The APOKASC Catalog: An Asteroseismic and Spectroscopic Joint Survey of Targets in the Kepler Fields

We present the first APOKASC catalog of spectroscopic and asteroseismic properties of 1916 red giants observed in the Kepler fields. The spectroscopic parameters provided from the Apache Point Observatory Galactic Evolution Experiment project are complemented with asteroseismic surface gravities, masses, radii, and mean densities determined by members of the Kepler Asteroseismology Science Consortium. We assess both random and systematic sources of error and include a discussion of sample selection for giants in the Kepler fields. Total uncertainties in the main catalog properties are of order 80 K in Teff , 0.06 dex in [M/H], 0.014 dex in log g, and 12% and 5% in mass and radius, respectively; these reflect a combination of systematic and random errors. Asteroseismic surface gravities are substantially more precise and accurate than spectroscopic ones, and we find good agreement between their mean values and the calibrated spectroscopic surface gravities. There are, however, systematic underlying trends with Teff and log g. Our effective temperature scale is between 0-200 K cooler than that expected from the Infrared Flux Method, depending on the adopted extinction map, which provides evidence for a lower value on average than that inferred for the Kepler Input Catalog (KIC). We find a reasonable correspondence between the photometric KIC and spectroscopic APOKASC metallicity scales, with increased dispersion in KIC metallicities as the absolute metal abundance decreases, and offsets in Teff and log g consistent with those derived in the literature. We present mean fitting relations between APOKASC and KIC observables and discuss future prospects, strengths, and limitations of the catalog data.

==> anc/Table2.txt <==
Title:
Authors:
Table:
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label         Explanations
--------------------------------------------------------------------------------
   1- 10 I10    ---     KIC-ID        Star number in the Kepler Input Catalog
  11- 29 A19    ---     2MASS-ID      Star number in the 2MASS Catalog
  30- 38 F9.3   deg     R.A.          RA
  39- 46 F8.3   deg     Dec           Dec
  47- 57 F11.3  deg     b             Galactic latitude
  58- 68 F11.3  deg     l             Galactic longitude
  69- 90 I22    K       Teff(KICAv)   Effective temperature using the GHB09 calibration, KIC Av
  91-116 I26    K     e_Teff(KICAv)   Error, effective temperature, KIC Av
 117-136 I20    K       Teff(ZeroAv)  Effective temperature using the GHB09 calibration, Zero Av
 137-160 I24    K     e_Teff(ZeroAv)  Error, effective temperature, Zero Av
 161-170 F10.2  uHz     Delta-Nu      Large frequency spacing
 171-184 F14.2  uHz   e_Delta-Nu      Error, large frequency spacing
 185-192 F8.2   uHz     Nu-max        Frequency of maximum power
 193-204 F12.2  uHz   E_Nu-max        Error, Frequency of maximum power
 205-251 A47    ---     Notes         Targeting notes
--------------------------------------------------------------------------------
Note (1):   ***ADD LENGTHY NOTES HERE***
Note (2):   ***OR REMOVE THIS SECTION***
--------------------------------------------------------------------------------
  10907196  J18583782+4822494  284.658  48.380     78.402     18.804                  4969                        79                4808                      74      4.67          0.13   44.12        0.96                                    KASC,PUBLIC 
  10962775  J18582020+4824064  284.584  48.402     78.405     18.857                  5009                        81                4819                      75      4.11          0.09   35.12        0.86                                         PUBLIC 
  11177749  J18571019+4848067  284.292  48.802     78.735     19.174                  4769                       105                4612                      99      4.11          0.10   34.18        0.79                                           KASC 
  11231549  J18584464+4857075  284.686  48.952     78.977     18.981                  4728                        80                4574                      75      3.40          0.08   30.25        0.69                                           KASC 
  11284798  J18582108+4901359  284.588  49.027     79.028     19.067                  4349                        70                4201                      65      1.46          0.04    9.50        0.25                              KASC,LUMINOUS_RGB 
  11337883  J18583500+4906208  284.646  49.106     79.120     19.058                  5068                        87                4937                      83     11.53          0.21  149.21        3.22                                         PUBLIC 
  11178396  J18590205+4853311  284.759  48.892     78.934     18.916                  5214                       109                5017                     102      3.85          0.08   28.30        1.62                                    KASC,PUBLIC 
  11284760  J18581445+4901055  284.560  49.018     79.013     19.081                  4852                        97                4694                      91      4.10          0.08   34.53        0.89                                    KASC,PUBLIC 
  11072470  J19010271+4837597  285.261  48.633     78.798     18.516                  4809                        83                4599                      77      3.93          0.09   32.66        1.31                                         PUBLIC 
  11072334  J19004144+4836005  285.173  48.600     78.744     18.559                  5020                        89                4851                      83      6.68          1.03   79.25        3.24                                         PUBLIC 
  11017831  J19005385+4831394  285.224  48.528     78.684     18.502                  5200                        96                4988                      88     17.06          1.42  225.96        6.17                                         PUBLIC 
  11232325  J19005306+4856134  285.221  48.937     79.089     18.646                  4774                        76                4607                      71      5.92          0.13   60.45        1.49                                         PUBLIC 
  11339000  J19013400+4908307  285.392  49.142     79.332     18.612                  4958                        98                4737                      90      4.28          0.09   38.26        0.88                                    KASC,PUBLIC 
  11232225  J19003958+4858122  285.165  48.970     79.108     18.692                  4799                        71                4623                      66      3.81          0.12   33.06        1.64                                         PUBLIC 
  11285650  J19005590+4905481  285.233  49.097     79.250     18.694                  4745                        74                4591                      69      8.43          0.16   93.87        1.84                                         PUBLIC 
  11391750  J19012632+4914106  285.360  49.236     79.418     18.664                  5095                       107                4867                      98      7.95          0.19   85.77        1.96                                         PUBLIC 
  11018481  J19022554+4832549  285.606  48.549     78.798     18.272                  4485                        72                4299                      67      1.50          0.03    9.61        0.29                                    KASC,PUBLIC 
  11072852  J19015877+4838074  285.495  48.635     78.857     18.372                  4551                        76                4376                      70      1.45          0.04    9.53        0.26                      HALO,KASC,GO,LUMINOUS_RGB 
  11126673  J19032139+4847102  285.839  48.786     79.089     18.212                  4802                       134                4660                     126      5.65          0.11   55.79        2.70                                         PUBLIC 
  11179815  J19024750+4850053  285.698  48.835     79.103     18.316                  5077                        99                4875                      91      4.17          0.09   36.21        1.23                                         PUBLIC 
  11018710  J19025982+4834262  285.749  48.574     78.858     18.193                  4687                        99                4519                      93      5.39          0.13   53.34        1.12                                         PUBLIC 
  11126721  J19032841+4845265  285.868  48.757     79.068     18.184                  4643                        85                4457                      79      3.63          0.08   30.74        0.82                                    KASC,PUBLIC 
  11180468  J19041642+4850142  286.068  48.837     79.196     18.089                  4725                       111                4556                     104      5.03          0.10   50.71        1.16                                         PUBLIC 
  11127105  J19042303+4843556  286.096  48.732     79.099     18.035                  4899                        95                4736                      89     15.10          0.28  190.02        3.66                                         PUBLIC 
  11180378  J19040509+4850191  286.021  48.839     79.186     18.119                  4928                        97                4705                      89      4.32          0.12   33.08        1.41                                         PUBLIC 
  11127586  J19053776+4843064  286.407  48.718     79.163     17.838                  5102                       102                4883                      94      7.49          0.17   78.10        2.09                                         PUBLIC 
  11340165  J19042456+4907335  286.102  49.126     79.488     18.171                  4997                        98                4783                      90      4.06          0.09   33.00        0.89                                    KASC,PUBLIC 
  11180994  J19052821+4848200  286.368  48.806     79.239     17.894                  4860                        96                4651                      88      6.51          0.13   68.85        2.01                                         PUBLIC 
  11340377  J19045132+4906064  286.214  49.102     79.492     18.094                  4758                       104                4547                      95      3.06          0.06   21.71        1.20                                         PUBLIC 
  11287844  J19062780+4903417  286.616  49.062     79.551     17.834                  5007                       110                4770                     100      4.49          0.14   44.16        1.13                                         PUBLIC 
  11287679  J19055802+4901113  286.492  49.020     79.480     17.894                  5051                       108                4837                      99      4.79          0.15   45.53        0.96                                         PUBLIC 
  11234625  J19061871+4856160  286.578  48.938     79.421     17.812                  4955                       106                4746                      97      4.17          0.08   34.41        0.73                                         PUBLIC 
  11340747  J19054749+4909516  286.448  49.164     79.611     17.973                  4749                        86                4549                      79      9.42          0.20  112.27        3.85                                         PUBLIC 
  11287896  J19063730+4901489  286.655  49.030     79.530     17.798                  4913                       106                4702                      97      4.05          0.10   33.95        0.84                                         PUBLIC 
  11235672  J19090264+4854349  287.261  48.910     79.565     17.384                  5105                        92                5005                      88      5.93          0.14   73.61        1.57                                         PUBLIC 
  11181828  J19074933+4849248  286.956  48.824     79.403     17.539                  5013                       104                4770                      95      4.13          0.09   33.49        0.72                                 HALO,GO,PUBLIC 
  11181891  J19075880+4850493  286.995  48.847     79.436     17.524                  4941                        97                4703                      88      4.11          0.09   33.87        1.46                                         PUBLIC 
  11129442  J19103825+4845497  287.659  48.764     79.524     17.086                  4721                        92                4530                      85      4.28          0.10   37.46        1.19                                         PUBLIC 
  11128910  J19092163+4846563  287.340  48.782     79.461     17.289                  4934                       105                4735                      97      4.20          0.12   36.71        0.80                                           KASC 
  11129153  J19095361+4846325  287.473  48.776     79.488     17.205                  4830                       100                4636                      92      3.72          0.10   27.16        0.98                               HALO,KASC,PUBLIC 
  11182706  J19102221+4853112  287.593  48.886     79.626     17.173                  4873                       104                4647                      95      4.42          0.10   38.90        1.04                                         PUBLIC 
  11342308  J19100488+4906440  287.520  49.112     79.828     17.301                  4897                       105                4717                      98      6.53          0.13   65.39        1.60                                         PUBLIC 
  11289335  J19102806+4902583  287.617  49.050     79.791     17.219                  4729                        93                4569                      87      4.17          0.09   35.94        0.82                                    KASC,PUBLIC 
  11342694  J19110062+4906529  287.753  49.115     79.889     17.160                  4612                        82                4509                      79      7.07          0.15   75.50        1.62                                           KASC 
  11289128  J19095233+4901406  287.468  49.028     79.732     17.301                  5098                       107                4931                     101      4.08          0.09   29.13        0.80                                         PUBLIC 
  11235816  J19092743+4858016  287.364  48.967     79.647     17.342                  4824                        97                4607                      89      4.15          0.10   33.93        1.64                                         PUBLIC 
  11076453  J19110088+4839408  287.754  48.661     79.449     16.990                  4806                        92                4607                      85      5.07          0.10   50.92        2.15                                         PUBLIC 
  11129480  J19104442+4843472  287.685  48.730     79.498     17.058                  4903                        93                4710                      86      4.67          0.10   42.59        1.85                                         PUBLIC 
  11129945  J19115842+4845466  287.993  48.763     79.610     16.882                  5000                       110                4772                     100      4.91          0.12   51.03        1.51                                         PUBLIC 
  11236571  J19112340+4859012  287.848  48.984     79.786     17.054                  4791                       102                4618                      95     14.86          0.29  191.54        3.87                                         PUBLIC 
  11289990  J19120935+4902205  288.039  49.039     79.889     16.958                  4913                       103                4696                      95      4.14          0.10   36.40        0.91                                         PUBLIC 
  11236536  J19111866+4854599  287.828  48.917     79.716     17.041                  4746                        88                4607                      84      4.53          0.13   43.12        1.32                                           KASC 
  11289822  J19114558+4900317  287.940  49.009     79.834     17.007                  4779                       103                4637                      98      6.75          0.13   72.40        1.70                                         PUBLIC 
  11289675  J19111959+4901348  287.832  49.026     79.823     17.079                  4875                       105                4662                      96      3.38          0.13   26.31        0.66                                         PUBLIC 
  11236845  J19120082+4855562  288.003  48.932     79.776     16.939                  4844                       106                4621                      97      4.88          0.12   43.45        0.95                                         PUBLIC 
  11289759  J19113447+4905595  287.894  49.100     79.911     17.069                  4983                       103                4745                      94      3.86          0.11   33.45        1.93                                         PUBLIC 
  11395816  J19120040+4915550  288.002  49.265     80.099     17.066                  4869                       102                4688                      95      4.05          0.08   32.75        0.78                                         PUBLIC 
  11342804  J19111829+4911203  287.826  49.189     79.980     17.143                  4833                       103                4604                      94      6.20          0.13   62.55        1.93                                         PUBLIC 
  10651578  J19010034+4755096  285.251  47.919     78.090     18.273                  5024                       100                4822                      93      4.12          0.11   32.78        0.82                                    KASC,PUBLIC 
  10651320  J19002103+4754583  285.088  47.916     78.047     18.374                  5150                        90                4926                      83      4.10          0.10   29.21        1.08                                         PUBLIC 
  10651398  J19003305+4755044  285.138  47.918     78.061     18.344                  5068                        90                4868                      83      3.71          0.08   25.03        1.16                                         PUBLIC 
  10847321  J18593933+4814098  284.914  48.236     78.321     18.594                  4859                        83                4671                      77      6.51          0.13   68.59        2.39                                    KASC,PUBLIC 
  10907410  J18591190+4822500  284.800  48.381     78.436     18.716                  4701                        75                4543                      70      6.99          0.14   78.60        1.76                                         PUBLIC 
  11018922  J19032480+4832089  285.853  48.536     78.846     18.115                  5154                       111                4926                     101      4.13          0.10   33.47        0.76                                    KASC,PUBLIC 
  11018745  J19030378+4832065  285.766  48.535     78.824     18.169                  4635                        93                4464                      87      3.97          0.13   35.00        1.13                                    KASC,PUBLIC 
  10848618  J19023097+4813496  285.629  48.230     78.490     18.146                  4847                       142                4697                     134      4.05          0.12   33.23        0.87                                         PUBLIC 
  10908322  J19013362+4818334  285.390  48.309     78.509     18.323                  5074                       116                4855                     106      3.61          0.08   30.31        0.87                                         PUBLIC 
  10964584  J19030356+4826449  285.765  48.446     78.736     18.138                  4964                       111                4744                     102      4.05          0.09   31.18        0.77                                    KASC,PUBLIC 
  10522111  J19025115+4747473  285.713  47.796     78.085     17.939                  5087                       101                4835                      92      3.57          0.12   27.06        0.63                                         PUBLIC 
  10586902  J19031115+4753540  285.796  47.898     78.206     17.924                  4989                       100                4765                      91      5.07          0.11   45.16        2.68                                         PUBLIC 
  10587122  J19033449+4748388  285.894  47.811     78.144     17.831                  4739                       131                4610                     124      4.33          0.09   37.36        0.80                                         PUBLIC 
  10522084  J19024774+4745344  285.699  47.760     78.045     17.935                  4908                       118                4787                     112      4.72          0.10   45.76        1.28                                         PUBLIC 
  10652469  J19025294+4754239  285.721  47.907     78.195     17.974                  4763                        95                4596                      89      5.40          0.12   50.26        1.12                                         PUBLIC 
  10784013  J19031936+4809465  285.831  48.163     78.474     17.997                  4612                        93                4408                      85      2.27          0.05   17.02        0.90                       KASC,PUBLIC,LUMINOUS_RGB 
  10849541  J19043241+4817060  286.135  48.285     78.670     17.851                  4636                        92                4467                      85      2.83          0.06   21.72        0.52                                    KASC,PUBLIC 
  10718491  J19043294+4803072  286.137  48.052     78.442     17.766                  4835                        96                4663                      89      4.93          0.11   48.88        1.12                                         PUBLIC 
  10849000  J19032016+4816427  285.834  48.279     78.589     18.036                  4783                       100                4576                      92      6.24          0.14   61.67        1.76                                         PUBLIC 
  10653200  J19043358+4754006  286.140  47.900     78.294     17.709                  4922                        89                4705                      82      4.33          0.08   39.57        1.34                                         PUBLIC 
  10653383  J19045722+4755324  286.238  47.926     78.344     17.657                  4922                        79                4775                      74      4.42          0.10   41.36        1.17                                         PUBLIC 
  10587702  J19044603+4753567  286.192  47.899     78.306     17.676                  4753                        78                4588                      73      4.89          0.10   45.08        1.66                                         PUBLIC 
  10718902  J19052737+4804518  286.364  48.081     78.528     17.635                  4961                       102                4747                      94      4.14          0.13   29.26        0.94                                         PUBLIC 
  10784996  J19052717+4809030  286.363  48.151     78.596     17.661                  4531                        85                4353                      78      2.90          0.10   22.74        0.56                                         PUBLIC 
  10965536  J19051949+4829071  286.331  48.485     78.916     17.801                  4772                        97                4567                      89      3.25          0.07   26.87        0.83                                    KASC,PUBLIC 
  11074543  J19060646+4836249  286.527  48.607     79.084     17.724                  4798                        94                4631                      87      5.95          0.13   56.87        1.25                                         PUBLIC 
  11019954  J19061384+4835564  286.558  48.599     79.084     17.702                  5019                        93                4871                      88      4.18          0.11   34.64        0.79                                         PUBLIC 
  11020211  J19065498+4830092  286.729  48.503     79.033     17.562                  4973                        92                4826                      87      9.72          0.24  104.63        2.20                                         PUBLIC 
  11020101  J19063828+4835388  286.660  48.594     79.105     17.638                  5015                        92                4878                      88      8.52          0.51  122.66        8.07                                         PUBLIC 
  10966241  J19071222+4825381  286.801  48.427     78.977     17.490                  5272                       105                5037                      96      8.41          0.19   97.02        2.29                                         PUBLIC 
  10910541  J19071126+4819099  286.797  48.319     78.871     17.453                  4977                        97                4756                      89      3.87          0.12   30.27        0.81                                         PUBLIC 
  10910802  J19074810+4820421  286.950  48.345     78.935     17.367                  4650                        84                4462                      77      3.03          0.06   23.14        0.81                                    KASC,PUBLIC 
  10910889  J19080097+4818597  287.004  48.317     78.921     17.324                  4840                        96                4637                      88      4.64          0.10   47.66        2.18                                    KASC,PUBLIC 
  10910523  J19070716+4821188  286.780  48.355     78.902     17.476                  4636                        81                4449                      75      3.13          0.07   25.18        0.74                                         PUBLIC 
  11075908  J19094166+4838089  287.424  48.636     79.340     17.183                  5020                       108                4785                      99      4.33          0.08   37.93        1.42                                    KASC,PUBLIC 
  10966458  J19074692+4824360  286.946  48.410     78.997     17.394                  4779                       108                4596                     100      3.93          0.10   32.13        0.88                            PUBLIC,LUMINOUS_RGB 
  10910674  J19072960+4823496  286.873  48.397     78.966     17.434                  4731                        84                4579                      79      4.05          0.08   36.02        1.43                                         PUBLIC 
  10966950  J19085757+4829059  287.240  48.485     79.146     17.240                  4835                        88                4612                      80      3.68          0.07   29.58        1.02                                         PUBLIC 
  11602793  J19091653+4938340  287.319  49.643     80.294     17.617                  5057                        99                4861                      92     10.35          0.20  122.83        2.51                                         PUBLIC 
  11551758  J19103742+4934534  287.656  49.582     80.319     17.392                  4917                       100                4729                      93      3.88          0.10   31.05        1.02                                         PUBLIC 
  11654305  J19100322+4945373  287.513  49.760     80.457     17.543                  4879                       104                4674                      96      5.29          0.11   51.88        1.10                                         PUBLIC 
  11654184  J19093690+4942063  287.404  49.702     80.373     17.588                  4706                        81                4499                      74      3.93          0.10   34.14        1.47                                         PUBLIC 
  11499428  J19100103+4928499  287.504  49.481     80.182     17.446                  5068                       105                4832                      95      4.06          0.09   33.08        0.77                                    KASC,PUBLIC 
  11551746  J19103545+4933054  287.648  49.552     80.287     17.386                  5056                       104                4841                      96      4.68          0.10   44.82        0.87                                    KASC,PUBLIC 
  11447802  J19105035+4921191  287.710  49.355     80.112     17.276                  4931                       134                4811                     128      4.38          0.09   44.22        1.02                                         PUBLIC 
  11551628  J19101320+4930476  287.555  49.513     80.227     17.428                  5007                        99                4773                      90      4.96          0.10   53.60        1.17                                    KASC,PUBLIC 
  11395200  J19102422+4916163  287.601  49.271     80.003     17.310                  5110                       103                4858                      93      4.14          0.09   29.90        0.76                                         PUBLIC 
  11394905  J19093999+4913392  287.417  49.228     79.914     17.406                  5040                        93                4830                      85      4.33          0.11   39.08        0.93                                         PUBLIC 
  11394497  J19083508+4915392  287.146  49.261     79.878     17.583                  4385                        81                4208                      74      1.20          0.03    6.45        0.44                       KASC,PUBLIC,LUMINOUS_RGB 
  11395438  J19110187+4914345  287.758  49.243     80.015     17.205                  4899                        90                4694                      83      4.13          0.11   34.04        1.21                                         PUBLIC 
  11550567  J19071264+4930121  286.803  49.503     80.030     17.879                  5096                        97                4861                      89      4.08          0.08   37.24        0.79                                    KASC,PUBLIC 
  11550492  J19065989+4932243  286.750  49.540     80.053     17.924                  4802                        86                4685                      82      8.66          0.19   93.01        1.90                                           KASC 
  11498298  J19071068+4924377  286.795  49.410     79.937     17.850                  5052                        96                4874                      90      4.49          0.09   42.21        1.07                                         PUBLIC 
  11704163  J19075709+4949035  286.988  49.818     80.384     17.880                  4736                        84                4547                      78      4.76          0.10   46.13        1.00                                           KASC 
  11287949  J19064470+4900300  286.686  49.008     79.517     17.771                  4883                       104                4702                      97      8.12          0.17   90.53        1.84                                         PUBLIC 
  11341723  J19082771+4907265  287.115  49.124     79.737     17.551                  5013                        89                4802                      82      3.92          0.09   29.12        0.95                                    HALO,PUBLIC 
  11234897  J19070178+4859293  286.757  48.991     79.518     17.722                  5084                        96                4972                      92      5.15          0.09   61.32        2.99                                         PUBLIC 
  11287936  J19064188+4905109  286.675  49.086     79.590     17.807                  4767                        97                4615                      91      5.32          0.10   51.37        1.16                                         PUBLIC 
  11446691  J19075629+4923281  286.985  49.391     79.965     17.728                  4908                        91                4694                      84      3.78          0.08   28.38        0.77                                         PUBLIC 
  11446151  J19062065+4922497  286.586  49.380     79.857     17.966                  4875                        93                4654                      85      4.26          0.17   33.16        1.55                                         PUBLIC 
  11653073  J19061800+4943561  286.575  49.732     80.200     18.099                  4917                        90                4711                      83      4.26          0.09   37.26        0.75                                           KASC 
  11601529  J19054387+4939381  286.433  49.661     80.095     18.159                  4548                        79                4365                      73      3.67          0.08   33.27        1.35                                         PUBLIC 
  11498101  J19063587+4927371  286.649  49.460     79.951     17.956                  4891                        91                4668                      83      4.12          0.10   37.76        0.89                                         PUBLIC 
  11498043  J19062480+4927231  286.603  49.456     79.935     17.983                  4929                        98                4691                      89      4.00          0.18   33.65        1.28                                         PUBLIC 
  11601378  J19051753+4936070  286.323  49.602     80.010     18.205                  5004                       107                4777                      98      4.29          0.08   36.18        1.26                                         PUBLIC 
  11445818  J19052620+4921373  286.359  49.360     79.781     18.097                  4902                       104                4697                      96      4.07          0.10   37.05        1.37                                         PUBLIC 
  11497421  J19044946+4929242  286.206  49.490     79.872     18.236                  4835                       101                4636                      94      3.71          0.17   30.56        1.51                                         PUBLIC 
  11651776  J19030224+4947486  285.759  49.797     80.068     18.615                  4603                        90                4403                      82      3.27          0.11   27.84        0.68                            PUBLIC,LUMINOUS_RGB 
  11600024  J19020346+4938202  285.514  49.639     79.854     18.709                  4953                        83                4825                      79      4.25          0.10   35.72        0.96                                         PUBLIC 
  11702195  J19023677+4948449  285.653  49.812     80.058     18.684                  4892                       104                4759                      98      5.59          0.13   50.86        1.21                                         PUBLIC 
  11600208  J19022922+4939352  285.622  49.660     79.900     18.650                  5098                       100                4931                      93      4.13          0.09   30.68        1.33                                         PUBLIC 
  11600604  J19033293+4941160  285.887  49.688     79.991     18.499                  5058                       107                4870                      99      8.87          0.17  105.64        2.48                                         PUBLIC 
  11600255  J19023758+4937426  285.657  49.629     79.877     18.618                  5115                       109                4935                     101      9.28          0.19  100.18        2.70                                         PUBLIC 
  11548940  J19025062+4932305  285.711  49.542     79.804     18.555                  4817                        93                4617                      85      3.10          0.06   24.09        0.52                                    KASC,PUBLIC 
  11496569  J19025133+4929261  285.714  49.491     79.754     18.536                  4985                       101                4849                      96      6.16          0.14   66.35        1.48                                         PUBLIC 
  11444844  J19025913+4922423  285.746  49.378     79.651     18.477                  4893                       100                4729                      93      4.10          0.09   30.97        2.22                                         PUBLIC 
  11496497  J19024204+4926528  285.675  49.448     79.703     18.545                  4939                        97                4756                      91     13.97          0.28  185.08        3.68                                         PUBLIC 
  11444313  J19014380+4923062  285.433  49.385     79.583     18.671                  4890                        94                4694                      87      4.01          0.09   33.34        0.85                                           KASC 
  11599067  J18592954+4937576  284.873  49.633     79.698     19.097                  4608                        72                4440                      67      3.01          0.07   23.20        1.08                                    KASC,PUBLIC 
  11495120  J18590150+4924250  284.756  49.407     79.446     19.092                  5125                        81                4992                      77      5.66          0.14   60.96        2.19                                         PUBLIC 
  11599342  J19001092+4938169  285.046  49.638     79.743     18.994                  4973                        91                4836                      86     10.65          0.24  131.30        3.43                                         PUBLIC 
  11494511  J18571511+4928568  284.313  49.482     79.419     19.389                  4165                        73               -9999                   -9999      1.77          0.05   12.61        0.39                       KASC,PUBLIC,LUMINOUS_RGB 
  11546913  J18570613+4932187  284.276  49.539     79.466     19.430                  5121                       114                4934                     106     13.16          0.85  183.56        4.87                                         PUBLIC 
  11495084  J18585595+4929413  284.733  49.495     79.528     19.136                  4934                        93                4732                      86      3.83          0.08   29.49        1.46                                         PUBLIC 
  11650039  J18582883+4942508  284.620  49.714     79.721     19.278                  4746                        90                4544                      83      2.49          0.06   17.93        0.61                                         PUBLIC 
  11338267  J18593993+4910183  284.916  49.172     79.249     18.914                  4987                        98                4762                      90      3.46          0.09   25.12        0.95                                    KASC,PUBLIC 
  11285433  J19001868+4905365  285.078  49.093     79.210     18.788                  4875                        91                4659                      84      3.84          0.10   32.70        0.90                                         PUBLIC 
  11649294  J18562652+4945381  284.111  49.761     79.651     19.604                  4829                        82                4714                      78      4.14          0.09   33.96        1.39                                         PUBLIC 
  11598312  J18571765+4940387  284.324  49.677     79.616     19.447                  5078                       121                4915                     114      4.85          0.12   46.68        1.14                                         PUBLIC 
  11598116  J18564349+4938109  284.181  49.636     79.543     19.520                  4671                        78                4485                      72      2.47          0.07   18.39        0.65                                    KASC,PUBLIC 
  11494312  J18563672+4925075  284.153  49.419     79.319     19.466                  4893                        93                4719                      87      4.27          0.10   37.99        1.18                                         PUBLIC 
  11546335  J18553309+4933403  283.888  49.561     79.401     19.675                 -9999                     -9999               -9999                   -9999      0.20          0.06    1.00        0.07                           LUMINOUS_RGB,KASC,GO 
  11441797  J18545366+4923255  283.724  49.390     79.193     19.720                  4899                        80                4709                      74      5.81          0.12   56.59        1.37                                         PUBLIC 
  11597759  J18554535+4938325  283.939  49.642     79.494     19.671                  4873                        86                4706                      81      3.79          0.10   28.62        1.25                                         PUBLIC 
  11494169  J18561239+4925334  284.052  49.426     79.303     19.530                 -9999                     -9999               -9999                   -9999      4.25          0.11   40.23        1.00                                         PUBLIC 
  11442227  J18560366+4920472  284.015  49.346     79.215     19.527                  4831                        76                4654                      71      3.38          0.07   28.13        1.45                                         PUBLIC 
  11177727  J18570482+4853424  284.270  48.895     78.822     19.219                  4648                       102                4479                      95      3.74          0.09   31.83        0.74                                    KASC,PUBLIC 
  11337714  J18580773+4911455  284.532  49.196     79.183     19.158                  4976                       112                4805                     105      4.14          0.11   38.84        1.49                                         PUBLIC 
  11230630  J18561007+4854290  284.042  48.908     78.782     19.365                  5003                        99                4791                      91      3.90          0.12   30.05        0.85                                         PUBLIC 
  11284496  J18572732+4900148  284.364  49.004     78.953     19.198                  4887                       105                4705                      98      9.13          0.19  104.17        2.03                                         PUBLIC 
  11905840  J19070835+5016440  286.785  50.279     80.788     18.167                  5175                       101                4987                      94     10.21          0.19  120.80        2.60                                    KASC,PUBLIC 
  11955410  J19071635+5018165  286.818  50.305     80.821     18.157                  4955                        97                4764                      90      4.07          0.09   33.30        0.75                                         PUBLIC 
  12005162  J19070627+5024456  286.776  50.413     80.917     18.220                  5050                       101                4890                      95     12.80          0.57  160.59        4.29                                         PUBLIC 
  12004945  J19062567+5029027  286.607  50.484     80.947     18.346                  4806                       102                4634                      95      7.84          0.17   86.57        2.37                                         PUBLIC 
  11905997  J19073878+5015526  286.912  50.265     80.804     18.087                  4920                       101                4729                      94      6.52          0.14   65.37        2.02                                         PUBLIC 
  11805876  J19084919+5003533  287.205  50.065     80.679     17.839                  4985                        86                4790                      80      9.73          0.18  132.88        3.34                                         PUBLIC 
  11805460  J19074337+5005072  286.931  50.085     80.632     18.011                  4734                        87                4591                      82      4.21          0.08   37.08        1.01                                           KASC 
  11805792  J19083526+5001393  287.147  50.028     80.628     17.861                  4918                        86                4720                      80      4.14          0.09   35.09        0.81                                    KASC,PUBLIC 
  11855110  J19053847+5008273  286.410  50.141     80.562     18.343                  4926                        94                4714                      86      4.34          0.09   37.74        0.89                                    KASC,PUBLIC 
  11754056  J19052680+4955570  286.362  49.933     80.345     18.298                  4816                        94                4648                      88      4.21          0.11   33.91        0.89                                    KASC,PUBLIC 
  11804677  J19053077+5000244  286.378  50.007     80.422     18.315                  4634                       123                4488                     116      2.32          0.05   20.63        0.67                                         PUBLIC 
  11703230  J19052349+4951188  286.348  49.855     80.266     18.279                  4908                       101                4709                      93      4.03          0.09   33.16        1.11                                         PUBLIC 
  11753722  J19043322+4954121  286.138  49.903     80.263     18.423                  4850                       103                4685                      96      5.25          0.12   47.35        0.93                                    KASC,PUBLIC 
  11805217  J19070228+5003188  286.759  50.055     80.562     18.103                  4897                        95                4697                      88      5.90          0.13   63.31        4.06                                         PUBLIC 
  12101990  J19033335+5036045  285.889  50.601     80.895     18.815                  4980                       103                4786                      96      4.01          0.10   30.36        0.69                                    KASC,PUBLIC 
  11954465  J19044447+5022436  286.185  50.379     80.744     18.561                  4856                        95                4725                      90      9.28          0.23  103.81        2.23                                         PUBLIC 
  11954989  J19060760+5021237  286.532  50.357     80.804     18.346                  4676                        83                4503                      77      3.19          0.08   27.75        1.67                                         PUBLIC 
  11905393  J19055664+5013556  286.486  50.232     80.670     18.329                  4883                        98                4671                      90      4.09          0.11   32.83        0.97                                         PUBLIC 
  11854450  J19035763+5010064  285.990  50.168     80.490     18.604                  4950                       114                4732                     105      4.12          0.10   30.76        0.95                                    KASC,PUBLIC 
  11904929  J19044584+5015055  286.191  50.252     80.620     18.513                  5185                       110                4997                     102      4.64          0.12   44.50        1.37                                         PUBLIC 
  11954278  J19041233+5019077  286.051  50.319     80.653     18.620                  4740                        87                4572                      81      4.15          0.09   36.91        0.98                                         PUBLIC 
  11905159  J19052376+5015090  286.349  50.253     80.658     18.419                  4840                       106                4640                      98      5.27          0.12   50.41        1.09                                         PUBLIC 
  11953668  J19023744+5020380  285.656  50.344     80.586     18.865                  4836                        94                4650                      87      3.72          0.08   29.97        0.93                                         PUBLIC 
  11953849  J19030437+5019018  285.768  50.317     80.586     18.789                  4908                        90                4720                      84      4.20          0.09   35.65        1.19                                         PUBLIC 
  12003742  J19030568+5027029  285.774  50.451     80.719     18.832                  5167                       100                4942                      91      5.38          0.11   61.84        2.19                                         PUBLIC 
  11753104  J19025410+4957320  285.725  49.959     80.220     18.691                  4904                       106                4680                      97      3.87          0.10   33.31        0.87                                         PUBLIC 
  11753010  J19023763+4954310  285.657  49.909     80.155     18.715                  4318                        70                4202                      66      2.05          0.05   15.32        1.01                                           KASC 
  11753018  J19023911+4958135  285.663  49.970     80.217     18.733                  4750                        93                4604                      88      6.00          0.11   63.74        1.78                                         PUBLIC 
  11753211  J19031217+4954291  285.801  49.908     80.188     18.628                  4964                       104                4758                      96      4.11          0.10   35.72        1.11                                         PUBLIC 
  11753439  J19034859+4958197  285.952  49.972     80.287     18.559                  4722                        98                4568                      92      5.57          0.15   54.45        1.62                                         PUBLIC 
  11752396  J19005640+4955254  285.235  49.924     80.071     18.976                  4789                        98                4581                      90      3.97          0.10   36.55        1.89                                         PUBLIC 
  11752358  J19004872+4956146  285.203  49.937     80.077     19.000                  5121                       113                4924                     105      6.54          0.14   63.38        1.56                                    KASC,PUBLIC 
  11752707  J19014887+4958530  285.454  49.981     80.179     18.863                  4614                       100                4457                      94      2.59          0.07   18.96        0.74                                    KASC,PUBLIC 
  11802908  J19005416+5000277  285.226  50.008     80.153     19.010                  4907                        98                4728                      91      8.98          0.21  104.21        2.04                                         PUBLIC 
  12003253  J19015178+5024593  285.466  50.416     80.614     19.004                  4812                        96                4643                      90      3.85          0.08   31.87        1.02                                           KASC 
  11953581  J19022344+5021306  285.598  50.359     80.587     18.905                  4803                        84                4670                      80      4.19          0.08   36.93        2.18                                         PUBLIC 
  11853719  J19020019+5011466  285.501  50.196     80.404     18.908                  4853                        97                4665                      90      4.03          0.09   32.59        1.22                                         PUBLIC 
  11802037  J18582937+5001497  284.622  50.030     80.037     19.383                  5099                        95                4902                      88      3.93          0.10   30.06        0.71                                         PUBLIC 
  11752118  J19000987+4958543  285.041  49.982     80.084     19.113                  4622                        86                4475                      80      4.34          0.09   37.79        1.06                                         PUBLIC 
  11649869  J18575991+4947290  284.500  49.791     79.770     19.377                  5194                       123                4957                     112      2.90          0.15   17.50        1.05                                    KASC,PUBLIC 
  11650219  J18585749+4942095  284.740  49.703     79.737     19.202                  5001                       100                4788                      91      3.96          0.11   31.84        0.92                                         PUBLIC 
  11250010  J19382011+4859555  294.584  48.999     81.680     13.031                  4761                        75                4543                      68      4.20          0.10   40.44        1.53                                         PUBLIC 
  11250152  J19383445+4854587  294.644  48.916     81.623     12.959                  4801                        75                4603                      69      3.55          0.07   29.95        0.85                                    KASC,PUBLIC 
  11250139  J19383260+4857283  294.636  48.958     81.658     12.982                  4834                        81                4691                      77      4.56          0.09   38.75        1.30                                         PUBLIC 
  11355933  J19380684+4906050  294.529  49.101     81.758     13.109                  4980                        83                4710                      75      4.27          0.11   39.86        1.02                                         PUBLIC 
  11563791  J19365221+4935594  294.218  49.600     82.125     13.512                  5094                        90                4892                      83      4.95          0.11   41.82        0.81                                 HALO,GO,PUBLIC 
  11615224  J19363394+4938350  294.141  49.643     82.142     13.575                  4888                        81                4702                      75      4.02          0.09   30.46        1.53                                           KASC 
  11615617  J19371580+4936463  294.316  49.613     82.166     13.461                  5179                        79                5065                      75      8.12          0.15  103.54        2.51                                         PUBLIC 
  11615498  J19370279+4940554  294.262  49.682     82.213     13.523                  5199                       113                5104                     109      6.03          0.15   66.98        2.72                                         PUBLIC 
  11512096  J19363786+4927107  294.158  49.453     81.971     13.482                  5161                       112                4918                     102      4.08          0.10   31.58        0.77                                         PUBLIC 
  11564307  J19374466+4930277  294.436  49.508     82.104     13.344                  5005                        83                4760                      75      4.02          0.10   36.15        1.67                                         PUBLIC 
  11668246  J19402209+4945042  295.092  49.751     82.523     13.073                  4997                        83                4746                      75      4.27          0.09   39.30        1.84                                    KASC,PUBLIC 
  11668036  J19395636+4945522  294.985  49.764     82.503     13.141                  5082                        87                4870                      80      4.43          0.12   41.51        1.13                                         PUBLIC 
  11667928  J19394196+4947514  294.925  49.798     82.516     13.190                  4983                        85                4782                      79      3.78          0.15   30.77        0.74                                         PUBLIC 
  11564787  J19383501+4933052  294.646  49.551     82.207     13.242                  4913                        78                4656                      70      3.51          0.07   29.37        2.00                                    KASC,PUBLIC 
  11667799  J19392877+4944290  294.870  49.741     82.448     13.197                  4846                        81                4651                      75      4.75          0.09   50.33        1.25                                         PUBLIC 
  11408704  J19384199+4912464  294.675  49.213     81.904     13.074                  4985                        83                4745                      76      3.99          0.09   27.02        1.54                                         PUBLIC 
  11409529  J19401335+4914581  295.056  49.249     82.052     12.868                  4838                        80                4631                      73      4.11          0.10   36.41        1.26                                    KASC,PUBLIC 
  11357004  J19400222+4907463  295.009  49.130     81.929     12.841                  4795                        84                4570                      76      3.10          0.06   24.90        0.95                            PUBLIC,LUMINOUS_RGB 
  11513798  J19393990+4924073  294.916  49.402     82.150     13.018                  4869                        76                4749                      73      8.30          0.16   91.02        2.05                                         PUBLIC 
  11461138  J19390453+4921175  294.769  49.355     82.063     13.082                  4772                        75                4583                      70      3.94          0.07   33.17        0.75                                         PUBLIC 
  11617622  J19404506+4940333  295.188  49.676     82.483     12.984                  4936                        82                4719                      75      3.87          0.09   32.13        0.83                                    KASC,PUBLIC 
  11618043  J19412968+4938155  295.374  49.638     82.504     12.859                  4368                        58                4198                      53      1.08          0.04    6.09        0.34                                    KASC,PUBLIC 
  11618522  J19421336+4939595  295.556  49.667     82.585     12.767                  5160                        93                4963                      86      5.44          0.11   58.12        1.23                                         PUBLIC 
  11669113  J19420379+4943320  295.516  49.726     82.627     12.817                  4768                        77                4587                      72      2.92          0.06   23.68        0.60                                         PUBLIC 
  11617501  J19403166+4938401  295.132  49.644     82.437     13.002                  4917                        78                4691                      71      4.70          0.10   42.83        1.07                                    KASC,PUBLIC 
  11410217  J19413224+4913587  295.384  49.233     82.137     12.669                  5318                        90                5136                      84     15.87          1.68  225.92        4.97                                         PUBLIC 
  11514322  J19403701+4924193  295.154  49.405     82.225     12.881                  4974                        80                4776                      74      5.70          0.12   60.46        1.39                                         PUBLIC 
  11410549  J19420328+4917050  295.514  49.285     82.224     12.618                  5188                        95                4953                      87      4.13          0.09   36.86        1.36                                           KASC 
  11357686  J19411627+4909596  295.318  49.167     82.056     12.678                  4942                        72                4734                      66      5.84          0.15   55.69        1.39                                         PUBLIC 
  11410622  J19421155+4916087  295.548  49.269     82.220     12.590                  5333                        90                5115                      83     12.13          0.23  150.86        3.41                                         PUBLIC 
  11463411  J19425814+4918225  295.742  49.306     82.313     12.495                  5293                        93                5149                      88      4.54          0.09   51.71        1.46                                         PUBLIC 
  11462972  J19421645+4919079  295.569  49.319     82.272     12.601                  4975                        83                4818                      78      4.55          0.10   42.92        1.34                                         PUBLIC 
  11515377  J19422614+4927364  295.609  49.460     82.413     12.642                  5410                        90                5210                      84     14.66          0.43  192.85        3.83                                         PUBLIC 
  11463450  J19430337+4923149  295.764  49.387     82.394     12.519                  4837                        75                4617                      68      4.14          0.08   38.68        1.17                                         PUBLIC 
  11619724  J19440098+4940063  296.004  49.668     82.723     12.510                  5038                        81                4763                      72      2.50          0.05   24.17        0.89                                         PUBLIC 
  11721438  J19434121+4948592  295.922  49.816     82.832     12.625                  5307                        94                5037                      85      8.68          0.19  110.14        2.96                                    KASC,PUBLIC 
  11669622  J19425712+4943058  295.738  49.718     82.687     12.686                  5150                        88                4928                      81      4.01          0.10   35.02        2.26                                         PUBLIC 
  11720493  J19421396+4949408  295.558  49.828     82.733     12.839                  5120                        87                4811                      77      4.01          0.10   34.04        0.77                                         PUBLIC 
  11670367  J19440595+4943136  296.025  49.720     82.776     12.522                  4846                        77                4651                      71      3.79          0.08   30.83        1.27                                         PUBLIC 
  11567572  J19432356+4934101  295.848  49.569     82.585     12.554                  5111                        86                4860                      78      5.42          0.15   57.10        3.25                                         PUBLIC 
  11568605  J19450175+4931542  296.257  49.532     82.676     12.301                  4919                        79                4702                      72      4.83          0.10   48.77        1.08                                           KASC 
  11517524  J19454321+4929535  296.430  49.498     82.699     12.187                  5025                        77                4787                      70      8.82          0.17  103.13        2.82                                         PUBLIC 
  11567563  J19432192+4931535  295.841  49.532     82.549     12.541                  4930                        79                4728                      73      4.37          0.12   43.71        2.09                                         PUBLIC 
  11412190  J19443458+4914428  296.144  49.245     82.381     12.234                  5080                        86                4831                      78      4.20          0.10   32.44        0.70                                 HALO,GO,PUBLIC 
  11518492  J19471225+4924272  296.801  49.408     82.733     11.931                  4861                        75                4668                      69      5.32          0.11   52.61        1.10                                           KASC 
  11413158  J19460458+4916004  296.519  49.267     82.517     12.027                  5119                       102                4892                      93      4.97          0.09   56.95        1.66                                         PUBLIC 
  11465784  J19464418+4920158  296.684  49.338     82.633     11.966                  4908                        97                4685                      88      4.22          0.08   34.73        0.75                                    KASC,PUBLIC 
  11569659  J19464387+4934210  296.683  49.572     82.845     12.076                  5070                       103                4768                      91      4.08          0.09   31.69        1.75                                    KASC,PUBLIC 
  11362947  J19492178+4911401  297.341  49.194     82.711     11.520                  5377                       102                5097                      92      6.35          0.13   72.91        1.77                                         PUBLIC 
  11519735  J19490295+4924133  297.262  49.404     82.874     11.665                  4615                        74                4405                      67      3.19          0.08   26.78        0.89                                         PUBLIC 
  11519991  J19492463+4924039  297.353  49.401     82.900     11.612                  5253                        85                5040                      78      8.21          0.16   99.05        2.53                                         PUBLIC 
  11415370  J19492056+4916595  297.336  49.283     82.789     11.565                  5003                        77                4714                      68      4.40          0.10   38.66        0.95                                         PUBLIC 
  11519450  J19483816+4926398  297.159  49.444     82.878     11.743                  5019                        78                4723                      69      6.80          0.13   71.05        1.62                                         PUBLIC 
  11623012  J19485969+4938443  297.249  49.646     83.087     11.787                  5027                        83                4779                      76      4.27          0.09   36.17        1.13                                         PUBLIC 
  11621486  J19463967+4939064  296.665  49.652     82.911     12.123                  4845                        92                4599                      83      4.12          0.11   36.21        0.99                                         PUBLIC 
  11623195  J19491657+4941157  297.319  49.688     83.147     11.767                  4981                        87                4717                      78      4.22          0.10   37.25        2.02                                         PUBLIC 
  11622144  J19473856+4940072  296.911  49.669     83.002     11.991                  4982                        78                4771                      72      4.27          0.10   41.00        1.16                                         PUBLIC 
  11521155  J19511529+4924267  297.814  49.407     83.052     11.351                  5144                       102                4868                      91      4.52          0.11   40.66        1.01                                         PUBLIC 
  11521352  J19513387+4927313  297.891  49.459     83.123     11.332                  5034                        93                4809                      85      9.17          0.75  106.07        2.60                                    KASC,PUBLIC 
  11572172  J19503228+4930228  297.635  49.506     83.084     11.501                  4972                        88                4717                      80      3.94          0.08   31.82        0.96                            PUBLIC,LUMINOUS_RGB 
  11521197  J19511870+4925512  297.828  49.431     83.078     11.354                  4945                        87                4685                      78      6.13          0.12   67.85        1.54                                         PUBLIC 
  11468340  J19504214+4920471  297.676  49.346     82.953     11.401                  5088                       100                4823                      90      4.71          0.15   41.81        1.27                                         PUBLIC 
  11415994  J19501861+4916459  297.578  49.279     82.862     11.425                  5018                       101                4708                      90      3.46          0.22   28.37        1.50                            SEIS_OUTLIER,PUBLIC 
  11674666  J19505446+4945288  297.727  49.758     83.338     11.569                  5086                        95                4753                      84      4.02          0.10   32.46        0.93                       KASC,PUBLIC,LUMINOUS_RGB 
  11673900  J19493580+4946360  297.399  49.777     83.252     11.764                  4936                        85                4677                      77      4.56          0.11   43.00        0.87                                    KASC,PUBLIC 
  11674692  J19505682+4942247  297.737  49.707     83.296     11.539                  5153                        95                4888                      86      6.97          0.14   84.45        1.74                                         PUBLIC 
  11775398  J19495386+4958483  297.474  49.980     83.458     11.818                  4903                        92                4778                      87      4.16          0.10   33.26        1.48                                         PUBLIC 
  11775511  J19500511+4958454  297.521  49.979     83.472     11.791                  4735                        81                4617                      78      5.21          0.11   47.27        1.05                                         PUBLIC 
  11090395  J19391133+4838293  294.797  48.641     81.417     12.745                  4973                        84                4738                      76      4.20          0.09   37.42        2.16                                         PUBLIC 
  11037290  J19410465+4833399  295.269  48.561     81.489     12.430                  4926                        74                4730                      69      4.41          0.08   42.46        1.18                                         PUBLIC 
  11037219  J19405702+4830122  295.238  48.503     81.427     12.423                  5064                        85                4975                      83      8.45          0.17  118.02        6.61                                         PUBLIC 
  11090673  J19393991+4836531  294.916  48.615     81.429     12.663                  5148                       127                4884                     115      2.26          1.02   22.14        1.98                                         PUBLIC 
  11037292  J19410468+4831071  295.270  48.519     81.450     12.411                  4789                        81                4574                      74      2.40          0.06   17.10        0.39                                    KASC,PUBLIC 
  11251136  J19402247+4854010  295.094  48.900     81.745     12.688                  4867                        72                4640                      66      3.20          0.07   28.88        0.73                                         PUBLIC 
  11197101  J19400580+4853316  295.024  48.892     81.716     12.725                  5085                        98                4930                      92      3.89          0.11   28.45        1.04                    HALO,GO,SEIS_OUTLIER,PUBLIC 
  11250488  J19390946+4859158  294.789  48.988     81.732     12.906                  4791                        76                4582                      70      2.87          0.06   24.39        0.57                                         PUBLIC 
  11250341  J19385296+4858172  294.721  48.971     81.697     12.939                  4542                        88                4314                      80      5.12          0.10   50.19        2.18                                         PUBLIC 
  11196963  J19394853+4850333  294.952  48.843     81.649     12.745                  4860                        83                4623                      76      3.33          0.07   23.74        1.11                                         PUBLIC 
  11252233  J19421475+4854397  295.561  48.911     81.898     12.419                  5051                        85                4792                      77      3.73          0.08   31.49        0.72                                    KASC,PUBLIC 
  11251837  J19413490+4857561  295.395  48.966     81.897     12.541                  4743                        93                4602                      88      3.45          0.07   28.13        0.85                                         PUBLIC 
  11357931  J19414361+4907441  295.432  49.129     82.057     12.594                  5182                        87                4923                      79      4.14          0.09   36.16        0.84                                         PUBLIC 
  11197457  J19404363+4852560  295.182  48.882     81.755     12.628                  5083                        79                4832                      72      4.46          0.10   39.71        1.00                                         PUBLIC 
  11145563  J19421036+4845550  295.543  48.765     81.760     12.363                  5236                        87                4962                      79      3.85          0.10   30.30        0.90                                         PUBLIC 
  11146230  J19430627+4843443  295.776  48.729     81.799     12.210                  5171                       105                4975                      98      4.40          0.09   32.23        2.18                                 HALO,GO,PUBLIC 
  10983401  J19412188+4826466  295.341  48.446     81.407     12.336                  5240                        91                5093                      86      7.67          0.15   92.86        2.62                              PUBLIC,SEIS_DWARF 
  11146152  J19425889+4846276  295.745  48.774     81.830     12.249                  4811                        75                4637                      70      3.56          0.07   32.00        0.74                                         PUBLIC 
  11145672  J19422021+4847282  295.584  48.791     81.796     12.351                  5374                        91                5136                      83      5.55          0.13   60.27        1.49                                         PUBLIC 
  11359175  J19434435+4907121  295.935  49.120     82.203     12.297                  5038                        86                4814                      79      4.18          0.08   35.32        1.34                                    KASC,PUBLIC 
  11358755  J19430565+4907303  295.774  49.125     82.158     12.394                  4872                        79                4651                      72      3.99          0.09   37.03        0.77                                         PUBLIC 
  11358669  J19425925+4911303  295.747  49.192     82.210     12.440                  5131                       100                4915                      92      8.51          0.20   92.38        5.44                            PUBLIC,LUMINOUS_RGB 
  11252437  J19423208+4856290  295.634  48.941     81.948     12.391                  4832                        77                4632                      71      3.41          0.08   26.83        0.86                                         PUBLIC 
  11305250  J19424145+4900432  295.673  49.012     82.024     12.400                  5343                        89                5145                      82      7.48          0.13   93.81        1.97                                         PUBLIC 
  11358607  J19425146+4911542  295.714  49.198     82.207     12.462                  5052                        86                4807                      78      4.13          0.11   34.18        0.88                                         PUBLIC 
  11147717  J19451197+4844271  296.300  48.741     81.973     11.909                  4858                        85                4605                      76      2.80          0.07   20.44        0.88                                         PUBLIC 
  11147596  J19450046+4844282  296.252  48.741     81.959     11.937                  4467                        67                4311                      62      2.62          0.06   21.80        0.71                                         PUBLIC 
  11146647  J19433937+4847181  295.914  48.788     81.896     12.156                  4847                        80                4615                      72      3.36          0.08   30.52        0.82                                         PUBLIC 
  11199105  J19432236+4848110  295.843  48.803     81.887     12.205                  4788                        76                4591                      70      3.76          0.09   32.02        1.67                                    KASC,PUBLIC 
  11199783  J19442439+4852593  296.102  48.883     82.040     12.091                  5173                        90                4891                      81      4.68          0.13   45.14        1.03                                         PUBLIC 
  11252706  J19425474+4855219  295.728  48.923     81.960     12.327                  5159                        88                4943                      81      4.51          0.08   41.73        0.83                                    KASC,PUBLIC 
  11360886  J19461811+4906040  296.575  49.101     82.385     11.917                  4984                        91                4723                      82      4.19          0.08   44.98        1.19                                         PUBLIC 
  11413138  J19460251+4913014  296.510  49.217     82.470     12.009                  4763                        76                4588                      71      4.60          0.12   46.02        1.44                                         PUBLIC 
  11200573  J19454086+4852191  296.420  48.872     82.130     11.900                  4959                        78                4714                      71      4.04          0.11   33.66        1.07                                         PUBLIC 
  11307599  J19460997+4900577  296.542  49.016     82.298     11.897                  5119                       105                4872                      95      4.17          0.18   35.58        1.20                                         PUBLIC 
  11308784  J19475132+4903336  296.964  49.059     82.470     11.673                  4863                        81                4677                      76      6.12          0.13   61.58        1.17                                    KASC,PUBLIC 
  11308660  J19473927+4900441  296.914  49.012     82.412     11.680                  4775                        77                4607                      72      4.28          0.09   36.86        0.85                                         PUBLIC 
  11361765  J19473596+4907029  296.900  49.117     82.502     11.738                  4991                        86                4804                      80      9.22          0.17  103.10        2.13                                         PUBLIC 
  11414700  J19482168+4917037  297.090  49.284     82.712     11.707                  5052                        90                4790                      81      4.22          0.09   37.72        0.94                                         PUBLIC 
  12121377  J19470288+5040101  296.762  50.669     83.862     12.543                  4972                        82                4755                      75      4.49          0.11   43.21        1.12                                         PUBLIC 
  12122151  J19482040+5036278  297.085  50.608     83.904     12.333                  4903                        90                4764                      85      5.06          0.10   51.07        1.28                                         PUBLIC 
  12121656  J19473328+5038372  296.889  50.644     83.877     12.460                  4975                        82                4816                      77      4.25          0.10   37.97        1.09                                         PUBLIC 
  12024640  J19490295+5025171  297.262  50.421     83.790     12.146                  4952                        86                4720                      78      8.45          0.19   90.10        2.18                                         PUBLIC 
  11775041  J19491544+4959530  297.314  49.998     83.425     11.917                  5078                        93                4842                      85      4.13          0.08   34.22        2.16                                         PUBLIC 
  11924919  J19473277+5017319  296.887  50.292     83.558     12.297                  4976                        96                4836                      91      9.26          0.17  114.52        2.86                                         PUBLIC 
  11974612  J19480868+5020094  297.036  50.336     83.644     12.233                  4856                        82                4593                      74      4.64          0.12   40.16        1.00                                         PUBLIC 
  11924806  J19472232+5015040  296.843  50.251     83.508     12.302                  5079                        89                4872                      82      8.74          0.21  116.37        5.70                                         PUBLIC 
  11825166  J19480315+5001081  297.013  50.019     83.350     12.097                  4770                        78                4543                      71      5.29          0.10   50.31        1.16                                         PUBLIC 
  11773616  J19465655+4956303  296.736  49.942     83.195     12.219                  4545                        67                4354                      62      3.16          0.08   27.15        0.84                                         PUBLIC 
  11773146  J19460913+4955123  296.538  49.920     83.115     12.321                  4089                        66               -9999                   -9999      0.74          0.08    4.17        0.24                       KASC,PUBLIC,LUMINOUS_RGB 
  11824403  J19464438+5002378  296.685  50.044     83.272     12.295                  4225                        71               -9999                   -9999      0.45          0.19    3.54        0.35                       KASC,PUBLIC,LUMINOUS_RGB 
  11824976  J19474410+5000056  296.934  50.002     83.310     12.134                  4865                        80                4629                      73      4.08          0.10   37.10        0.92                                         PUBLIC 
  11774110  J19474663+4958251  296.944  49.974     83.288     12.115                  4756                        76                4524                      69      4.00          0.09   35.37        1.16                                         PUBLIC 
  11973853  J19465756+5021258  296.740  50.357     83.572     12.410                  5064                        87                4929                      83     14.48          0.34  204.22        5.65                                KASC,SEIS_DWARF 
  12121207  J19464551+5040254  296.690  50.674     83.844     12.586                  4948                       109                4711                      99      3.59          0.07   27.40        0.95                                    KASC,PUBLIC 
  12120327  J19451497+5036578  296.312  50.616     83.678     12.771                  4914                        98                4812                      94      4.02          0.11   34.28        0.70                                         PUBLIC 
  12120872  J19460952+5039501  296.540  50.664     83.790     12.665                  4993                        96                4775                      88      8.46          0.16   98.32        3.68                                         PUBLIC 
  11823838  J19455292+5002304  296.471  50.042     83.204     12.416                  5105                        91                4892                      84      4.47          0.09   42.11        1.14                                         PUBLIC 
  11722424  J19452143+4953480  296.339  49.897     83.032     12.424                  4748                        79                4569                      73      2.72          0.05   22.55        1.28                                         PUBLIC 
  11670968  J19450392+4946139  296.266  49.771     82.896     12.407                  5006                        86                4732                      77      5.02          0.11   45.17        0.98                                         PUBLIC 
  12021906  J19443127+5024243  296.130  50.407     83.433     12.778                  4966                        83                4713                      75      4.55          0.10   41.38        0.91                                    KASC,PUBLIC 
  11971940  J19434101+5020020  295.921  50.334     83.304     12.863                  4737                        76                4586                      72      4.69          0.12   47.39        1.67                                         PUBLIC 
  11872655  J19435572+5008242  295.982  50.140     83.145     12.739                  4854                        77                4634                      71      3.52          0.08   27.91        1.09                                         PUBLIC 
  11873200  J19445035+5006019  296.210  50.101     83.178     12.592                  5009                        83                4773                      76      4.05          0.08   37.41        0.95                                         PUBLIC 
  11871882  J19424010+5006436  295.667  50.112     83.025     12.906                  5209                       111                5062                     105      4.30          0.10   36.46        1.42                                         PUBLIC 
  11721374  J19433450+4952150  295.894  49.871     82.873     12.666                  4894                        81                4713                      75      5.92          0.12   59.96        1.27                                         PUBLIC 
  11871718  J19422602+5006015  295.608  50.100     82.997     12.935                  5100                        93                4824                      84      3.95          0.09   31.99        1.26                                         PUBLIC 
  12020797  J19424087+5027079  295.670  50.452     83.337     13.059                  4311                        65                4102                      59      0.88          0.03    4.44        0.27                       KASC,PUBLIC,LUMINOUS_RGB 
  11971123  J19422093+5018436  295.587  50.312     83.184     13.043                  5121                        83                4870                      76      3.91          0.11   33.54        0.79                                         PUBLIC 
  11970987  J19420704+5023142  295.529  50.387     83.236     13.110                  5227                        87                5006                      80      4.66          0.11   43.25        1.54                                         PUBLIC 
  11971166  J19422472+5019555  295.603  50.332     83.207     13.043                  5148                        87                4860                      78      2.26          0.05   18.51        1.20                                         PUBLIC 
  11821439  J19415629+5001000  295.485  50.017     82.883     12.967                  4854                        79                4691                      74      4.78          0.11   47.82        1.09                                           KASC 
  11870991  J19411280+5009279  295.303  50.158     82.959     13.135                  5196                        88                4943                      80      4.04          0.10   30.63        0.90                                         PUBLIC 
  11819760  J19385460+5005570  294.728  50.099     82.735     13.439                  4957                        84                4773                      78      3.63          0.07   30.52        1.49                                           KASC 
  11920678  J19401857+5016563  295.077  50.282     83.006     13.320                  4839                        89                4646                      82      4.14          0.09   37.96        1.08                                         PUBLIC 
  11820688  J19403468+5001579  295.145  50.033     82.797     13.170                  4961                       105                4783                      98      4.18          0.09   38.97        1.14                                         PUBLIC 
  11769563  J19400698+4955474  295.029  49.930     82.668     13.190                  5117                        92                4897                      85      7.78          0.15   84.35        1.93                                         PUBLIC 
  11969879  J19395947+5022197  294.998  50.372     83.065     13.406                  4821                        75                4578                      68      3.62          0.11   28.31        1.22                                         PUBLIC 
  11968334  J19370901+5021414  294.288  50.362     82.849     13.807                  4929                        81                4741                      75     11.27          0.21  139.64        2.63                                    KASC,PUBLIC 
  11869095  J19374027+5011053  294.418  50.185     82.723     13.654                  4776                        94                4640                      89      5.33          0.11   55.95        1.44                                         PUBLIC 
  11969378  J19390565+5019540  294.774  50.332     82.962     13.516                  5001                       107                4849                     101      4.33          0.09   38.10        1.02                                         PUBLIC 
  12017985  J19371201+5024555  294.300  50.415     82.902     13.824                  5186                       112                4988                     104      2.62          0.08   18.59        0.71                                 HALO,GO,PUBLIC 
  11868264  J19360711+5011171  294.030  50.188     82.614     13.879                  5251                        90                4963                      81      3.33          0.60   34.70        1.79                                         PUBLIC 
  11666557  J19371481+4946280  294.312  49.774     82.313     13.534                  4676                        72                4455                      66      3.61          0.14   31.09        1.01                                         PUBLIC 
  11819363  J19381224+5005191  294.551  50.089     82.673     13.535                  5064                        84                4915                      79      5.31          0.10   49.97        1.74                                         PUBLIC 
  11769182  J19391990+4957013  294.833  49.950     82.629     13.312                  4642                        71                4494                      66      4.58          0.11   43.57        0.98                                         PUBLIC 
  11615890  J19374688+4937073  294.445  49.619     82.209     13.388                  5158                        87                4961                      81     13.28          0.29  171.94        3.62                                         PUBLIC 
  11768570  J19381598+4954311  294.567  49.909     82.512     13.447                  4972                        80                4787                      75      4.18          0.09   35.25        1.34                                         PUBLIC 
  11966805  J19342372+5019090  293.599  50.319     82.612     14.184                  4913                        84                4670                      76      4.38          0.11   40.03        1.04                                         PUBLIC 
  12066292  J19355053+5030152  293.961  50.504     82.887     14.057                  4275                        60                4082                      55      0.88          0.03    4.91        0.16                       KASC,PUBLIC,LUMINOUS_RGB 
  12115227  J19355802+5038093  293.992  50.636     83.018     14.096                  5101                        93                4954                      87      9.37          0.19   97.21        1.86                                         PUBLIC 
  12114999  J19352533+5036463  293.856  50.613     82.958     14.164                  5112                        81                4869                      73      4.35          0.08   40.00        1.03                                         PUBLIC 
  11918016  J19350969+5017487  293.790  50.297     82.646     14.064                  4871                        81                4629                      73      4.14          0.09   34.50        1.52                                         PUBLIC 
  11868246  J19360525+5007481  294.022  50.130     82.558     13.858                  4928                        76                4682                      69      3.70          0.09   33.65        0.88                                    KASC,PUBLIC 
  11817405  J19344297+5001061  293.679  50.018     82.355     14.008                  4797                        74                4612                      68      3.76          0.09   33.40        0.67                                    KASC,PUBLIC 
  11767058  J19353487+4955086  293.895  49.919     82.326     13.839                  5110                        87                4922                      81      5.34          0.10   54.55        1.16                                         PUBLIC 
  11665692  J19353997+4944535  293.917  49.748     82.174     13.752                  5003                        75                4891                      72      5.95          0.13   67.79        2.34                                         PUBLIC 
  11614827  J19355174+4939368  293.966  49.660     82.107     13.685                  5154                        92                4885                      83      4.28          0.11   35.21        1.19                                         PUBLIC 
  11716326  J19345492+4951348  293.729  49.860     82.223     13.910                  4983                        83                4789                      77     16.70          0.32  217.02        4.25                                         PUBLIC 
  12316788  J19450710+5104564  296.280  51.082     84.093     13.004                  4744                        77                4538                      71      4.47          0.09   40.34        1.04                                         PUBLIC 
  12418515  J19451461+5117346  296.311  51.293     84.294     13.083                  5070                        89                4888                      83      4.06          0.10   35.70        1.03                                         PUBLIC 
  12316494  J19443415+5103342  296.142  51.060     84.032     13.070                  5014                        86                4786                      79      3.76          0.08   31.55        2.12                                    KASC,PUBLIC 
  12367827  J19461996+5107396  296.583  51.128     84.224     12.856                  5067                       106                4849                      97      4.22          0.08   39.14        1.15                                         PUBLIC 
  12418339  J19445589+5113579  296.233  51.233     84.216     13.099                  5124                        90                4900                      83      4.18          0.09   35.93        0.81                                         PUBLIC 
  12169845  J19463014+5045346  296.626  50.760     83.903     12.662                  4792                       111                4599                     102      3.27          0.08   30.43        1.11                                           KASC 
  12217239  J19435570+5051026  295.982  50.851     83.794     13.065                  4786                        76                4572                      70      3.17          0.07   25.75        0.63                                    KASC,PUBLIC 
  12120230  J19450471+5036280  296.270  50.608     83.658     12.792                  4916                        84                4786                      79      5.31          0.11   50.80        1.37                                         PUBLIC 
  12217154  J19434591+5050036  295.941  50.834     83.767     13.080                  5055                        86                4814                      78      4.65          0.09   47.35        1.13                                         PUBLIC 
  12168406  J19440617+5042024  296.026  50.701     83.670     12.972                  4677                        73                4499                      67      4.73          0.11   45.33        1.02                                    KASC,PUBLIC 
  12366461  J19435806+5109441  295.992  51.162     84.081     13.201                  4832                        81                4601                      74      4.47          0.12   43.12        0.98                                           KASC 
  12366537  J19440583+5106214  296.024  51.106     84.039     13.157                  5081                        83                4917                      78      4.73          0.11   47.23        1.11                                         PUBLIC 
  12470054  J19440543+5118020  296.023  51.301     84.217     13.247                  5013                        84                4863                      80     12.51          0.26  158.57        3.11                         KASC,PUBLIC,SEIS_DWARF 
  12070550  J19434011+5032126  295.917  50.537     83.488     12.958                  4845                        80                4607                      72      3.02          0.08   23.02        0.89                                         PUBLIC 
  12070114  J19430023+5032393  295.751  50.544     83.445     13.055                  4943                        83                4766                      77      4.25          0.08   39.27        1.25                                           KASC 
  12070650  J19434939+5033566  295.956  50.566     83.526     12.949                  5119                       100                4955                      94      4.43          0.10   40.08        1.07                                         PUBLIC 
  12167910  J19431896+5044258  295.829  50.741     83.648     13.101                  4562                        68                4345                      62      2.24          0.05   17.75        0.70                                         PUBLIC 
  12314927  J19415101+5103254  295.463  51.057     83.830     13.450                  4693                        76                4510                      70      2.02          0.04   15.18        0.58                                           KASC 
  12365293  J19415272+5111065  295.470  51.185     83.950     13.503                  5412                       127                5214                     118      7.49          0.16   94.68        1.99                                         PUBLIC 
  12314910  J19414879+5102085  295.453  51.036     83.808     13.445                  4805                        75                4622                      70      2.94          0.06   23.09        0.90                                         PUBLIC 
  12266056  J19421148+5056540  295.548  50.948     83.755     13.353                  4875                        81                4668                      75      4.67          0.13   42.21        1.17                                         PUBLIC 
  12215647  J19410705+5048010  295.279  50.800     83.541     13.438                  4942                       113                4757                     105      4.95          0.10   49.26        1.26                                         PUBLIC 
  12167521  J19424090+5044140  295.670  50.737     83.598     13.188                  5155                        91                4928                      84      4.29          0.11   35.62        0.80                                         PUBLIC 
  12216750  J19430350+5053029  295.765  50.884     83.760     13.202                  5011                        83                4805                      77      8.72          0.17   95.57        1.88                                         PUBLIC 
  12118044  J19412066+5041464  295.336  50.696     83.462     13.359                  5230                        85                5009                      78      5.94          0.12   64.60        1.42                                         PUBLIC 
  12117790  J19404944+5036451  295.206  50.613     83.347     13.395                  5090                        86                4952                      81      9.44          0.19  113.51        3.35                                         PUBLIC 
  12117920  J19410577+5041194  295.274  50.689     83.437     13.391                  4957                        76                4774                      71      4.01          0.18   36.40        1.80                                         PUBLIC 
  12164879  J19374576+5045358  294.441  50.760     83.261     13.895                  5226                        87                5020                      80      4.75          0.08   53.08        2.66                                         PUBLIC 
  12116393  J19380520+5038046  294.522  50.635     83.169     13.794                  4911                        82                4688                      75      6.24          0.14   61.09        1.36                                    KASC,PUBLIC 
  12117099  J19392999+5039123  294.875  50.653     83.288     13.601                  5054                        85                4894                      80      3.90          0.16   29.60        0.81                                         PUBLIC 
  12067001  J19370988+5035030  294.291  50.584     83.056     13.903                  5099                        87                4884                      80      4.53          0.09   42.61        1.33                                         PUBLIC 
  10727789  J19215836+4800588  290.493  48.016     79.572     15.062                  5219                       105                5017                      97     12.79          0.24  164.74        3.10                                         PUBLIC 
  10662618  J19223388+4757199  290.641  47.956     79.556     14.947                  4794                        98                4634                      92      3.93          0.08   31.55        0.92                                           KASC 
  10793771  J19213869+4809014  290.411  48.150     79.676     15.167                  4914                       131                4742                     122      6.64          0.18   78.09        1.93                                         PUBLIC 
  10728179  J19223498+4805343  290.646  48.093     79.687     15.000                  5094                        99                4923                      93      4.25          0.09   37.45        0.81                                         PUBLIC 
  10793890  J19215064+4810114  290.461  48.170     79.708     15.144                  5310                       132                5115                     123      8.54          0.17  103.76        6.64                                         PUBLIC 
  10793872  J19214782+4807332  290.449  48.126     79.663     15.134                  4990                        96                4834                      91     14.85          1.18  181.43        3.39                                         PUBLIC 
  10858331  J19220109+4812396  290.505  48.211     79.759     15.134                  5028                        99                4780                      90      3.80          0.08   28.24        1.19                                    KASC,PUBLIC 
  10858675  J19224038+4812166  290.668  48.205     79.799     15.032                  5023                       106                4793                      97      8.07          0.16   87.50        2.10                                         PUBLIC 
  10858520  J19222264+4816144  290.594  48.271     79.841     15.104                  4589                        84                4419                      78      3.78          0.10   33.87        0.73                                    KASC,PUBLIC 
  10973854  J19234712+4824408  290.946  48.411     80.073     14.948                  4528                        92                4348                      85      3.55          0.08   31.07        0.70                                           KASC 
  10972858  J19214046+4827580  290.419  48.466     79.977     15.290                  4675                        95                4451                      87      3.73          0.13   30.75        0.73                                         PUBLIC 
  10532751  J19232917+4745121  290.872  47.753     79.431     14.723                  5321                        85                5138                      80      8.29          0.15  101.10        1.97                                         PUBLIC 
  10598558  J19250775+4750191  291.282  47.839     79.630     14.507                  5134                        95                4922                      87      4.51          0.12   42.85        1.14                                         PUBLIC 
  10597648  J19233757+4752485  290.907  47.880     79.561     14.754                  4523                        78                4391                      74      3.93          0.09   34.86        0.78                                         PUBLIC 
  10533369  J19243319+4744285  291.138  47.741     79.497     14.555                  4967                        79                4701                      71      4.27          0.09   40.78        1.85                               GOLD,KASC,PUBLIC 
  11029151  J19262248+4832014  291.594  48.534     80.372     14.608                  4906                        84                4705                      77      4.23          0.10   36.54        0.93                                         PUBLIC 
  11028575  J19252221+4834341  291.343  48.576     80.340     14.777                  4982                        83                4836                      78      4.27          0.09   36.98        2.32                                    KASC,PUBLIC 
  11028372  J19245639+4834487  291.235  48.580     80.314     14.843                  4788                        90                4582                      82      4.54          0.11   39.48        0.94                                    KASC,PUBLIC 
  10918731  J19243350+4823327  291.140  48.392     80.110     14.823                  4845                        86                4643                      79      4.60          0.09   45.86        0.95                                    KASC,PUBLIC 
  10974984  J19260438+4827087  291.518  48.452     80.274     14.619                  4832                        90                4602                      82      3.82          0.08   33.37        0.83                                         PUBLIC 
  10975126  J19262015+4826071  291.584  48.435     80.277     14.573                  5082                        87                4832                      79      4.00          0.09   29.95        1.02                                         PUBLIC 
  10796378  J19255883+4809224  291.495  48.156     79.989     14.510                  5011                        83                4726                      75      4.70          0.12   41.50        0.96                                    KASC,PUBLIC 
  10859779  J19244413+4817090  291.184  48.286     80.022     14.752                  4835                        88                4687                      83      7.26          0.15   79.36        3.63                                    KASC,PUBLIC 
  10859941  J19250055+4817509  291.252  48.297     80.052     14.716                  4901                        88                4688                      81      3.96          0.09   30.64        0.79                                         PUBLIC 
  10860146  J19252279+4816429  291.345  48.279     80.061     14.652                  4812                        77                4615                      71      3.52          0.08   23.99        1.19                                         PUBLIC 
  10863535  J19311327+4817412  292.805  48.295     80.500     13.778                  4450                        68                4274                      62      1.35          0.03    9.12        0.50                                    KASC,PUBLIC 
  10977629  J19310988+4825470  292.791  48.430     80.621     13.845                  4725                        70                4545                      65      3.15          0.07   24.47        0.53                                    KASC,PUBLIC 
  10921258  J19293977+4821193  292.416  48.355     80.442     14.038                  4583                        89                4392                      82      3.00          0.06   25.83        0.61                                         PUBLIC 
  10977040  J19300624+4827339  292.526  48.459     80.571     14.016                  5168                       110                4926                     101      5.06          0.10   51.72        1.44                                         PUBLIC 
  10667966  J19311324+4758559  292.805  47.982     80.210     13.643                  5218                        94                4950                      84      4.05          0.10   31.62        0.95                                         PUBLIC 
  10799530  J19311194+4811228  292.800  48.190     80.401     13.736                  4954                        77                4739                      71      4.30          0.10   36.90        0.71                                    KASC,PUBLIC 
  10667886  J19310537+4759206  292.772  47.989     80.206     13.666                  4874                        77                4662                      70      4.15          0.09   35.70        1.47                                         PUBLIC 
  10733897  J19314334+4805497  292.931  48.097     80.354     13.617                  4784                        77                4585                      71      4.98          0.10   46.14        1.06                                         PUBLIC 
  10734241  J19321576+4803567  293.066  48.066     80.365     13.522                  4969                        98                4708                      88      4.22          0.11   35.07        1.35                                         PUBLIC 
  10735077  J19333656+4803151  293.402  48.054     80.455     13.315                  4873                        77                4663                      71      3.81          0.09   29.10        1.69                                         PUBLIC 
  10669876  J19341754+4756048  293.573  47.935     80.396     13.160                  4496                        67                4336                      62      2.55          0.06   18.84        0.52                                           KASC 
  10604255  J19341980+4751592  293.583  47.866     80.336     13.124                  4753                        98                4626                      93      3.65          0.15   30.66        0.99                                         PUBLIC 
  10801063  J19333700+4807422  293.404  48.128     80.524     13.346                  4946                        93                4838                      89     15.96          0.30  198.14        3.77                              PUBLIC,SEIS_DWARF 
  10669123  J19330736+4756368  293.281  47.944     80.316     13.340                  5048                        87                4803                      79      4.26          0.09   36.07        1.07                                         PUBLIC 
  10979181  J19340806+4826481  293.534  48.447     80.857     13.408                  4612                        65                4385                      59      1.62          0.04   10.95        0.32                       KASC,PUBLIC,LUMINOUS_RGB 
  10864711  J19331464+4816148  293.311  48.271     80.628     13.464                  4704                        78                4571                      74      4.84          0.11   45.26        1.02                                           KASC 
  10979258  J19341789+4825156  293.575  48.421     80.845     13.372                  4755                        70                4537                      64      4.21          0.09   37.44        0.92                                         PUBLIC 
  10978857  J19333407+4826068  293.392  48.435     80.804     13.488                  4796                        78                4609                      72      4.13          0.09   37.22        0.92                                         PUBLIC 
  10604460  J19343949+4749567  293.665  47.832     80.329     13.060                  4733                        72                4545                      66      3.79          0.08   30.28        0.90                                      GOLD,KASC 
  10670445  J19351387+4754495  293.808  47.914     80.448     13.009                  4742                        97                4565                      90      3.56          0.08   30.75        0.74                                         PUBLIC 
  10736390  J19353947+4805008  293.914  48.084     80.637     13.021                  5145                        88                4987                      83      5.78          0.11   67.66        4.66                                         PUBLIC 
  10735926  J19345257+4804280  293.719  48.074     80.569     13.134                  5112                        89                4874                      81      4.26          0.09   35.82        1.06                                         PUBLIC 
  10866694  J19362512+4817342  294.105  48.293     80.887     13.000                  4738                        75                4561                      70      3.88          0.11   31.90        0.87                                         PUBLIC 
  10866415  J19355962+4817304  293.998  48.292     80.854     13.063                  4976                        86                4754                      79      8.70          0.17   94.42        1.89                                           KASC 
  10802837  J19361964+4806379  294.082  48.111     80.712     12.932                  5094                        83                4914                      78      5.47          0.10   57.33        1.21                                         PUBLIC 
  10979742  J19351228+4824311  293.801  48.409     80.902     13.232                  4802                        72                4634                      67      6.72          0.12   73.39        3.39                                         PUBLIC 
  11087371  J19335280+4836440  293.470  48.612     80.991     13.518                  4882                        87                4761                      83     11.57          0.22  145.50        4.73                                         PUBLIC 
  11033302  J19341938+4830259  293.581  48.507     80.927     13.407                  5065                        77                4897                      72      4.21          0.11   36.28        1.75                                         PUBLIC 
  11141358  J19350499+4846001  293.771  48.767     81.223     13.407                  4933                        84                4753                      78      3.57          0.07   27.61        1.06                                         PUBLIC 
  11033569  J19344836+4834549  293.702  48.582     81.032     13.367                  4899                        76                4722                      71      8.23          0.17   94.01        1.85                                         PUBLIC 
  10271721  J19233549+4719486  290.898  47.330     79.041     14.532                  4383                        68                4201                      62      1.38          0.04    9.19        0.21                               GOLD,KASC,PUBLIC 
  10206307  J19245529+4713128  291.230  47.220     79.034     14.281                  4946                        80                4700                      73      4.06          0.09   31.85        0.76                                         PUBLIC 
  10206840  J19254641+4712500  291.443  47.214     79.091     14.147                  5031                        83                4797                      75      3.57          0.12   29.66        1.24                                         PUBLIC 
  10073828  J19251049+4703128  291.294  47.054     78.897     14.172                  4824                        77                4632                      71      3.76          0.08   30.44        1.19                                         PUBLIC 
  10468528  J19242861+4736427  291.119  47.612     79.369     14.513                  4994                       101                4749                      92      3.66          0.08   27.75        0.63                         GOLD,KASC,LUMINOUS_RGB 
  10403036  J19243363+4732107  291.140  47.536     79.304     14.468                  4470                       133                4299                     123      1.68          0.04   10.07        0.25                                 GOLD,HALO,KASC 
  10402819  J19241424+4732481  291.059  47.547     79.291     14.522                  5183                        77                4957                      70      5.28          0.10   54.24        1.47                                         PUBLIC 
  10467570  J19224949+4741331  290.706  47.693     79.327     14.799                  4751                        77                4567                      71      4.04          0.09   33.14        1.37                               GOLD,KASC,PUBLIC 
  10402207  J19231527+4734184  290.814  47.572     79.244     14.684                  4942                        79                4732                      73      5.24          0.11   46.77        1.06                                         PUBLIC 
  10403323  J19250256+4730067  291.261  47.502     79.307     14.380                  4963                        77                4705                      69      3.72          0.08   29.10        1.54                               GOLD,KASC,PUBLIC 
  10337695  J19242919+4724129  291.122  47.404     79.174     14.425                 -9999                     -9999               -9999                   -9999      0.38          0.06    2.37        0.08                 KASC,SEIS_OUTLIER,LUMINOUS_RGB 
  10272641  J19250623+4718546  291.276  47.315     79.137     14.293                  5031                        83                4883                      78      8.09          0.22   89.01        1.89                                         PUBLIC 
  10207321  J19263377+4717167  291.641  47.288     79.218     14.057                  4952                        86                4756                      80      6.66          0.14   64.56        1.37                               GOLD,KASC,PUBLIC 
  10207059  J19260947+4713318  291.539  47.225     79.130     14.093                  5270                        90                5012                      82      7.38          0.13   84.67        2.96                                         PUBLIC 
  10534826  J19270316+4747004  291.763  47.783     79.717     14.191                  4666                        75                4459                      69      3.18          0.08   27.53        0.66                                         PUBLIC 
  10339590  J19272856+4726419  291.869  47.445     79.432     13.983                  4133                        58               -9999                   -9999      0.64          0.02    3.09        0.13                 KASC,SEIS_OUTLIER,LUMINOUS_RGB 
  10469976  J19265403+4741293  291.725  47.691     79.620     14.175                  5070                        85                4906                      80      4.84          0.11   51.16        1.34                                         PUBLIC 
  10599712  J19270307+4748176  291.763  47.805     79.737     14.200                  4941                        90                4719                      82      4.10          0.10   38.29        0.91                                         PUBLIC 
  10273236  J19260506+4723231  291.521  47.390     79.278     14.173                  4866                        72                4637                      65      3.78          0.10   34.78        0.64                                         PUBLIC 
  10534891  J19270984+4743573  291.791  47.733     79.678     14.152                  5071                        89                4822                      80      5.04          0.13   53.14        1.36                                         PUBLIC 
  10405285  J19281279+4730310  292.053  47.509     79.546     13.897                  4680                        74                4434                      66      2.52          0.07   19.10        0.64                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
  10666932  J19293261+4755575  292.386  47.933     80.039     13.876                  4793                        93                4615                      87      3.93          0.09   36.59        0.98                                         PUBLIC 
  10600926  J19285628+4750215  292.235  47.839     79.908     13.928                  5124                        92                4868                      84      4.04          0.16   30.04        1.48                               GOLD,KASC,PUBLIC 
  10602976  J19321752+4750427  293.073  47.845     80.163     13.422                  4918                        89                4688                      81      4.06          0.14   36.21        0.79                               GOLD,KASC,PUBLIC 
  10602374  J19311651+4752470  292.819  47.880     80.119     13.591                  4975                        78                4735                      71      4.13          0.09   37.64        0.91                               GOLD,KASC,PUBLIC 
  10602015  J19304094+4753132  292.671  47.887     80.081     13.684                  5169                       170                4947                     156     17.98          2.24  195.51        9.09                                         PUBLIC 
  10537376  J19311507+4743092  292.813  47.719     79.968     13.525                  4992                        94                4737                      85      4.10          0.09   33.48        1.33                                         PUBLIC 
  10472318  J19304428+4740343  292.685  47.676     79.890     13.584                  4915                        90                4726                      83     11.58          0.24  143.94        2.77                                         PUBLIC 
  10474071  J19332735+4741194  293.364  47.689     80.106     13.178                  5248                        94                4974                      84      7.31          0.20   90.77        2.21                               GOLD,KASC,PUBLIC 
  10603170  J19323713+4753585  293.155  47.900     80.237     13.397                  4879                        88                4665                      81      4.38          0.10   41.46        1.07                                         PUBLIC 
  10603958  J19335062+4749363  293.461  47.827     80.262     13.180                  4858                        82                4642                      75      3.62          0.19   29.56        0.81                                    HALO,PUBLIC 
  10473692  J19325328+4737099  293.222  47.619     79.999     13.234                  4954                        85                4778                      79      8.62          0.17   92.47        1.86                                         PUBLIC 
  10604054  J19335935+4749396  293.497  47.828     80.274     13.158                  4740                        72                4512                      65      6.02          0.16   59.79        3.25                                         PUBLIC 
  11353313  J19332127+4908031  293.339  49.134     81.436     13.823                  5226                        92                5023                      85     10.61          0.25  125.18        2.38                                    KASC,PUBLIC 
  11299941  J19332527+4905240  293.355  49.090     81.400     13.794                  4907                        76                4715                      71      4.07          0.10   28.72        1.19                                         PUBLIC 
  11509792  J19322887+4928357  293.120  49.477     81.691     14.099                  4820                        97                4578                      87      2.78          0.06   20.11        0.46                              KASC,LUMINOUS_RGB 
  11352756  J19321900+4910477  293.079  49.180     81.403     13.996                  4869                        80                4643                      73      3.68          0.09   29.04        1.14                                           KASC 
  11404925  J19313594+4915590  292.900  49.266     81.432     14.139                  4968                        80                4719                      73      4.06          0.09   32.93        1.49                                         PUBLIC 
  11247049  J19331236+4854457  293.302  48.913     81.220     13.749                  5083                        87                4865                      80      3.87          0.09   34.20        1.03                                           KASC 
  10978085  J19320395+4824539  293.016  48.415     80.674     13.703                  5171                        93                4902                      84      3.22          0.08   23.99        0.60                                         PUBLIC 
  10922821  J19323498+4821380  293.146  48.361     80.662     13.602                  4831                        75                4632                      69      4.04          0.10   33.15        1.34                                    KASC,PUBLIC 
  10922840  J19323629+4819561  293.151  48.332     80.637     13.587                  4778                        74                4609                      69      7.01          0.14   75.63        1.80                                         PUBLIC 
  11351480  J19293915+4909490  292.413  49.164     81.196     14.383                  4868                       104                4617                      94      4.07          0.10   35.42        1.00                                         PUBLIC 
  11298714  J19310148+4903065  292.756  49.052     81.190     14.132                  4796                        76                4626                      71      5.88          0.13   61.58        1.43                                         PUBLIC 
  11298776  J19310927+4901234  292.789  49.023     81.173     14.101                  4858                        98                4720                      93      4.54          0.10   39.61        0.92                                         PUBLIC 
  11298371  J19301724+4901582  292.572  49.033     81.119     14.233                  4972                        85                4803                      79      4.10          0.12   35.55        0.83                                         PUBLIC 
  11298561  J19304193+4905158  292.675  49.088     81.200     14.196                  4980                        84                4748                      76      4.31          0.10   36.75        0.96                                         PUBLIC 
  11085809  J19304781+4837168  292.699  48.621     80.773     13.982                  5167                        88                4971                      82      4.16          0.11   35.90        0.79                                         PUBLIC 
  11138375  J19290723+4842357  292.280  48.710     80.734     14.270                  4974                       104                4770                      96      3.90          0.13   34.66        1.36                                    KASC,PUBLIC 
  11031040  J19300315+4834479  292.513  48.580     80.680     14.075                  4818                        92                4618                      85      3.40          0.07   27.33        0.76                                         PUBLIC 
  11191557  J19294437+4848422  292.435  48.812     80.873     14.221                  5098                       111                4868                     102      6.25          0.12   70.17        1.73                                         PUBLIC 
  11245339  J19295058+4857568  292.461  48.966     81.025     14.271                  4971                       110                4713                      99      4.72          0.11   41.90        1.28                                         PUBLIC 
  11245234  J19293679+4858231  292.403  48.973     81.015     14.308                  4715                        96                4489                      88      4.06          0.09   32.81        1.01                                    KASC,PUBLIC 
  11244968  J19290402+4857553  292.267  48.965     80.969     14.386                  4684                        95                4488                      87      2.68          0.05   23.58        1.30                                         PUBLIC 
  11191444  J19293125+4848253  292.380  48.807     80.853     14.251                  4654                        93                4481                      87      3.27          0.07   26.98        1.32                                         PUBLIC 
  11245307  J19294564+4855333  292.440  48.926     80.982     14.266                  4838                       104                4610                      95      3.66          0.08   33.96        0.85                                         PUBLIC 
  11244855  J19285242+4854399  292.218  48.911     80.904     14.392                  4803                       112                4629                     104      4.25          0.09   36.37        0.95                                         PUBLIC 
  11190322  J19271026+4852047  291.793  48.868     80.742     14.628                  4724                        75                4532                      69      5.45          0.12   54.54        1.10                                    KASC,PUBLIC 
  11084620  J19282804+4841381  292.117  48.694     80.672     14.361                  4718                        71                4525                      66      2.90          0.08   25.99        0.80                                         PUBLIC 
  11190768  J19280730+4848144  292.030  48.804     80.750     14.459                  5041                        77                4882                      73     17.24          0.32  226.91        4.75                                         PUBLIC 
  11083701  J19263562+4839035  291.648  48.651     80.498     14.624                  4902                        77                4688                      70      3.83          0.12   31.81        0.89                                    KASC,PUBLIC 
  11084022  J19271652+4839094  291.819  48.653     80.548     14.522                  4817                        79                4634                      73      4.64          0.10   44.85        1.28                                           KASC 
  11029423  J19265047+4835416  291.710  48.595     80.463     14.563                  4766                        92                4682                      89      7.23          0.15   74.38        1.66                                         PUBLIC 
  11083613  J19262500+4838334  291.604  48.643     80.477     14.647                  4861                        86                4723                      81      8.67          0.18   89.10        3.83                                    HALO,PUBLIC 
  11029396  J19264783+4833146  291.699  48.554     80.421     14.553                  4920                        77                4733                      71      3.94          0.10   28.27        1.06                                         PUBLIC 
  11296211  J19254981+4901424  291.458  49.028     80.799     14.895                  4792                        81                4629                      76      4.04          0.08   33.07        0.68                                    KASC,PUBLIC 
  11243761  J19263384+4855355  291.641  48.927     80.754     14.743                  4375                        66                4212                      62      1.52          0.04    9.88        0.54                                    KASC,PUBLIC 
  11083319  J19254693+4841201  291.446  48.689     80.476     14.761                  5304                        95                5091                      88      4.21          0.08   44.44        3.08                                         PUBLIC 
  11136854  J19260135+4842580  291.506  48.716     80.518     14.737                  5216                        86                4987                      79      7.27          0.14   93.23        2.98                                         PUBLIC 
  11136578  J19252675+4847519  291.361  48.798     80.554     14.857                  4888                        79                4705                      73      8.16          0.17   87.32        3.32                                         PUBLIC 
  11136139  J19243217+4845413  291.134  48.761     80.456     14.978                  4752                        88                4542                      80      4.28          0.09   37.90        1.76                                         PUBLIC 
  11135910  J19240131+4847212  291.005  48.789     80.447     15.067                  4919                       110                4702                     100      3.65          0.10   29.50        0.66                                         PUBLIC 
  11189432  J19251700+4851067  291.321  48.852     80.594     14.904                  4780                        76                4598                      71      5.48          0.11   53.41        1.56                                         PUBLIC 
  11242934  J19245079+4854033  291.212  48.901     80.610     14.989                  4866                        86                4651                      78      3.76          0.09   31.15        0.70                                         PUBLIC 
  11135168  J19222544+4843447  290.606  48.729     80.278     15.283                  5016                       103                4781                      94      4.68          0.11   44.24        1.00                                         PUBLIC 
  11188067  J19220808+4850043  290.534  48.835     80.358     15.369                  4851                       102                4629                      93      4.28          0.08   38.13        0.87                              KASC,LUMINOUS_RGB 
  11134982  J19220044+4847321  290.502  48.792     80.310     15.371                  5022                        92                4848                      86      8.61          0.15  102.31        2.38                                         PUBLIC 
  11135286  J19224384+4845217  290.683  48.756     80.325     15.248                  4779                        92                4580                      85      4.14          0.09   37.54        1.19                                         PUBLIC 
  11188479  J19230377+4853516  290.766  48.898     80.482     15.255                  4496                        81                4311                      74      2.52          0.07   18.31        0.74                                         PUBLIC 
  11081838  J19223142+4841580  290.631  48.699     80.257     15.256                  4702                        90                4503                      83      3.75          0.08   30.20        1.23                                    KASC,PUBLIC 
  11027005  J19215727+4834077  290.489  48.569     80.094     15.289                  5154                       115                4926                     105      6.37          0.78   52.69        3.24                                         PUBLIC 
  11027708  J19233601+4832550  290.900  48.549     80.190     15.032                  4226                        67               -9999                   -9999      0.55          0.04    2.63        0.29                              KASC,LUMINOUS_RGB 
  11027337  J19224358+4833554  290.682  48.565     80.144     15.171                  4658                        97                4488                      91      3.87          0.08   33.77        0.86                                         PUBLIC 
  11081517  J19215186+4841581  290.466  48.699     80.212     15.356                  4920                       105                4674                      95      4.04          0.13   37.62        1.02                                         PUBLIC 
  11293804  J19202329+4901222  290.097  49.023     80.418     15.708                  4562                        90                4401                      84      3.94          0.09   34.10        0.83                                         PUBLIC 
  11241927  J19223498+4859542  290.646  48.998     80.545     15.368                  4589                        92                4489                      88      2.96          0.06   25.84        0.88                                    HALO,PUBLIC 
  11294218  J19212264+4901500  290.344  49.031     80.493     15.562                  4528                        84                4366                      79      2.43          0.06   18.76        0.45                                         PUBLIC 
  11294409  J19215022+4901330  290.459  49.026     80.520     15.491                  4861                        90                4654                      83      3.92          0.09   31.87        0.79                                         PUBLIC 
  11134608  J19210643+4845477  290.277  48.763     80.220     15.496                  4302                        79                4112                      72      1.32          0.03    8.63        0.42                       KASC,PUBLIC,LUMINOUS_RGB 
  11133969  J19195188+4845218  289.966  48.756     80.128     15.680                  4810                        88                4688                      84      3.64          0.09   30.54        0.89                                         PUBLIC 
  11026472  J19204818+4835597  290.201  48.600     80.044     15.476                  4904                        91                4762                      86      7.71          0.17   91.66        2.42                                         PUBLIC 
  11080937  J19203057+4839398  290.127  48.661     80.082     15.545                  4603                        88                4411                      81      2.69          0.07   20.87        1.43                                         PUBLIC 
  10792949  J19202827+4811539  290.118  48.198     79.639     15.365                  4758                       126                4623                     119      4.59          0.10   45.16        2.56                                         PUBLIC 
  10857953  J19211543+4816325  290.314  48.276     79.768     15.276                  4888                       101                4724                      95      4.02          0.09   32.96        1.23                                         PUBLIC 
  10971893  J19193254+4826125  289.886  48.437     79.802     15.602                  4855                        94                4642                      86      4.18          0.10   35.72        0.79                                         PUBLIC 
  10972288  J19201937+4829246  290.081  48.490     79.907     15.505                  4838                        98                4615                      90      6.33          0.13   66.01        1.54                                         PUBLIC 
  11612320  J19304827+4939476  292.701  49.663     81.745     14.425                  4485                        65                4276                      59      1.47          0.04    9.38        0.32                                    KASC,PUBLIC 
  11612171  J19302760+4941468  292.615  49.696     81.752     14.489                  5026                        79                4785                      72      3.97          0.11   36.47        1.17                                    KASC,PUBLIC 
  11612603  J19312566+4938210  292.857  49.639     81.767     14.323                  5050                        90                4862                      84      8.05          0.19   84.80        1.84                                         PUBLIC 
  11663387  J19305319+4942362  292.722  49.710     81.795     14.433                  5038                        80                4772                      72      4.07          0.09   34.12        1.24                                         PUBLIC 
  11509207  J19312057+4925409  292.836  49.428     81.564     14.246                  4783                        88                4597                      81      5.59          0.11   52.53        1.99                                         PUBLIC 
  11509608  J19320870+4926497  293.036  49.447     81.639     14.136                  5037                        91                4771                      82      4.08          0.09   33.94        0.79                                         PUBLIC 
  11509277  J19312830+4927317  292.868  49.459     81.602     14.240                  4945                        93                4730                      85      4.58          0.09   45.13        1.81                                           KASC 
  11560939  J19311997+4934050  292.833  49.568     81.694     14.307                  5188                       100                5013                      93     12.55          0.26  162.70        6.01                                         PUBLIC 
  11561379  J19321643+4931452  293.068  49.529     81.725     14.152                  5163                        90                4942                      82      8.52          0.16   89.66        1.78                                         PUBLIC 
  11560465  J19302080+4934042  292.587  49.568     81.624     14.452                  4878                        78                4665                      71      6.05          0.14   58.85        1.47                                         PUBLIC 
  11456449  J19300850+4921276  292.535  49.358     81.413     14.393                  5227                       117                4974                     107      9.33          0.17  113.39        2.17                                    KASC,PUBLIC 
  11508970  J19305136+4929598  292.714  49.500     81.596     14.348                  5119                        88                4883                      81      3.93          0.11   34.47        1.51                                         PUBLIC 
  11612200  J19303172+4937182  292.632  49.622     81.687     14.448                  5204                        89                4984                      82      4.12          0.17   31.27        0.99                                         PUBLIC 
  11559818  J19285736+4934596  292.239  49.583     81.540     14.663                  4801                       116                4620                     108      3.69          0.07   39.67        1.88                                         PUBLIC 
  11403437  J19283303+4913232  292.138  49.223     81.173     14.571                  4977                        88                4763                      81      4.13          0.08   34.15        0.69                                    KASC,PUBLIC 
  11351140  J19285530+4911281  292.230  49.191     81.170     14.503                  5171                       120                4945                     110      4.07          0.11   32.80        1.08                                         PUBLIC 
  11350954  J19283246+4909237  292.135  49.157     81.110     14.545                  4993                        90                4750                      82      2.44          0.05   20.96        0.60                              KASC,LUMINOUS_RGB 
  11455925  J19285991+4921302  292.250  49.358     81.332     14.562                  4955                       112                4750                     103      4.06          0.13   30.54        0.74                                         PUBLIC 
  11403918  J19293234+4916370  292.385  49.277     81.294     14.448                  4724                        95                4532                      88      6.94          0.14   72.56        1.75                                         PUBLIC 
  11559645  J19283631+4935299  292.151  49.592     81.523     14.718                  4927                        95                4709                      87      3.08          0.06   26.17        0.94                                         PUBLIC 
  11661782  J19272867+4944453  291.869  49.746     81.590     14.948                  5092                        84                4923                      78      5.76          0.12   60.55        1.30                                         PUBLIC 
  11559478  J19281694+4932002  292.071  49.533     81.446     14.741                  5199                       113                4991                     104      4.04          0.08   36.26        1.13                                         PUBLIC 
  11455176  J19272681+4922266  291.862  49.374     81.237     14.798                  5008                        86                4831                      80      4.22          0.08   36.35        1.29                                    KASC,PUBLIC 
  11403129  J19275762+4912059  291.990  49.202     81.112     14.650                  4998                        76                4740                      69      4.15          0.08   42.73        1.46                                         PUBLIC 
  11453905  J19243126+4921161  291.130  49.354     81.016     15.224                  4445                       165                4295                     155      2.29          0.05   17.14        0.72                                         PUBLIC 
  11401466  J19242375+4913221  291.099  49.223     80.882     15.188                  5087                       107                4842                      97      4.12          0.10   35.83        0.84                                         PUBLIC 
  11506212  J19250956+4928422  291.290  49.478     81.177     15.180                  4718                        75                4521                      69      4.25          0.09   37.93        0.92                                         PUBLIC 
  11453627  J19235447+4922456  290.977  49.379     80.997     15.325                  4817                        91                4612                      84      3.96          0.11   31.10        0.80                                         PUBLIC 
  11349490  J19252793+4909210  291.366  49.156     80.893     15.002                  5086                        86                4845                      78     11.02          0.21  131.47        2.54                                         PUBLIC 
  11349014  J19242403+4911273  291.100  49.191     80.853     15.175                  5182                       116                4942                     106      3.86          0.16   30.42        1.41                                         PUBLIC 
  11295851  J19245919+4904405  291.247  49.078     80.786     15.041                  5212                       101                5047                      95      7.54          0.15   93.88        2.02                                         PUBLIC 
  11295350  J19235767+4902582  290.990  49.050     80.688     15.183                  5044                       105                4800                      95      3.19          0.11   25.28        0.71                                         PUBLIC 
  11295720  J19244408+4905045  291.184  49.085     80.775     15.081                  4870                        91                4634                      83      5.36          0.11   53.25        1.40                                         PUBLIC 
   9517003  J19085922+4608044  287.247  46.135     76.872     16.354                  4654                        68                4419                      62      1.35          0.04    8.14        0.57                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   9760904  J19075361+4634592  286.973  46.583     77.230     16.698                  5131                        93                4943                      86      3.81          0.19   30.57        1.05                                   GO,RC,PUBLIC 
   9700899  J19091633+4626079  287.318  46.436     77.181     16.423                  4956                        75                4784                      70      3.91          0.10   33.86        1.23                                   GO,RC,PUBLIC 
   9821622  J19083615+4641212  287.151  46.689     77.381     16.625                  5099                        84                4879                      77      5.91          0.19   63.72        1.49                                         PUBLIC 
   9761625  J19093801+4635253  287.408  46.590     77.355     16.424                  4619                        66                4421                      61      1.40          0.04    9.27        0.23                               GOLD,KASC,PUBLIC 
   9821783  J19085773+4638246  287.241  46.640     77.358     16.550                  5080                        80                4878                      73      4.13          0.09   35.00        1.02                                         PUBLIC 
   9881628  J19092376+4643366  287.349  46.727     77.471     16.514                  4888                        75                4726                      70      3.90          0.09   28.16        0.98                              GO,ROTATOR,PUBLIC 
   9456153  J19105629+4602116  287.735  46.037     76.912     16.004                  5222                       102                4994                      94      4.14          0.10   33.52        0.71                                         PUBLIC 
   9517542  J19101380+4610279  287.557  46.174     76.996     16.170                  4678                        85                4496                      79      2.70          0.06   20.43        0.61                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   9517698  J19103540+4606527  287.648  46.115     76.963     16.090                  5006                       100                4855                      94      4.55          0.11   42.22        0.94                                   GO,RC,PUBLIC 
   9579328  J19104886+4616309  287.704  46.275     77.133     16.116                  4697                        71                4543                      67      3.79          0.08   33.45        0.72                                      RC,PUBLIC 
   9882766  J19115546+4645532  287.981  46.765     77.680     16.128                  5125                        80                4942                      75     12.97          0.24  167.64        3.94                                         PUBLIC 
   9882550  J19113099+4644580  287.879  46.749     77.637     16.187                  4988                        76                4785                      70      4.30          0.09   36.74        0.90                               GOLD,KASC,PUBLIC 
   9883123  J19124796+4643255  288.200  46.724     77.701     15.974                  5131                        86                4901                      79      8.21          0.15   93.44        2.36                        GO,SEIS_INTEREST,PUBLIC 
   9702057  J19120015+4628165  288.001  46.471     77.403     16.002                  4834                        85                4651                      79      3.55          0.08   27.77        0.90                                         PUBLIC 
   9883214  J19125992+4642195  288.250  46.705     77.697     15.935                  4943                        81                4726                      74      3.77          0.11   28.64        1.53                                         PUBLIC 
   9762752  J19121711+4634184  288.071  46.572     77.519     15.996                  4718                        76                4525                      70      3.84          0.09   36.08        1.55                                         PUBLIC 
   9641246  J19123382+4622130  288.141  46.370     77.346     15.874                  4840                        81                4621                      74      4.20          0.09   36.80        0.81                                      RC,PUBLIC 
   9579860  J19120396+4612249  288.017  46.207     77.154     15.890                  4760                        85                4595                      79      5.91          0.12   54.82        1.06                               GOLD,KASC,PUBLIC 
   9640886  J19114487+4623538  287.937  46.398     77.316     16.015                  4490                        75                4347                      70      3.95          0.08   34.79        0.78                               GOLD,KASC,PUBLIC 
   9518506  J19122784+4611021  288.116  46.184     77.160     15.817                  4937                        90                4734                      83      4.97          0.10   48.84        1.33                           SEIS_INTEREST,PUBLIC 
   9580171  J19124433+4614477  288.185  46.247     77.239     15.798                  4534                        68                4359                      63      2.88          0.06   22.06        0.57                                         PUBLIC 
   9580407  J19131675+4616275  288.320  46.274     77.304     15.723                  4845                        75                4688                      70      3.99          0.12   29.80        1.27                                         PUBLIC 
   9641772  J19134948+4619416  288.456  46.328     77.394     15.657                  4886                        76                4725                      72      4.09          0.08   35.04        0.85                            GOLD,KASC,RC,PUBLIC 
   9518802  J19130832+4607518  288.285  46.131     77.157     15.689                  5364                       123                5187                     115      7.18          0.17   92.00        2.72                GO,ROTATOR,SEIS_INTEREST,PUBLIC 
   9641484  J19130772+4623514  288.282  46.398     77.411     15.795                  4895                        87                4717                      81      4.10          0.08   36.16        0.82                                   GO,RC,PUBLIC 
   9580991  J19143413+4615596  288.642  46.267     77.387     15.515                  5172                        93                4926                      85      5.66          0.12   61.99        1.58                                         PUBLIC 
   9763419  J19135008+4630251  288.459  46.507     77.565     15.726                  4925                        79                4717                      73      4.03          0.08   33.39        0.93                                      RC,PUBLIC 
   9702841  J19134763+4626327  288.448  46.442     77.501     15.707                  4780                        79                4583                      73      4.23          0.09   39.76        1.49                                         PUBLIC 
   9763796  J19144204+4633144  288.675  46.554     77.671     15.607                  5169                        88                4957                      81     12.32          0.23  145.76        3.20                        GO,SEIS_INTEREST,PUBLIC 
   9824971  J19162014+4636395  289.084  46.611     77.840     15.372                  4926                        74                4680                      67      3.14          0.07   22.63        1.20                                         PUBLIC 
   9581445  J19153407+4616559  288.892  46.282     77.473     15.362                  4989                        76                4796                      70      5.71          0.13   61.44        1.36                        GO,SEIS_INTEREST,PUBLIC 
   9704258  J19165728+4627098  289.239  46.453     77.734     15.211                  4962                        80                4762                      74      5.80          0.17   52.95        1.17                                   GO,RC,PUBLIC 
   9764708  J19164886+4634095  289.204  46.569     77.835     15.280                  4915                       112                4751                     105      3.34          0.07   31.59        0.74                                         PUBLIC 
   9825039  J19162934+4639337  289.122  46.659     77.897     15.367                  5265                        86                5058                      80      8.44          0.17  101.89        2.99                        GO,SEIS_INTEREST,PUBLIC 
   9704676  J19174572+4626262  289.441  46.441     77.780     15.079                  4799                        76                4587                      70      4.39          0.12   40.38        0.94                                         PUBLIC 
   9644558  J19194578+4619275  289.941  46.324     77.815     14.716                  5099                        86                4930                      80      2.97          1.06   28.99        1.39                                         PUBLIC 
   9583430  J19193882+4614557  289.912  46.249     77.735     14.704                  5149                        75                4908                      68      7.75          0.15   99.73        2.46                               GOLD,KASC,PUBLIC 
   9946773  J19193356+4648258  289.890  46.807     78.256     14.944                  5310                        92                5058                      84      2.79          1.18   29.78        2.04                                         PUBLIC 
   9705636  J19193269+4627109  289.886  46.453     77.921     14.803                  4794                        77                4588                      71      3.99          0.09   33.45        0.67                               GOLD,KASC,PUBLIC 
   9705687  J19193756+4629397  289.907  46.494     77.965     14.807                  5524                       123                5342                     115      6.48          0.13   74.32        1.69                               GOLD,KASC,PUBLIC 
   9825822  J19181072+4637554  289.545  46.632     77.992     15.090                  4365                     24358                4224                   22878      1.09          0.03    6.25        0.48                       KASC,PUBLIC,LUMINOUS_RGB 
   9704774  J19175759+4628004  289.490  46.467     77.819     15.058                  4896                        76                4679                      69      4.06          0.09   35.08        1.39                               GOLD,KASC,PUBLIC 
   9886274  J19193154+4642230  289.881  46.706     78.159     14.909                  4801                        78                4633                      73      4.70          0.12   42.07        0.95                                         PUBLIC 
   9645099  J19204141+4620001  290.173  46.333     77.891     14.574                  5080                        80                4850                      73      3.86          0.11   30.28        0.74                                         PUBLIC 
   9583720  J19201381+4617039  290.058  46.284     77.811     14.626                  4884                        74                4694                      69      5.66          0.15   55.11        2.17                                         PUBLIC 
   9706209  J19202999+4624352  290.125  46.410     77.949     14.635                  5102                        87                4881                      79      3.93          0.10   30.80        0.87                                      RC,PUBLIC 
   9706194  J19202824+4625590  290.118  46.433     77.969     14.649                  4721                        71                4495                      65      3.26          0.08   26.72        0.81                               GOLD,KASC,PUBLIC 
   9706585  J19210825+4624023  290.284  46.401     77.987     14.531                  5027                        90                4832                      84      3.99          0.09   29.98        1.49                                         PUBLIC 
   9767332  J19214959+4632421  290.457  46.545     78.173     14.482                  5223                        84                5013                      78      8.60          0.18  113.16        2.67                                         PUBLIC 
   9887199  J19211056+4642293  290.294  46.708     78.280     14.651                  4954                        78                4737                      71      4.25          0.09   36.97        0.91                                         PUBLIC 
   9767051  J19211712+4633148  290.321  46.554     78.142     14.571                  4460                        73                4303                      68      2.75          0.07   21.25        0.76                            GOLD,KASC,GO,PUBLIC 
   9766517  J19202381+4635558  290.099  46.599     78.120     14.728                  4935                        81                4688                      74      4.87          0.11   47.03        1.24                                         PUBLIC 
   9887488  J19214119+4643528  290.422  46.731     78.339     14.581                  4839                        82                4632                      75      4.06          0.08   33.36        1.71                                         PUBLIC 
   9887555  J19214781+4646111  290.449  46.770     78.383     14.579                  4986                        83                4780                      77      3.90          0.08   28.11        0.90                                         PUBLIC 
   9145861  J19112170+4535591  287.840  45.600     76.523     15.767                  4918                        72                4743                      67     10.74          0.19  133.32        2.63                        GO,SEIS_INTEREST,PUBLIC 
   9145781  J19111220+4535367  287.801  45.594     76.506     15.790                  5109                        85                4948                      80     17.58          0.62  242.05        5.93                               GOLD,KASC,PUBLIC 
   9145955  J19113253+4531225  287.886  45.523     76.463     15.708                  5190                       134                5032                     127     10.93          0.23  129.69        2.52  GOLD,KASC,SEIS_INTEREST,RGB,PUBLIC,SEIS_DWARF 
   9145952  J19113227+4535165  287.884  45.588     76.525     15.734                  4868                        72                4674                      67      4.05          0.08   33.64        0.78                       GOLD,HALO,KASC,GO,PUBLIC 
   9209471  J19105106+4537275  287.713  45.624     76.511     15.859                  4700                        80                4489                      73      3.34          0.07   25.96        0.71                                         PUBLIC 
   9079904  J19113508+4527101  287.896  45.453     76.399     15.674                  4686                        65                4481                      60      4.57          0.10   42.17        1.23                                         PUBLIC 
   9395535  J19104429+4555106  287.685  45.920     76.786     15.991                  4597                        82                4401                      75      2.89          0.08   22.37        0.57                            GOLD,KASC,GO,PUBLIC 
   9332840  J19092934+4549339  287.372  45.826     76.609     16.156                  4966                        90                4739                      82      4.41          0.08   40.39        1.17                         GOLD,KASC,GO,RC,PUBLIC 
   9333290  J19102759+4553438  287.615  45.896     76.744     16.026                  4662                        95                4497                      88      2.93          0.06   23.86        0.63                                         PUBLIC 
   9333501  J19105835+4553540  287.743  45.898     76.782     15.945                  4794                        83                4594                      76      3.45          0.08   27.29        0.68                               GOLD,KASC,PUBLIC 
   9333184  J19101490+4551456  287.562  45.863     76.697     16.048                  4986                        88                4759                      81      4.02          0.09   32.50        0.99                               GOLD,KASC,PUBLIC 
   9456598  J19115546+4600056  287.981  46.002     76.948     15.833                  4841                        81                4621                      74      4.43          0.11   40.92        0.83                         GOLD,KASC,GO,RC,PUBLIC 
   9396095  J19120809+4556396  288.034  45.944     76.908     15.777                  4858                        74                4677                      69      3.92          0.09   30.01        0.68                                         PUBLIC 
   9456478  J19113915+4601525  287.913  46.031     76.957     15.888                  4545                        86                4395                      80      2.54          0.06   20.54        0.63                                         PUBLIC 
   9146245  J19120599+4531108  288.025  45.520     76.499     15.617                  4721                        68                4524                      63      5.22          0.10   55.24        1.41                                         PUBLIC 
   9080445  J19124481+4524487  288.187  45.414     76.444     15.471                  4852                       110                4703                     103      4.31          0.10   39.11        0.93                                         PUBLIC 
   9080175  J19120815+4529360  288.034  45.493     76.477     15.600                  4797                        93                4659                      88      5.31          0.11   47.91        1.05                                         PUBLIC 
   9080407  J19123815+4529123  288.159  45.487     76.506     15.517                  5019                       167                4806                     154      4.69          0.12   44.91        1.72                                         PUBLIC 
   9146423  J19122957+4533314  288.123  45.559     76.564     15.569                  4509                        85                4349                      79      2.36          0.05   18.81        0.55                                         PUBLIC 
   9396363  J19124662+4559227  288.194  45.990     76.996     15.692                  4825                        71                4618                      65      4.63          0.14   42.71        1.24                            GOLD,KASC,RC,PUBLIC 
   9457108  J19130295+4605178  288.262  46.088     77.110     15.687                  4820                        69                4618                      63      8.23          0.17   91.44        1.75                        GO,SEIS_INTEREST,PUBLIC 
   9012783  J19125716+4523446  288.238  45.396     76.442     15.430                  4595                        64                4407                      59      3.99          0.09   37.78        1.71                                         PUBLIC 
   9147335  J19142703+4535380  288.613  45.594     76.738     15.268                  4969                        86                4797                      80      5.00          0.13   49.63        1.27                                   GO,RC,PUBLIC 
   9335191  J19143012+4548300  288.625  45.808     76.946     15.344                  4946                        80                4700                      73      4.07          0.09   33.24        0.90                                         PUBLIC 
   9211401  J19150223+4540241  288.759  45.673     76.856     15.205                  5053                        78                4851                      72      3.38          0.12   28.65        1.28                                         PUBLIC 
   9273827  J19143418+4547214  288.642  45.789     76.933     15.326                  5153                        85                4932                      78      8.64          0.21  111.01        3.27                    GO,SEIS_INTEREST,RGB,PUBLIC 
   9334793  J19133928+4553441  288.414  45.896     76.969     15.514                  4926                        83                4708                      76      3.75          0.08   28.12        0.76                                         PUBLIC 
   9520156  J19161190+4606194  289.050  46.105     77.350     15.192                  4981                        81                4779                      74      4.30          0.14   31.33        1.21                               GOLD,KASC,PUBLIC 
   9397110  J19142664+4558106  288.611  45.970     77.095     15.417                  5115                        85                4862                      77      4.26          0.10   39.20        1.33                                      RC,PUBLIC 
   9336090  J19162037+4552243  289.085  45.873     77.140     15.077                  4990                        79                4768                      72      4.05          0.09   32.80        0.83                                         PUBLIC 
   9335570  J19151622+4553087  288.818  45.886     77.075     15.252                  4947                       107                4796                     101      4.21          0.10   37.67        1.34                                   GO,RC,PUBLIC 
   9335518  J19150855+4550474  288.786  45.847     77.028     15.257                  4966                        76                4758                      70      9.08          0.16  101.30        2.53                    GO,SEIS_INTEREST,RGB,PUBLIC 
   9335457  J19150203+4551200  288.758  45.856     77.029     15.278                  4972                        77                4791                      72     17.79          0.35  236.58        6.04                                         PUBLIC 
   9520755  J19172727+4611077  289.364  46.185     77.516     15.025                  4773                        66                4553                      60      3.70          0.08   34.10        1.08                                         PUBLIC 
   9582005  J19164624+4614368  289.193  46.244     77.522     15.156                  4866                        76                4654                      70      3.56          0.08   30.20        1.44                                         PUBLIC 
   9521461  J19185984+4611188  289.749  46.189     77.631     14.782                  5000                        76                4804                      70      5.34          0.10   56.97        1.22                                   GO,RC,PUBLIC 
   9643914  J19182905+4621291  289.621  46.358     77.754     14.931                  5052                        91                4865                      85      3.76          0.09   25.60        0.70                                         PUBLIC 
  10268744  J19183727+4719291  289.655  47.325     78.680     15.299                  4701                       112                4580                     107      3.75          0.10   33.31        1.70                                         PUBLIC 
  10202184  J19181265+4715313  289.553  47.259     78.589     15.336                  5021                        78                4841                      73     12.64          0.24  157.53        3.03                               GOLD,KASC,PUBLIC 
  10136291  J19194996+4709315  289.958  47.159     78.609     15.044                  4830                        80                4648                      74      4.07          0.09   33.86        0.75                               GOLD,KASC,PUBLIC 
  10071249  J19210596+4703505  290.275  47.064     78.610     14.809                  4893                        74                4723                      69      4.02          0.09   32.48        1.10                                         PUBLIC 
  10070717  J19201359+4703351  290.057  47.060     78.543     14.943                  4909                        83                4685                      76      4.05          0.09   32.75        1.08                               GOLD,KASC,PUBLIC 
   9946074  J19180639+4650224  289.527  46.840     78.183     15.185                  5062                        83                4823                      76      6.56          0.13   65.09        1.98                        GO,SEIS_INTEREST,PUBLIC 
  10006852  J19192095+4659270  289.837  46.991     78.415     15.051                  5129                        82                4951                      76      6.75          0.12   77.41        1.93                                         PUBLIC 
  10005966  J19174437+4659260  289.435  46.991     78.301     15.303                  4839                        82                4676                      77      3.83          0.08   30.37        0.95                                         PUBLIC 
   9946213  J19182488+4653323  289.604  46.892     78.255     15.158                  5094                        83                4889                      76      9.86          0.19  109.75        2.53                                      GO,PUBLIC 
  10069277  J19174683+4705314  289.445  47.092     78.400     15.337                  5342                        89                5110                      82      3.49          0.09   27.61        0.87                                         PUBLIC 
  10068801  J19165018+4703002  289.209  47.050     78.294     15.468                  4540                        86                4364                      80      1.59          0.05   10.95        0.54                         GOLD,KASC,LUMINOUS_RGB 
  10068810  J19165137+4705135  289.214  47.087     78.330     15.479                  4882                        76                4726                      71      5.32          0.11   48.41        0.98                                      GOLD,KASC 
  10069045  J19171751+4702002  289.323  47.033     78.310     15.390                  4837                        76                4660                      71      4.98          0.10   46.92        1.10                                         PUBLIC 
   9945290  J19162417+4651083  289.101  46.852     78.075     15.457                  4919                        75                4699                      68      4.35          0.08   37.56        0.79                         GOLD,KASC,GO,RC,PUBLIC 
  10004975  J19154977+4655262  288.957  46.924     78.103     15.575                  4224                        57               -9999                   -9999      0.48          0.18    3.32        0.13                       KASC,PUBLIC,LUMINOUS_RGB 
  10005422  J19164768+4656480  289.199  46.947     78.192     15.433                  5095                        83                4922                      78      3.71          0.12   27.04        0.68                                         PUBLIC 
   9884818  J19162755+4643387  289.115  46.727     77.960     15.399                  5054                        81                4823                      74      4.22          0.08   35.12        1.17                               GOLD,KASC,PUBLIC 
   9884319  J19152502+4647079  288.854  46.786     77.942     15.585                  4779                        70                4562                      64      4.06          0.15   34.42        1.21                                      RC,PUBLIC 
  10068556  J19161962+4703546  289.082  47.065     78.272     15.553                  5060                        79                4868                      74     13.98          0.44  182.31        3.64                                         PUBLIC 
  10267242  J19155173+4721457  288.966  47.363     78.524     15.743                  4917                        78                4720                      72      3.59          0.08   27.78        0.77                               GOLD,KASC,PUBLIC 
  10331610  J19134530+4726470  288.439  47.446     78.459     16.104                  5025                        88                4821                      81      4.14          0.11   31.96        0.84                                         PUBLIC 
  10200377  J19144314+4716570  288.680  47.283     78.368     15.890                  5050                        87                4920                      83     12.40          0.25  141.57        2.73                                      GOLD,KASC 
  10200093  J19140761+4716489  288.532  47.280     78.326     15.982                  4845                        81                4626                      74      4.05          0.08   33.41        1.16                                         PUBLIC 
  10003419  J19124694+4658537  288.196  46.982     77.947     16.076                  4902                        73                4716                      67      4.08          0.10   36.15        1.25                                         PUBLIC 
  10003497  J19125928+4654589  288.247  46.916     77.898     16.019                  4776                        76                4587                      70      3.33          0.08   27.18        0.96                                         PUBLIC 
  10067407  J19141230+4705241  288.551  47.090     78.149     15.895                  4897                        75                4673                      68      3.94          0.11   34.94        0.97                                         PUBLIC 
  10198496  J19104827+4715338  287.701  47.259     78.080     16.494                  4979                        85                4819                      80     17.73          0.36  236.68        7.43                                         PUBLIC 
  10198761  J19112054+4714558  287.836  47.249     78.106     16.405                  5076                        85                4879                      79      5.19          0.11   49.79        1.28                                         PUBLIC 
  10199187  J19121458+4714231  288.061  47.240     78.158     16.261                  4697                        83                4498                      76      2.43          0.06   17.92        1.16                               GOLD,KASC,PUBLIC 
  10132247  J19124996+4711419  288.208  47.195     78.155     16.151                  4897                        77                4729                      72      6.47          0.13   61.78        1.67                                         PUBLIC 
  10066568  J19123158+4702520  288.132  47.048     77.993     16.142                  5216                        99                5018                      91      4.10          0.09   29.81        1.94                                         PUBLIC 
   9942816  J19103744+4651401  287.656  46.861     77.684     16.370                  5227                        98                4982                      89      4.45          0.10   40.23        0.97                         GOLD,KASC,GO,RC,PUBLIC 
   9882446  J19111631+4642465  287.818  46.713     77.585     16.211                  4898                       109                4739                     102      4.97          0.10   49.53        1.17                                         PUBLIC 
  10065848  J19110223+4700539  287.759  47.015     77.860     16.364                  4933                        76                4780                      72      4.02          0.09   30.32        0.70                                         PUBLIC 
  10002647  J19110905+4654575  287.788  46.916     77.772     16.308                  5042                        95                4883                      89      4.26          0.10   37.61        0.96                                         PUBLIC 
   9882316  J19105863+4646538  287.744  46.782     77.631     16.284                  5400                       103                5170                      95     13.63          0.24  181.05        3.58          GOLD,KASC,GO,SEIS_INTEREST,RGB,PUBLIC 
  10328946  J19075765+4726283  286.990  47.441     78.066     17.008                  4909                        89                4699                      82      4.03          0.09   33.03        0.96                               GOLD,KASC,PUBLIC 
  10328498  J19065921+4727060  286.747  47.452     78.013     17.165                  4973                        92                4776                      85      4.48          0.12   43.31        1.01                                         PUBLIC 
  10263341  J19075005+4720217  286.959  47.339     77.959     16.990                  5147                        99                4958                      92      8.27          0.16   91.31        1.83                                         PUBLIC 
   9941713  J19080214+4649540  287.009  46.832     77.481     16.769                  4984                        83                4775                      76      4.73          0.11   47.75        1.21                                         PUBLIC 
   9881167  J19081615+4645417  287.067  46.762     77.428     16.706                  4914                        76                4705                      70      3.84          0.09   32.70        0.93                                         PUBLIC 
   9942071  J19085109+4650374  287.213  46.844     77.547     16.644                  5081                        79                4818                      71      4.09          0.08   35.26        0.87                         GOLD,KASC,GO,RC,PUBLIC 
  10196630  J19065185+4716132  286.716  47.270     77.828     17.118                  4929                        91                4716                      84      3.18          0.07   24.09        0.72                                         PUBLIC 
  10196797  J19071356+4717043  286.807  47.285     77.866     17.066                  4967                        89                4816                      84      4.04          0.12   30.87        0.71                                         PUBLIC 
  10196240  J19060637+4717296  286.527  47.292     77.799     17.245                  4841                        72                4665                      67      4.04          0.10   34.66        0.77                                      GOLD,KASC 
  10128629  J19053778+4708331  286.407  47.143     77.623     17.265                  5072                        80                4845                      73      4.15          0.09   38.53        1.81                                         PUBLIC 
  10000547  J19062193+4657016  286.591  46.950     77.485     17.078                  5210                        89                5023                      83     13.22          0.24  161.23        3.32                                         PUBLIC 
   9941242  J19065017+4649482  286.709  46.830     77.399     16.959                  4630                        74                4413                      67      2.28          0.07   16.23        0.46               GOLD,KASC,GO,PUBLIC,LUMINOUS_RGB 
   9941141  J19063263+4650454  286.636  46.846     77.395     17.011                  4887                        73                4715                      68      7.93          0.15   88.72        1.68                    GO,SEIS_INTEREST,RGB,PUBLIC 
   9820702  J19062708+4641573  286.613  46.699     77.246     16.971                  5011                        84                4858                      79      5.95          0.12   61.14        1.78                                         PUBLIC 
  10659100  J19163213+4758113  289.134  47.970     79.151     15.877                  4759                        90                4607                      85      3.25          0.07   26.63        1.21                                         PUBLIC 
  10790301  J19155324+4808242  288.972  48.140     79.269     16.044                  4758                       103                4535                      93      3.78          0.08   30.75        0.81                                         PUBLIC 
  10528911  J19170724+4742006  289.280  47.700     78.933     15.681                  4866                        73                4676                      67      3.91          0.10   32.02        1.40                                         PUBLIC 
  10659842  J19174620+4756287  289.443  47.941     79.208     15.676                  5081                       116                4900                     109      6.99          0.13   74.51        1.49                                         PUBLIC 
  10333131  J19164520+4729412  289.188  47.495     78.712     15.657                  5135                        81                4913                      75     12.62          0.22  161.53        3.51                                         PUBLIC 
  10592335  J19143149+4749342  288.631  47.826     78.876     16.132                  4867                        76                4660                      70      5.00          0.10   50.30        1.26                                         PUBLIC 
  10593078  J19155280+4750259  288.970  47.841     78.982     15.928                  5147                        85                4939                      79     15.35          0.29  203.91        4.17                                    KASC,PUBLIC 
  10592802  J19152415+4750535  288.851  47.848     78.957     16.005                  5200                       119                5015                     111      4.05          0.09   29.93        1.71                                         PUBLIC 
  10592924  J19153693+4753308  288.904  47.892     79.013     15.989                  5077                        83                4848                      76      5.39          0.11   52.60        1.49                                         PUBLIC 
  10658726  J19155243+4755537  288.968  47.932     79.069     15.964                  5032                       115                4782                     104      8.84          0.18   99.63        3.65                                         PUBLIC 
  10657633  J19135532+4757557  288.481  47.965     78.969     16.279                  4941                       109                4696                      98      5.00          0.11   45.83        0.98                                         PUBLIC 
  10724027  J19153988+4802041  288.916  48.034     79.153     16.037                  4815                        92                4631                      86      3.93          0.09   31.66        0.99                                           KASC 
  10723388  J19143140+4801082  288.631  48.019     79.061     16.207                  4922                        96                4726                      88      3.99          0.10   31.24        1.48                                         PUBLIC 
  10724041  J19154095+4805070  288.921  48.085     79.203     16.054                  4853                        91                4632                      83      4.02          0.09   33.53        1.05                                         PUBLIC 
  10658326  J19151118+4758001  288.797  47.967     79.056     16.084                  5150                       107                4902                      97      8.08          0.16   89.00        1.97                                         PUBLIC 
  10332186  J19145500+4727237  288.729  47.457     78.549     15.927                  4727                        74                4536                      68      3.05          0.07   22.71        1.24                               GOLD,KASC,PUBLIC 
  10527754  J19145511+4745055  288.730  47.752     78.831     16.042                  4674                        74                4504                      69      5.94          0.12   60.05        1.19                               GOLD,KASC,PUBLIC 
  10527661  J19144409+4744302  288.684  47.742     78.809     16.066                  5262                       107                5131                     102      4.45          0.13   31.48        0.82                                         PUBLIC 
  10592249  J19142297+4748434  288.596  47.812     78.853     16.148                  4969                        79                4730                      72      4.17          0.08   37.13        0.87                               GOLD,KASC,PUBLIC 
  10463137  J19151828+4736422  288.826  47.612     78.724     15.927                  5240                        84                4983                      76      3.95          0.08   29.58        0.64                               GOLD,KASC,PUBLIC 
  10722175  J19122333+4803442  288.097  48.062     78.960     16.553                  4689                       145                4607                     140      9.44          0.20  114.46        2.60                                         PUBLIC 
  10721900  J19115116+4804232  287.963  48.073     78.935     16.640                  4782                       104                4575                      96      3.93          0.10   36.77        0.84                                    KASC,PUBLIC 
  10591093  J19120791+4752590  288.033  47.883     78.770     16.524                  5210                        83                4997                      77     12.54          0.23  162.68        4.63                                         PUBLIC 
  10396693  J19130886+4731507  288.287  47.531     78.499     16.231                 -9999                     -9999               -9999                   -9999      0.21          0.05    1.30        0.14                              KASC,LUMINOUS_RGB 
  10461323  J19114879+4741524  287.953  47.698     78.570     16.503                  4986                       135                4895                     131      8.68          1.00   84.14        4.03                                         PUBLIC 
  10461757  J19123783+4736517  288.158  47.614     78.545     16.344                  5077                        87                4896                      81      3.48          0.11   25.92        0.93                                         PUBLIC 
  10395638  J19110101+4733369  287.754  47.560     78.384     16.575                  4810                        99                4654                      93      4.45          0.09   42.40        2.37                                         PUBLIC 
  10198347  J19102813+4716385  287.617  47.277     78.075     16.553                  5191                       122                4993                     113      4.53          0.09   40.10        1.49                                         PUBLIC 
  10395400  J19102804+4735234  287.617  47.590     78.376     16.672                  4980                        80                4765                      74      4.41          0.10   31.47        0.85                                         PUBLIC 
  10525475  J19102133+4743193  287.589  47.722     78.497     16.739                  4933                        81                4747                      75      4.29          0.09   39.19        1.15                                         PUBLIC 
  10656124  J19110638+4757065  287.777  47.952     78.768     16.709                  4478                       122                4302                     113      1.54          0.06   10.29        0.25                              KASC,LUMINOUS_RGB 
  10525282  J19095556+4743410  287.482  47.728     78.474     16.808                  5005                        72                4856                      68      4.11          0.12   35.48        1.02                                         PUBLIC 
  10525595  J19103586+4743568  287.649  47.732     78.523     16.705                  5033                        77                4860                      72      9.39          0.17  117.25        2.34                                         PUBLIC 
  10590683  J19111764+4748414  287.824  47.812     78.645     16.627                  5066                        90                4840                      82      3.72          0.09   27.15        0.57                               GOLD,KASC,PUBLIC 
  10459794  J19083320+4738137  287.138  47.637     78.296     16.989                  4874                        75                4671                      69      4.78          0.10   45.84        1.05                                         PUBLIC 
  10524715  J19084182+4743034  287.174  47.718     78.383     16.996                  5095                        80                4923                      75      6.27          0.12   62.91        1.65                                         PUBLIC 
  10394814  J19091167+4734410  287.299  47.578     78.280     16.866                  5261                       129                5140                     123     17.16          1.32  204.13        8.97                        SEIS_OUTLIER,SEIS_DWARF 
  10459696  J19082113+4739175  287.088  47.655     78.300     17.027                  4715                        70                4558                      65      5.88          0.13   61.05        1.46                                         PUBLIC 
  10394570  J19083823+4732491  287.159  47.547     78.214     16.942                  4955                        85                4747                      78      3.97          0.09   34.06        1.17                                         PUBLIC 
   8479182  J18564010+4430158  284.167  44.504     74.452     17.767                  4857                        83                4668                      77      3.95          0.09   33.92        1.00                                      RC,PUBLIC 
   8414512  J18571710+4426204  284.321  44.439     74.429     17.641                  4836                        80                4643                      74      4.06          0.09   33.64        1.20                                         PUBLIC 
   8543200  J18553524+4440214  283.897  44.673     74.546     18.006                  5108                        89                4968                      84      4.44          0.10   40.75        1.14                                   GO,RC,PUBLIC 
   8607581  J18543545+4442464  283.648  44.713     74.520     18.186                  5055                        86                4871                      80      4.35          0.10   35.83        1.26                                         PUBLIC 
   8673221  J18563593+4450339  284.150  44.843     74.780     17.899                  5051                       110                4875                     102      3.99          0.10   36.95        1.11                                      RC,PUBLIC 
   8737032  J18552732+4459066  283.864  44.985     74.845     18.138                  4870                       100                4737                      95      4.43          0.09   42.28        0.90                                         PUBLIC 
   8802374  J18560010+4505303  284.000  45.092     74.986     18.085                  4853                        73                4677                      68      3.60          0.08   31.65        0.72                                         PUBLIC 
   8867740  J18554556+4507150  283.940  45.121     74.998     18.136                  4730                        71                4551                      66      2.94          0.08   22.20        0.73                          GOLD,HALO,KASC,PUBLIC 
   8543569  J18562429+4438032  284.101  44.634     74.562     17.857                  4948                        80                4742                      74      8.86          0.17   96.31        1.96                    GO,SEIS_INTEREST,RGB,PUBLIC 
   8543727  J18564464+4437101  284.186  44.619     74.570     17.795                  4149                        58               -9999                   -9999      0.82          0.02    4.49        0.20                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   8479383  J18570652+4434149  284.277  44.571     74.547     17.717                  4761                        78                4648                      74      4.04          0.09   32.05        0.78                                   GO,RC,PUBLIC 
   8868800  J18575222+4507018  284.468  45.117     75.133     17.786                  4959                        83                4735                      76      4.01          0.09   33.55        0.75                                      RC,PUBLIC 
   8803432  J18581562+4502442  284.565  45.046     75.089     17.696                  4942                        82                4732                      76      3.98          0.09   31.88        0.70                               GOLD,KASC,PUBLIC 
   8738333  J18580928+4459472  284.539  44.996     75.034     17.696                  4854                        78                4646                      72      5.87          0.14   60.46        1.34                        GO,SEIS_INTEREST,PUBLIC 
   8480205  J18585843+4432026  284.743  44.534     74.636     17.394                  4789                        75                4596                      69      5.21          0.11   49.39        1.32                                         PUBLIC 
   8480097  J18584324+4435559  284.680  44.599     74.682     17.459                  4939                        81                4790                      77     15.36          1.36  197.78        3.75              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   8479780  J18575835+4432361  284.493  44.543     74.578     17.564                  5214                        84                5016                      78      4.37          0.09   40.15        0.88                                   GO,RC,PUBLIC 
   8544483  J18581506+4441494  284.563  44.697     74.747     17.573                  4899                        75                4703                      70      5.74          0.15   54.66        1.34                                         PUBLIC 
   8674581  J18593473+4450499  284.895  44.847     74.983     17.407                  4960                        76                4782                      71      4.03          0.15   29.41        0.64                                         PUBLIC 
   8739118  J18595487+4458564  284.979  44.982     75.137     17.401                  4739                        86                4570                      80      3.84          0.10   34.02        0.99                            PUBLIC,LUMINOUS_RGB 
   8738834  J18591492+4459362  284.812  44.993     75.104     17.514                  4772                        75                4639                      71      3.81          0.08   31.86        0.93                                   GO,RC,PUBLIC 
   8869611  J18592493+4510208  284.854  45.172     75.290     17.552                  4818                        82                4646                      76      8.84          0.17   95.82        1.89                    GO,SEIS_INTEREST,RGB,PUBLIC 
   8804395  J19002470+4501107  285.103  45.020     75.207     17.332                  4829                        71                4632                      66      3.24          0.11   25.41        0.77                                         PUBLIC 
   8870432  J19011653+4510080  285.319  45.169     75.411     17.245                  4733                        87                4607                      82      4.21          0.10   44.85        0.81                                      RC,PUBLIC 
   8675106  J19004734+4452598  285.197  44.883     75.100     17.221                  4816                        75                4681                      71      6.64          0.12   72.13        1.80                        GO,SEIS_INTEREST,PUBLIC 
   8870850  J19021007+4506385  285.542  45.111     75.415     17.077                  5063                       107                4811                      97      4.01          0.11   34.92        1.00                                         PUBLIC 
   8804886  J19013746+4500511  285.406  45.014     75.284     17.131                  4842                        94                4646                      87      4.13          0.09   34.00        0.90                                         PUBLIC 
   8611394  J19030792+4445468  285.783  44.763     75.143     16.790                  5015                       113                4851                     106      9.64          0.18  106.53        2.58                    GO,SEIS_INTEREST,RGB,PUBLIC 
   8676094  J19030526+4449149  285.772  44.821     75.196     16.819                  4653                        94                4491                      88      3.52          0.07   28.87        0.72                                         PUBLIC 
   8546146  J19020364+4438233  285.515  44.640     74.950     16.921                  4157                        62               -9999                   -9999      0.97          0.03    6.08        0.40                                 KASC,GO,PUBLIC 
   8611114  J19023483+4444086  285.645  44.736     75.078     16.871                  4910                       120                4747                     113      4.22          0.09   34.27        0.97                                   GO,RC,PUBLIC 
   8740476  J19030372+4454253  285.766  44.907     75.278     16.855                  4959                       113                4740                     104      4.12          0.09   36.61        1.06                                      RC,PUBLIC 
   8805565  J19030635+4505224  285.776  45.090     75.458     16.915                  4636                       165                4495                     155      3.96          0.11   34.76        1.98                                         PUBLIC 
   8805663  J19031751+4503325  285.823  45.059     75.441     16.874                  5092                       118                4923                     111      4.51          0.11   49.25        1.20                                   GO,RC,PUBLIC 
   8611833  J19040628+4446240  286.026  44.773     75.220     16.634                  5091                        76                4856                      70      4.05          0.09   38.08        0.93                               GOLD,KASC,PUBLIC 
   8612585  J19054327+4442095  286.430  44.703     75.264     16.341                  4688                        68                4497                      63      3.45          0.07   28.96        0.63                                         PUBLIC 
   8676927  J19045608+4451289  286.234  44.858     75.360     16.529                  5082                       100                4900                      93      4.28          0.19   42.12        1.31                                      RC,PUBLIC 
   8612520  J19053631+4442250  286.401  44.707     75.260     16.362                  4894                        71                4708                      66      4.20          0.08   41.53        1.23                               GOLD,KASC,PUBLIC 
   8676988  J19050455+4450492  286.269  44.847     75.359     16.502                  5090                        74                4841                      67      4.34          0.09   38.97        1.29                                      RC,PUBLIC 
   8872046  J19041710+4509014  286.071  45.150     75.598     16.745                  4857                        87                4643                      80      6.46          0.13   64.86        1.32                                         PUBLIC 
   8872709  J19053513+4506383  286.396  45.111     75.649     16.517                  5034                        98                4875                      92      4.37          0.10   38.63        1.97                                   GO,RC,PUBLIC 
   8872979  J19060720+4507324  286.530  45.126     75.700     16.436                  5326                        87                5091                      80      6.39          0.13   77.05        2.00                        GO,SEIS_INTEREST,PUBLIC 
   8612811  J19061267+4447252  286.553  44.790     75.383     16.294                  5143                        82                4897                      75      4.10          0.08   33.10        0.86                         GOLD,KASC,GO,RC,PUBLIC 
   8613617  J19080362+4445483  287.015  44.763     75.488     15.980                  5072                        94                4922                      89     13.43          0.27  169.45        3.70                        GO,SEIS_INTEREST,PUBLIC 
   8677701  J19064468+4451510  286.686  44.864     75.492     16.234                  4596                        68                4417                      63      3.64          0.08   30.38        1.02                                         PUBLIC 
   8741733  J19055745+4459058  286.489  44.985     75.553     16.409                  4914                        74                4693                      68      4.32          0.09   38.57        1.31                                         PUBLIC 
   8873797  J19073875+4509053  286.911  45.151     75.832     16.196                  4908                        80                4687                      73      3.83          0.08   30.56        1.16                                    KASC,PUBLIC 
   8742013  J19063768+4459075  286.657  44.985     75.601     16.299                  4874                       114                4729                     107      3.16          0.07   25.12        0.62                                         PUBLIC 
   8677342  J19055454+4450579  286.477  44.849     75.419     16.366                  4955                        76                4743                      70      5.18          0.10   51.30        1.11                                         PUBLIC 
   8742545  J19074585+4454325  286.941  44.909     75.607     16.084                  5126                        95                4961                      89     12.09          0.23  140.80        2.69                    GO,SEIS_INTEREST,RGB,PUBLIC 
   9009805  J19073187+4521011  286.883  45.350     76.015     16.291                  4938                        80                4747                      74      5.20          0.11   49.72        1.05                               GOLD,KASC,PUBLIC 
   9077844  J19070193+4525075  286.758  45.419     76.047     16.398                  4837                        84                4716                      80      4.72          0.14   47.07        1.10                                   GO,RC,PUBLIC 
   8941202  J19073656+4516384  286.902  45.277     75.950     16.250                  5046                        92                4825                      84      4.11          0.10   34.03        0.81                         GOLD,KASC,GO,RC,PUBLIC 
   8081069  J18574721+4357304  284.447  43.958     73.993     17.384                  4924                        82                4705                      75      4.10          0.11   34.41        0.89                                         PUBLIC 
   8081145  J18575701+4354581  284.488  43.916     73.963     17.341                  4243                        64               -9999                   -9999      0.68          0.03    3.35        0.24                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   8081278  J18581274+4359315  284.553  43.992     74.055     17.325                  4703                        75                4523                      69      3.82          0.09   33.81        0.73                               GOLD,KASC,PUBLIC 
   8217514  J18583297+4406186  284.637  44.105     74.189     17.309                  4710                        73                4515                      67      3.78          0.08   31.47        1.31                                         PUBLIC 
   8348568  J18554123+4423050  283.922  44.385     74.269     17.888                  5069                        81                4843                      74      4.02          0.11   33.97        1.39                                         PUBLIC 
   8283646  J18583349+4412000  284.640  44.200     74.282     17.342                  4900                        70                4699                      65      6.06          0.13   66.02        1.44                                         PUBLIC 
   8283356  J18575719+4417271  284.488  44.291     74.329     17.476                  4882                        80                4704                      74     11.11          0.25  133.38        3.06                    GO,SEIS_INTEREST,RGB,PUBLIC 
   8081853  J18592881+4358123  284.870  43.970     74.121     17.104                  4417                        67                4251                      62      1.26          0.07    7.01        0.36                                 KASC,GO,PUBLIC 
   7944038  J18591344+4346095  284.806  43.769     73.908     17.074                  4666                        79                4512                      74      2.27          0.07   19.86        0.60                            PUBLIC,LUMINOUS_RGB 
   8081535  J18584608+4355231  284.692  43.923     74.026     17.206                  4872                        77                4673                      71      4.53          0.11   42.24        0.94                            GOLD,KASC,RC,PUBLIC 
   7944193  J18593425+4344170  284.893  43.738     73.901     17.004                  4871                        80                4662                      74      3.60          0.11   28.05        1.70                                         PUBLIC 
   8415501  J18592620+4428224  284.859  44.473     74.608     17.295                  4811                        80                4611                      73      3.59          0.08   31.48        0.79                            GOLD,KASC,GO,PUBLIC 
   8350443  J18594560+4422165  284.940  44.371     74.531     17.204                  4880                        82                4703                      76      3.98          0.11   31.72        0.78                               GOLD,KASC,PUBLIC 
   8350645  J19001149+4418421  285.048  44.312     74.502     17.111                  4761                        79                4577                      73      5.21          0.11   54.27        1.15                 GOLD,KASC,SEIS_INTEREST,PUBLIC 
   8283958  J18591898+4415597  284.829  44.267     74.398     17.240                  4739                        77                4640                      74      4.05          0.11   37.24        1.47                                         PUBLIC 
   8284032  J18592981+4415230  284.874  44.256     74.401     17.206                  4927                        84                4706                      77      4.26          0.09   38.23        1.10                               GOLD,KASC,PUBLIC 
   8218568  J19005779+4407075  285.241  44.119     74.368     16.911                  5052                        80                4850                      74      9.80          0.21  116.51        2.97                                         PUBLIC 
   8218419  J19003459+4408290  285.144  44.141     74.363     16.984                  4495                        80                4304                      74      0.74          0.31    5.57        0.34                                 KASC,GO,PUBLIC 
   8082494  J19005756+4358386  285.240  43.977     74.230     16.859                  4830                        78                4635                      72      3.80          0.08   32.49        1.27                                      RC,PUBLIC 
   8545291  J18595998+4436118  285.000  44.603     74.773     17.249                  4839                        80                4665                      75      5.81          0.15   55.10        1.15                                         PUBLIC 
   8545504  J19003163+4440566  285.132  44.682     74.886     17.190                  5077                        87                4919                      82      9.20          0.17  108.37        2.43              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   8481174  J19011694+4435010  285.321  44.584     74.842     17.029                  4746                        75                4537                      69      3.44          0.08   27.45        1.27                                         PUBLIC 
   8219125  J19022316+4409001  285.597  44.150     74.497     16.685                  4760                        96                4556                      88      6.28          0.14   63.12        1.67                           SEIS_INTEREST,PUBLIC 
   8285025  J19014506+4412560  285.438  44.216     74.516     16.816                  4594                        92                4403                      85      2.05          0.05   15.29        0.42                               GOLD,KASC,PUBLIC 
   8284682  J19010204+4412317  285.259  44.209     74.460     16.932                  4711                        67                4575                      63      3.55          0.07   29.65        0.67                                         PUBLIC 
   8219000  J19020431+4408196  285.518  44.139     74.464     16.734                  4772                        95                4572                      87      4.66          0.12   42.81        1.00                                         PUBLIC 
   8285510  J19024828+4416164  285.701  44.271     74.644     16.661                  4784                        87                4679                      84      3.06          0.07   24.46        1.09                                         PUBLIC 
   8151314  J19024882+4404291  285.703  44.075     74.454     16.586                  4963                       100                4738                      92      4.11          0.09   34.51        1.19                                         PUBLIC 
   8547669  J19052572+4437508  286.357  44.631     75.175     16.362                  4683                        69                4487                      63      3.22          0.08   27.40        0.70                                         PUBLIC 
   8482522  J19042832+4433340  286.118  44.559     75.039     16.493                  4735                        71                4559                      66      3.95          0.11   32.68        1.45                               GOLD,KASC,PUBLIC 
   8547469  J19045904+4438327  286.246  44.642     75.155     16.440                  4936                        74                4741                      69      3.86          0.09   30.08        0.86                                    KASC,PUBLIC 
   8482769  J19050592+4435297  286.275  44.592     75.114     16.402                  4945                        78                4762                      73      3.91          0.09   28.61        0.81                                    HALO,PUBLIC 
   8418437  J19054347+4426100  286.431  44.436     75.008     16.240                  5347                        89                5117                      82      3.98          0.20   27.69        0.81                                         PUBLIC 
   9330758  J19043217+4553012  286.134  45.884     76.326     16.976                  4951                        87                4720                      79      4.26          0.10   38.11        1.04                                      RC,PUBLIC 
   9269772  J19050624+4546141  286.276  45.771     76.255     16.842                  4756                        67                4588                      63      5.88          0.12   57.79        1.28          GOLD,KASC,GO,SEIS_INTEREST,RGB,PUBLIC 
   9270087  J19055085+4543347  286.462  45.726     76.262     16.706                  4942                        70                4731                      65      4.08          0.12   36.17        0.83                                         PUBLIC 
   9143834  J19064990+4532414  286.708  45.545     76.154     16.478                  4734                        72                4528                      66      2.27          0.05   15.82        0.35                            GOLD,KASC,GO,PUBLIC 
   9143868  J19065473+4534017  286.728  45.567     76.181     16.473                  4790                        71                4629                      66      4.22          0.10   35.96        1.48                                         PUBLIC 
   9143924  J19070280+4530112  286.762  45.503     76.129     16.427                  4675                        66                4454                      60      1.60          0.04    9.74        0.72               GOLD,KASC,GO,PUBLIC,LUMINOUS_RGB 
   9008270  J19044303+4523591  286.179  45.400     75.869     16.767                  4963                        72                4835                      68      3.99          0.09   34.47        1.22                                   GO,RC,PUBLIC 
   8939964  J19051053+4516155  286.294  45.271     75.776     16.644                  5039                        84                4832                      78      3.96          0.11   29.42        1.19                                         PUBLIC 
   8940098  J19052564+4513135  286.357  45.220     75.744     16.584                  5022                        82                4776                      75      4.17          0.09   34.09        0.73                                         PUBLIC 
   9269081  J19032243+4547495  285.843  45.797     76.164     17.133                  5241                       113                4978                     102      2.83          0.10   25.30        1.27                                         PUBLIC 
   9269302  J19035400+4547399  285.975  45.794     76.197     17.046                  5106                        83                4856                      76      4.05          0.08   36.15        0.75                                         PUBLIC 
   9392039  J19025354+4556093  285.723  45.936     76.267     17.261                  5012                       102                4797                      94      4.04          0.09   36.49        0.75                         GOLD,KASC,GO,RC,PUBLIC 
   9330460  J19034792+4553489  285.950  45.897     76.290     17.100                  4918                        86                4720                      79      6.86          0.14   72.32        1.94                        GO,SEIS_INTEREST,PUBLIC 
   9269234  J19034482+4543099  285.937  45.719     76.113     17.043                  4832                        81                4634                      74      9.82          0.20  113.47        2.34                    GO,SEIS_INTEREST,RGB,PUBLIC 
   9075872  J19023941+4527381  285.664  45.461     75.788     17.126                  5106                       109                4924                     101     13.24          0.28  156.37        3.16              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   9142574  J19035200+4532464  285.967  45.546     75.953     16.960                  5060                        86                4842                      79      3.74          0.10   26.77        0.67                                         PUBLIC 
   9007718  J19034395+4519023  285.933  45.317     75.722     16.897                  4775                        71                4564                      65      3.99          0.08   35.36        0.76                                      RC,PUBLIC 
   9205952  J19024854+4540475  285.702  45.680     76.012     17.181                  4639                        91                4438                      83      2.43          0.06   17.85        0.62                                         PUBLIC 
   9268146  J19011630+4547575  285.318  45.799     76.026     17.475                  4650                        71                4450                      65      3.60          0.08   30.83        0.82                               GOLD,KASC,PUBLIC 
   9205705  J19021414+4541161  285.559  45.688     75.981     17.277                  4871                       109                4685                     101      3.15          0.09   25.23        0.67                                         PUBLIC 
   9329543  J19014584+4551306  285.441  45.859     76.117     17.416                  5154                       115                4921                     105      4.45          0.09   41.79        1.09                                         PUBLIC 
   9075225  J19010645+4524187  285.277  45.405     75.630     17.358                  4975                        84                4833                      80      5.36          0.11   55.18        1.17                        GO,SEIS_INTEREST,PUBLIC 
   9329058  J19003422+4553436  285.143  45.895     76.074     17.623                  4977                       109                4802                     102      4.52          0.09   41.26        1.19                                      RC,PUBLIC 
   9329200  J19005253+4548400  285.219  45.811     76.011     17.543                  4717                        72                4554                      67      6.79          0.13   74.65        1.49             GOLD,KASC,SEIS_INTEREST,RGB,PUBLIC 
   8937073  J18591596+4516418  284.817  45.278     75.384     17.614                  4706                        75                4534                      70      3.23          0.08   24.69        0.57                                         PUBLIC 
   9267654  J19000746+4545325  285.031  45.759     75.911     17.647                  5042                        90                4827                      82     10.26          0.19  116.54        2.24          GOLD,KASC,GO,SEIS_INTEREST,RGB,PUBLIC 
   9327993  J18575975+4553296  284.499  45.892     75.902     18.040                  4740                        91                4610                      86      3.91          0.09   34.68        2.09                                    KASC,PUBLIC 
   9328135  J18581872+4548138  284.578  45.804     75.837     17.958                  4745                        76                4564                      71      5.73          0.15   55.29        1.12                               GOLD,KASC,PUBLIC 
   9139859  J18575358+4531335  284.473  45.526     75.536     17.928                  4781                        69                4615                      64      6.81          0.13   72.71        1.74                               GOLD,KASC,PUBLIC 
   8936409  J18575942+4517479  284.498  45.297     75.317     17.830                  4424                        61                4239                      56      1.22          0.04    6.96        0.33                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   9004448  J18571301+4523074  284.304  45.385     75.354     17.989                  4831                        71                4651                      66      3.45          0.17   27.01        0.67                                         PUBLIC 
   9265513  J18553496+4542376  283.896  45.710     75.569     18.371                  4883                        77                4717                      72      5.36          0.11   48.21        0.96                               GOLD,KASC,PUBLIC 
   9202995  J18560894+4539263  284.037  45.657     75.553     18.260                  4909                        80                4735                      75      3.82          0.08   29.28        1.67                                         PUBLIC 
   9202597  J18551601+4541369  283.817  45.694     75.532     18.417                  4842                        71                4697                      67      9.65          0.18  113.30        2.34                    GO,SEIS_INTEREST,RGB,PUBLIC 
   8936339  J18575109+4516185  284.463  45.272     75.284     17.844                  5070                        78                4834                      71      4.62          0.10   44.03        1.07                               GOLD,KASC,PUBLIC 
   9003765  J18554201+4518569  283.925  45.316     75.187     18.214                  4761                        69                4599                      65      6.02          0.13   59.22        1.22                        GO,SEIS_INTEREST,PUBLIC 
   8936104  J18572388+4512481  284.350  45.213     75.197     17.898                  4672                        72                4489                      67      3.75          0.09   30.58        2.03                                         PUBLIC 
   8936084  J18571972+4516121  284.332  45.270     75.248     17.930                  5111                        91                4922                      85      4.15          0.09   31.97        0.88                         GOLD,KASC,GO,RC,PUBLIC 
   9264889  J18540886+4545470  283.537  45.763     75.530     18.624                  5073                        86                4839                      79      7.40          0.19   82.48        1.60                       SEIS_INTEREST,RGB,PUBLIC 
   9326421  J18543641+4550541  283.652  45.848     75.643     18.578                  4945                        88                4744                      82      6.73          0.14   68.44        2.26                    GO,SEIS_INTEREST,RGB,PUBLIC 
   9072262  J18543255+4529377  283.636  45.494     75.288     18.466                  4885                        85                4686                      78      4.49          0.10   37.86        1.10                            GOLD,KASC,GO,PUBLIC 
   9002344  J18530104+4518135  283.254  45.304     75.003     18.652                  4807                        81                4677                      77      4.37          0.09   43.41        1.21                            GOLD,KASC,GO,PUBLIC 
   9138411  J18544556+4531585  283.690  45.533     75.341     18.444                  4139                        71               -9999                   -9999      0.71          0.04    3.68        0.12                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   9002884  J18540578+4520474  283.524  45.347     75.114     18.489                  4276                        64                4120                      59      0.78          0.07    4.82        0.17                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   9071238  J18521876+4525392  283.078  45.428     75.081     18.811                  4829                        82                4635                      76      5.37          0.11   51.37        1.17                                         PUBLIC 
   8736415  J18540924+4456536  283.539  44.948     74.724     18.341                  4551                        70                4359                      65      1.36          0.04    7.66        0.40                                 KASC,GO,PUBLIC 
   8934264  J18534063+4512481  283.419  45.213     74.955     18.512                  4526                        68                4342                      63      1.43          0.04    8.69        0.21               GOLD,KASC,GO,PUBLIC,LUMINOUS_RGB 
   8671819  J18533769+4453356  283.407  44.893     74.635     18.409                  5114                        82                4934                      76      4.04          0.09   30.24        0.65                                         PUBLIC 
   9698133  J19024206+4624530  285.675  46.415     76.722     17.467                  4949                       104                4786                      98      9.24          0.17  110.99        2.48                    GO,SEIS_INTEREST,RGB,PUBLIC 
   9515026  J19040977+4606564  286.041  46.116     76.527     17.122                  4915                        81                4688                      74      4.54          0.13   40.17        0.84                                         PUBLIC 
   9453362  J19042292+4604293  286.096  46.075     76.502     17.072                  5125                        93                4922                      86      4.18          0.09   35.26        1.97                                         PUBLIC 
   9392274  J19032171+4559100  285.840  45.986     76.347     17.204                  4879                        94                4663                      86      4.82          0.10   43.90        1.20                                         PUBLIC 
   9513787  J19012355+4611501  285.348  46.197     76.423     17.599                  4888                        95                4717                      89      3.83          0.12   30.30        0.71                                   GO,RC,PUBLIC 
   9575645  J19022297+4615098  285.596  46.253     76.542     17.459                  5048                        99                4948                      96      4.72          0.11   46.38        1.42                                   GO,RC,PUBLIC 
   9637054  J19022724+4622209  285.614  46.372     76.664     17.491                  4852                        91                4677                      85      4.48          0.11   43.28        0.91                                         PUBLIC 
   9818513  J19011890+4638120  285.329  46.637     76.849     17.769                  4808                        88                4626                      82      3.83          0.08   32.24        1.12                               GOLD,KASC,PUBLIC 
   9818604  J19013388+4639433  285.391  46.662     76.890     17.738                  4553                        96                4406                      90      3.48          0.07   30.21        0.63                               GOLD,KASC,PUBLIC 
   9758246  J19012622+4633000  285.359  46.550     76.772     17.718                  4685                        88                4524                      82      2.80          0.06   22.51        0.87                                         PUBLIC 
   9697214  J19003068+4624373  285.128  46.410     76.575     17.817                  5055                        94                4881                      88      4.22          0.09   36.65        1.86                                         PUBLIC 
   9451434  J19000443+4604438  285.018  46.079     76.221     17.769                  4832                        82                4654                      76      3.52          0.09   27.72        0.77                               GOLD,KASC,PUBLIC 
   9574730  J19001036+4617553  285.043  46.299     76.443     17.832                  4965                        80                4870                      77      4.83          0.13   48.07        1.57                                   GO,RC,PUBLIC 
   9451999  J19012833+4602084  285.368  46.036     76.270     17.528                  5144                        95                4936                      87      4.23          0.08   34.11        0.91                                   GO,RC,PUBLIC 
   9574650  J18595862+4614302  284.994  46.242     76.375     17.843                  5049                        85                4860                      79      9.52          0.19  105.72        2.05              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   9635490  J18584305+4623533  284.679  46.398     76.447     18.102                  4484                        69                4323                      65      2.18          0.05   15.55        0.57                                         PUBLIC 
   9635603  J18585944+4621585  284.748  46.366     76.434     18.047                  5099                        93                4883                      86      4.13          0.10   32.21        0.65                               GOLD,KASC,PUBLIC 
   9697074  J19000827+4629426  285.034  46.495     76.634     17.908                  4837                        82                4623                      76      3.89          0.11   33.28        0.75                                      RC,PUBLIC 
   9390666  J18594313+4555238  284.930  45.923     76.045     17.771                  4821                        84                4617                      77      3.78          0.09   29.18        0.64                                         PUBLIC 
   9390293  J18585256+4555542  284.719  45.932     75.999     17.911                  4798                        80                4613                      74      3.72          0.08   31.90        0.70                         GOLD,KASC,GO,RC,PUBLIC 
   9328682  J18593197+4552406  284.883  45.878     75.989     17.785                  5226                        98                5040                      91      4.70          0.12   47.64        1.08                                   GO,RC,PUBLIC 
   9390558  J18592488+4556131  284.854  45.937     76.039     17.826                  4870                        78                4645                      72      3.62          0.15   31.58        1.68                                         PUBLIC 
   9635388  J18583295+4621227  284.637  46.356     76.395     18.114                  4862                        79                4710                      74      4.43          0.10   39.84        1.34                            GOLD,KASC,RC,PUBLIC 
   9450786  J18582962+4604002  284.623  46.067     76.107     18.021                  5029                        85                4813                      78      3.62          0.08   28.28        0.80                                         PUBLIC 
   9635649  J18590465+4618569  284.769  46.316     76.389     18.015                  5153                        98                4928                      90     15.50          0.55  204.12        4.12              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   9634962  J18573925+4620340  284.414  46.343     76.325     18.254                  4805                        93                4704                      89      3.98          0.10   34.65        0.86                                   GO,RC,PUBLIC 
   9511938  J18570822+4611498  284.284  46.197     76.149     18.287                  4752                        71                4580                      66      4.88          0.11   48.32        0.99                               GOLD,KASC,PUBLIC 
   9388523  J18550114+4557553  283.755  45.965     75.785     18.551                  4888                        80                4690                      74     12.45          0.24  156.53        3.11                        GO,SEIS_INTEREST,PUBLIC 
   9449413  J18552531+4604230  283.855  46.073     75.917     18.523                  4824                        75                4631                      69      5.60          0.14   54.08        1.31                                         PUBLIC 
   9902962  J19454831+4645271  296.451  46.758     80.236     10.888                  5345                        91                5066                      82      6.69          0.12   75.64        1.66                      KASC,SEIS_INTEREST,PUBLIC 
   9903290  J19461468+4645552  296.561  46.765     80.279     10.825                  4285                        60               -9999                   -9999      0.95          0.02    5.95        0.23                    KASC,GO,PUBLIC,LUMINOUS_RGB 
  10023439  J19452597+4656362  296.358  46.943     80.372     11.031                  4691                        71                4556                      67      6.47          0.13   64.84        1.46                                         PUBLIC 
  10087394  J19452480+4702290  296.353  47.041     80.459     11.081                  4797                        95                4685                      91      5.93          0.13   57.71        1.28                                         PUBLIC 
  10153739  J19451332+4706395  296.306  47.111     80.506     11.142                  5083                        81                4907                      75      7.92          0.19   98.79        2.16                                         PUBLIC 
  10286378  J19454106+4723539  296.421  47.398     80.802     11.208                  4978                        81                4708                      72      4.15          0.10   32.46        0.96                                    KASC,PUBLIC 
  10286616  J19460016+4720165  296.501  47.338     80.773     11.132                  4962                        83                4674                      74      4.00          0.08   33.63        1.40                                    KASC,PUBLIC 
  10220795  J19461718+4716459  296.572  47.279     80.744     11.062                  5158                       103                4945                      95      4.85          0.11   47.37        1.03                                         PUBLIC 
  10220213  J19453332+4715058  296.389  47.252     80.659     11.158                  5161                        87                5000                      81     16.25          1.26  227.67        5.23                                           KASC 
  10025321  J19474561+4656095  296.940  46.936     80.558     10.678                  5026                        81                4843                      75     10.43          0.19  132.59        3.25                                         PUBLIC 
   9903915  J19470508+4643440  296.771  46.729     80.316     10.681                  4987                        79                4784                      73      5.95          0.12   67.36        1.57                           SEIS_INTEREST,PUBLIC 
  10025387  J19474946+4654075  296.956  46.902     80.533     10.652                  5003                        85                4845                      80     11.40          0.25  139.32        2.71                                         PUBLIC 
   9904563  J19475314+4644576  296.971  46.749     80.401     10.570                  5024                        88                4731                      78      4.25          0.08   38.63        1.22                                      RC,PUBLIC 
  10221370  J19465962+4713322  296.748  47.226     80.754     10.931                  4953                        77                4690                      70      4.48          0.12   43.64        1.20                                    KASC,PUBLIC 
  10089758  J19481959+4704362  297.082  47.077     80.730     10.661                  4298                        66               -9999                   -9999      1.01          0.03    6.06        0.20                       KASC,PUBLIC,LUMINOUS_RGB 
  10155731  J19473430+4707434  296.893  47.129     80.714     10.799                  4872                        78                4646                      71      4.24          0.11   35.85        1.20                                         PUBLIC 
  10156597  J19483686+4709373  297.154  47.160     80.829     10.658                  4915                       108                4645                      97      6.65          0.13   68.54        3.12                                         PUBLIC 
   9965582  J19491234+4649437  297.301  46.829     80.583     10.410                  4315                        61                4171                      57      1.13          0.03    7.48        0.23                                    KASC,PUBLIC 
  10090853  J19493437+4703196  297.393  47.055     80.815     10.465                  4820                        88                4665                      83      4.11          0.09   37.18        1.46                                         PUBLIC 
  10090400  J19490372+4700179  297.266  47.005     80.728     10.516                  4764                        78                4570                      72      3.82          0.10   33.21        1.24                                    KASC,PUBLIC 
  10290457  J19502268+4719368  297.595  47.327     81.124     10.476                  4758                        71                4582                      66      4.00          0.09   31.17        0.69                                         PUBLIC 
  10157507  J19493800+4707030  297.408  47.118     80.876     10.485                  4950                        86                4743                      80      6.60          0.13   67.02        1.37                                         PUBLIC 
  10224100  J19500692+4712129  297.529  47.204     80.992     10.455                  5235                        87                4994                      79      7.57          0.14   90.15        1.92                                         PUBLIC 
  10223027  J19485345+4716053  297.223  47.268     80.948     10.668                  4734                        72                4532                      66      5.77          0.15   55.72        1.71                                         PUBLIC 
  10091729  J19503485+4703394  297.645  47.061     80.904     10.317                  4909                        89                4751                      83      6.33          0.13   74.67        2.06                                         PUBLIC 
  10290718  J19503950+4718437  297.665  47.312     81.134     10.427                  4515                        81                4301                      74      1.59          0.04    9.71        0.68                                    KASC,PUBLIC 
  10224535  J19503630+4714116  297.651  47.237     81.063     10.398                  4929                        82                4688                      74      4.24          0.10   37.37        0.94                                         PUBLIC 
  10159217  J19512525+4706298  297.855  47.108     81.017     10.215                  4765                        74                4543                      67      5.36          0.14   54.36        1.32                                         PUBLIC 
  10225706  J19515400+4715550  297.975  47.265     81.197     10.220                  4778                        72                4541                      65      4.92          0.14   51.43        1.60                                         PUBLIC 
   9968040  J19520539+4650334  298.022  46.843     80.838      9.986                  5088                        87                4741                      76      4.99          0.10   43.07        1.02                                    KASC,PUBLIC 
   9967351  J19511472+4648599  297.811  46.817     80.743     10.099                  4826                        78                4629                      72      5.63          0.13   59.62        1.97                                    KASC,PUBLIC 
   9967174  J19510120+4653391  297.755  46.894     80.793     10.170                  5047                       101                4820                      92      5.20          0.10   55.23        1.99                                         PUBLIC 
   9967700  J19513963+4652145  297.915  46.871     80.827     10.063                  5180                        88                4966                      81      9.63          0.18  106.75        2.04                           SEIS_INTEREST,PUBLIC 
   9966823  J19503520+4650078  297.647  46.836     80.705     10.207                  4773                        73                4548                      66      4.01          0.09   32.71        1.23                                         PUBLIC 
  10028634  J19512811+4659150  297.867  46.988     80.914     10.149                  4939                        80                4758                      74      8.30          0.17   93.71        1.80                                         PUBLIC 
  10161092  J19532931+4710532  298.372  47.181     81.257      9.944                  4820                        76                4586                      69      4.42          0.10   44.34        1.90                                         PUBLIC 
  10093930  J19530731+4705442  298.280  47.096     81.150      9.956                  4798                        94                4664                      89      4.02          0.09   33.70        1.22                                         PUBLIC 
   9968249  J19522077+4650198  298.087  46.839     80.857      9.946                  5011                        84                4805                      77      7.78          0.19   90.31        2.25                                         PUBLIC 
  10161943  J19542240+4707165  298.593  47.121     81.279      9.784                  4778                        76                4555                      69      6.21          0.12   59.65        1.16                                    KASC,PUBLIC 
  10031856  J19551455+4655196  298.811  46.922     81.178      9.556                  4452                        78                4217                      70      2.53          0.06   20.72        0.55                       KASC,PUBLIC,LUMINOUS_RGB 
  10095427  J19544656+4705201  298.694  47.089     81.285      9.708                  4857                        86                4786                      84      6.09          0.15   57.25        1.21                                    HALO,PUBLIC 
   9970467  J19545425+4652104  298.726  46.870     81.102      9.580                  4598                       120                4441                     113      4.68          0.12   45.34        0.96                                         PUBLIC 
  10095409  J19544526+4700588  298.689  47.016     81.219      9.675                  4569                        84                4380                      78      4.14          0.09   38.60        1.47                                    KASC,PUBLIC 
  10293335  J19533348+4722375  298.390  47.377     81.436     10.030                  4475                        68                4183                      60      0.64          0.26    5.28        0.20                 KASC,SEIS_OUTLIER,LUMINOUS_RGB 
  10295060  J19552412+4719589  298.850  47.333     81.553      9.737                  4258                        74               -9999                   -9999      1.17          0.04    7.28        0.35                       KASC,PUBLIC,LUMINOUS_RGB 
  10359999  J19544795+4724473  298.700  47.413     81.573      9.865                  5062                       131                4886                     122      4.82          0.14   45.27        0.96                                         PUBLIC 
   9791929  J19564610+4632466  299.192  46.546     80.980      9.142                  4472                        91                4243                      82      4.58          0.11   45.53        1.25                       KASC,PUBLIC,LUMINOUS_RGB 
  10098590  J19582475+4702123  299.603  47.037     81.553      9.146                  4429                       161                4322                     154      4.03          0.10   32.27        0.99                                         PUBLIC 
   9851743  J19555453+4637075  298.977  46.619     80.969      9.306                  4859                       101                4651                      92      4.65          0.09   43.72        1.51                                      RC,PUBLIC 
   9852625  J19570288+4636392  299.262  46.611     81.061      9.133                  4545                        85                4233                      74      2.30          0.05   15.75        0.78                       KASC,PUBLIC,LUMINOUS_RGB 
  10228836  J19551145+4716343  298.798  47.276     81.485      9.740                  5062                       119                4788                     106      5.12          0.10   55.60        2.65                                    KASC,PUBLIC 
  10162765  J19551458+4708328  298.811  47.142     81.372      9.666                  4948                        99                4774                      93      7.76          0.74   83.24        3.71                                    KASC,PUBLIC 
  10229796  J19561009+4712169  299.042  47.205     81.506      9.560                  4954                       103                4705                      93      4.82          0.12   48.44        2.08                                         PUBLIC 
  10163776  J19562329+4708338  299.097  47.143     81.470      9.497                  5106                       114                4840                     103      6.34          0.21   74.30        3.48                                         PUBLIC 
  10297313  J19575788+4722216  299.491  47.373     81.808      9.381                  5109                       110                4780                      97      7.77          0.23  100.24        2.55                                    KASC,PUBLIC 
  10426854  J19564169+4733296  299.174  47.558     81.862      9.659                  5025                        91                4854                      86      4.27          0.10   38.80        1.13                                    KASC,PUBLIC 
  10362043  J19570418+4724077  299.267  47.402     81.757      9.526                  4943                       100                4714                      91      4.50          0.11   39.07        0.84                                         PUBLIC 
  10363172  J19582368+4728385  299.599  47.477     81.937      9.370                  4877                        91                4550                      79      4.33          0.20   43.02        1.76                                         PUBLIC 
   9662343  J19471502+4619464  296.813  46.330     79.973     10.465                  5093                        92                4824                      83      4.87          0.22   43.70        1.16                                      RC,PUBLIC 
   9540226  J19480815+4611544  297.034  46.198     79.931     10.268                  4760                        74                4508                      66      3.15          0.08   26.88        0.91                                    KASC,PUBLIC 
   9479404  J19482142+4602084  297.089  46.036     79.805     10.156                  5213                       101                5021                      94      6.96          0.13   84.76        2.02                                         PUBLIC 
   9782817  J19461100+4635060  296.546  46.585     80.113     10.749                  4873                        78                4674                      72      5.47          0.12   51.89        2.17                            SEIS_OUTLIER,PUBLIC 
   9783226  J19464551+4635020  296.690  46.584     80.159     10.661                  4783                        85                4660                      81      5.30          0.10   53.60        1.37                                         PUBLIC 
   9843358  J19462232+4636483  296.593  46.613     80.154     10.734                  4853                        81                4677                      76      4.04          0.10   31.67        0.90                                         PUBLIC 
   9662395  J19471924+4622032  296.830  46.368     80.013     10.473                  4887                        83                4648                      75      4.42          0.10   48.77        1.04                                         PUBLIC 
   9724324  J19482778+4628063  297.116  46.468     80.199     10.348                  4979                        81                4720                      73      4.58          0.09   40.65        0.81                                    KASC,PUBLIC 
   9724882  J19490667+4629353  297.278  46.493     80.276     10.263                  5124                        91                4849                      82      4.40          0.12   36.88        0.88                                      RC,PUBLIC 
   9542218  J19502308+4609198  297.596  46.155     80.084      9.907                  4698                        71                4483                      65      5.75          0.12   56.62        1.14                                    KASC,PUBLIC 
   9726045  J19502672+4625332  297.611  46.426     80.329     10.029                  4154                        65               -9999                   -9999      0.80          0.02    4.33        0.50                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   9602917  J19485607+4617354  297.234  46.293     80.083     10.193                  4845                        89                4714                      85      3.95          0.09   31.66        0.67                                         PUBLIC 
   9542075  J19501297+4608444  297.554  46.146     80.061      9.927                  5172                        91                4827                      80      4.00          0.11   29.16        1.55                                 KASC,RC,PUBLIC 
   9846877  J19503467+4640291  297.645  46.675     80.561     10.130                  4921                        77                4711                      71      4.39          0.13   36.80        0.95                                      RC,PUBLIC 
   9906278  J19495143+4643188  297.464  46.722     80.542     10.261                  4994                        81                4730                      73      4.62          0.11   44.55        1.60                           SEIS_INTEREST,PUBLIC 
   9846355  J19495858+4640059  297.494  46.668     80.505     10.217                  4699                        87                4594                      84      3.91          0.12   32.00        0.93                                         PUBLIC 
   9785675  J19493887+4634356  297.412  46.577     80.395     10.222                  4699                        70                4504                      65      3.56          0.11   24.52        0.61                                         PUBLIC 
   9786625  J19504176+4630543  297.674  46.515     80.429     10.035                  4766                        73                4553                      67      4.63          0.10   45.84        1.06                                         PUBLIC 
   9605294  J19513344+4617498  297.889  46.297     80.310      9.799                  4815                        73                4574                      66      3.97          0.12   30.44        0.93                                         PUBLIC 
   9604524  J19504457+4615343  297.686  46.260     80.207      9.903                  4836                        75                4696                      71      4.64          0.10   46.70        1.05                                      RC,PUBLIC 
   9726814  J19511574+4625159  297.816  46.421     80.394      9.904                  4676                        70                4488                      65      4.67          0.10   46.12        1.23                                         PUBLIC 
   9847893  J19513798+4640198  297.908  46.672     80.648      9.971                  5298                        87                5027                      79      3.68          0.09   23.70        1.55                                         PUBLIC 
   9787503  J19514121+4633272  297.922  46.558     80.551      9.907                  4828                        80                4575                      72      3.96          0.09   32.48        1.84                                         PUBLIC 
   9666718  J19522027+4622441  298.085  46.379     80.449      9.721                  4338                        65                4109                      59      1.25          0.03    7.61        0.36                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   9727392  J19515173+4629559  297.966  46.499     80.514      9.852                  5191                        87                4892                      77      4.42          0.09   39.26        1.06                                      RC,PUBLIC 
   9728284  J19525166+4629539  298.215  46.498     80.599      9.701                  4918                        81                4671                      73      4.88          0.11   48.33        1.94                                         PUBLIC 
   9727675  J19521013+4624568  298.042  46.416     80.467      9.765                  5110                        84                4825                      75      6.00          0.12   68.43        2.68                                         PUBLIC 
   9728845  J19532969+4628109  298.374  46.470     80.629      9.592                  4642                        78                4421                      71      3.09          0.06   28.15        0.58                                    KASC,PUBLIC 
   9667930  J19534454+4623415  298.436  46.395     80.584      9.518                  5206                       100                5022                      94      6.06          0.14   67.75        1.81                           SEIS_INTEREST,PUBLIC 
   9788834  J19531258+4630191  298.302  46.505     80.636      9.653                  4746                        83                4526                      76      3.78          0.09   31.59        1.14                                         PUBLIC 
   9909804  J19540108+4642419  298.505  46.712     80.887      9.634                  4966                        80                4753                      74      4.42          0.14   37.26        0.83                                         PUBLIC 
   9970830  J19551809+4648074  298.825  46.802     81.077      9.488                  5057                       111                4816                     101      5.06          0.13   52.00        1.68                         RC,PUBLIC,LUMINOUS_RGB 
   9790050  J19543657+4633104  298.652  46.553     80.798      9.467                  4985                       102                4827                      96      5.28          0.10   55.72        1.25                           SEIS_INTEREST,PUBLIC 
   9910166  J19542487+4643092  298.604  46.719     80.928      9.578                  4780                       106                4538                      96      3.41          0.08   33.65        0.92                                         PUBLIC 
  10817660  J19545379+4810101  298.724  48.169     82.249     10.224                  5037                       108                4865                     101      4.78          0.10   48.96        1.55                                         PUBLIC 
  10880958  J19551232+4817344  298.801  48.293     82.383     10.241                  4679                       113                4514                     106      4.10          0.10   33.23        1.20                                         PUBLIC 
  10881810  J19561757+4812225  299.073  48.206     82.398     10.040                  4983                       104                4796                      97     11.77          0.22  146.81        3.18                                         PUBLIC 
  10753962  J19563508+4801004  299.146  48.017     82.256      9.904                  5075                       110                4846                     100      7.90          0.15  107.49        3.59                                         PUBLIC 
  10684837  J19535439+4756543  298.477  47.948     81.970     10.260                  5255                       104                5032                      95      7.06          0.12   88.09        2.49                                         PUBLIC 
  10554179  J19534542+4742439  298.439  47.712     81.749     10.165                  5230                       110                5076                     104      3.29          0.87   31.78        2.71                                         PUBLIC 
  10553844  J19531960+4744079  298.332  47.736     81.733     10.240                  4901                        85                4753                      80      5.76          0.12   59.32        2.23                                         PUBLIC 
  10619191  J19533486+4753550  298.395  47.899     81.899     10.283                  4829                        92                4620                      85      4.35          0.09   41.49        1.12                                    KASC,PUBLIC 
  10492041  J19560756+4741375  299.032  47.694     81.933      9.810                  4859                        99                4607                      89      4.50          0.12   44.57        0.97                                         PUBLIC 
  10426331  J19560526+4732387  299.022  47.544     81.798      9.741                  4462                       114                4224                     102      2.60          0.06   19.58        0.45                              KASC,LUMINOUS_RGB 
  10555186  J19545292+4743551  298.721  47.732     81.861     10.011                  4988                        95                4817                      89     12.39          0.29  160.67        3.71                                         PUBLIC 
  10879372  J19531271+4815435  298.303  48.262     82.191     10.514                  4687                       180                4556                     171      3.73          0.11   35.11        1.83                                         PUBLIC 
  10683647  J19523217+4758463  298.134  47.980     81.884     10.475                  4790                        73                4656                      69      4.08          0.09   36.96        0.98                                         PUBLIC 
  10816214  J19531723+4806297  298.322  48.108     82.060     10.428                  4985                        91                4755                      83      4.79          0.11   46.18        0.94                                         PUBLIC 
  10816748  J19535103+4806154  298.463  48.104     82.104     10.344                  4858                       105                4594                      94      3.79          0.10   32.16        0.79                                    KASC,PUBLIC 
  10488243  J19515615+4739326  297.984  47.659     81.549     10.407                  4965                        82                4706                      74      4.13          0.09   36.53        1.22                                         PUBLIC 
  10226276  J19522788+4717151  298.116  47.288     81.264     10.148                  4742                        81                4632                      78      5.99          0.12   60.59        1.39                                         PUBLIC 
  10357764  J19522203+4726174  298.092  47.438     81.389     10.236                  4859                        91                4668                      84      4.48          0.09   41.73        1.37                                         PUBLIC 
  10358632  J19531535+4727139  298.314  47.454     81.478     10.112                  4830                        81                4584                      73      4.11          0.10   33.30        1.23                                         PUBLIC 
  10291535  J19513382+4720545  297.891  47.348     81.242     10.311                  5163                        89                4917                      81      8.48          0.14  122.34        5.76                                         PUBLIC 
  10552202  J19512486+4742307  297.854  47.709     81.550     10.508                  4956                        86                4784                      80      4.37          0.09   38.94        0.84                                    KASC,PUBLIC 
  10489073  J19525221+4739459  298.218  47.663     81.631     10.271                  4889                        77                4676                      71      4.07          0.08   34.57        0.81                                    KASC,PUBLIC 
  10489108  J19525471+4741319  298.228  47.692     81.660     10.280                  4928                        92                4750                      86      3.52          0.08   28.91        0.92                                         PUBLIC 
  10552972  J19521743+4745036  298.073  47.751     81.660     10.400                  5198                        89                5055                      85     13.81          0.26  183.17        5.27                              PUBLIC,SEIS_DWARF 
  10552614  J19515315+4747405  297.971  47.795     81.665     10.480                  5049                        80                4764                      71      4.62          0.10   43.94        0.92                                         PUBLIC 
  10618005  J19521382+4753247  298.058  47.890     81.779     10.476                  4939                        80                4674                      72      3.81          0.09   31.13        0.79                                         PUBLIC 
  10747862  J19501796+4802596  297.575  48.050     81.762     10.836                  4746                        89                4538                      82      3.71          0.14   30.79        0.81                                         PUBLIC 
  10749112  J19513511+4804007  297.896  48.067     81.883     10.656                  4988                        90                4777                      83      5.22          0.11   46.02        1.32                                    KASC,PUBLIC 
  10420822  J19500815+4730220  297.534  47.506     81.264     10.598                  5130                        86                4900                      78      6.63          0.12   76.15        1.73                                         PUBLIC 
  10355672  J19500142+4727247  297.506  47.457     81.210     10.591                  4830                        89                4637                      82      4.06          0.08   36.29        0.96                                         PUBLIC 
  10356057  J19502805+4727199  297.617  47.456     81.246     10.525                  4864                        75                4677                      70      6.50          0.13   64.74        1.45                                         PUBLIC 
  10290315  J19501329+4723597  297.555  47.400     81.176     10.534                  4799                        79                4559                      72      4.28          0.12   37.95        1.28                                    KASC,PUBLIC 
  10614707  J19483058+4748097  297.127  47.803     81.395     10.981                  5067                        96                4819                      87      4.17          0.08   35.04        1.02                                    KASC,PUBLIC 
  10550429  J19492290+4746588  297.345  47.783     81.448     10.843                  5047                        83                4936                      80     10.66          0.22  133.98        3.06                                         PUBLIC 
  10614602  J19482410+4751221  297.100  47.856     81.434     11.022                  4785                        87                4563                      79      2.37          0.08   18.27        1.20                                         PUBLIC 
  10485765  J19491037+4737151  297.293  47.621     81.286     10.796                  4943                        80                4743                      73      6.05          0.12   63.84        1.38                                         PUBLIC 
  10418503  J19473219+4733062  296.884  47.552     81.090     11.005                  4488                        65                4273                      59      1.48          0.03    9.69        0.37                                    KASC,PUBLIC 
  10482750  J19454005+4737231  296.417  47.623     81.002     11.317                  4792                        76                4548                      69      3.86          0.12   36.39        0.85                                         PUBLIC 
  10483504  J19463392+4739249  296.641  47.657     81.106     11.199                  5144                        80                4952                      74      8.58          0.16  103.29        2.19                                    KASC,PUBLIC 
  10678016  J19455815+4759527  296.492  47.998     81.364     11.448                  4859                        96                4632                      87      3.72          0.09   30.93        1.54                                         PUBLIC 
  10613466  J19470169+4749310  296.757  47.825     81.294     11.210                  4734                        73                4538                      68      4.21          0.09   36.82        0.80                                         PUBLIC 
  10546977  J19452186+4747416  296.341  47.795     81.133     11.442                  4816                        70                4596                      64      4.34          0.09   42.79        1.37                                         PUBLIC 
  10613112  J19463466+4749523  296.644  47.831     81.263     11.280                  5160                        89                4879                      80      4.59          0.11   45.92        0.98                                         PUBLIC 
  10417308  J19460712+4730532  296.530  47.515     80.942     11.198                  5062                        83                4818                      75      3.77          0.10   30.18        0.82                                         PUBLIC 
  10353044  J19465524+4726411  296.730  47.445     80.944     11.046                  4982                        81                4753                      74      4.11          0.09   33.43        0.91                                    KASC,PUBLIC 
  10352615  J19462274+4726595  296.595  47.450     80.904     11.129                  5006                        83                4869                      79      5.67          0.14   62.28        2.71                                         PUBLIC 
  10287323  J19465203+4722093  296.717  47.369     80.872     11.018                  4849                        76                4615                      69      5.02          0.10   46.70        1.11                                         PUBLIC 
  10610250  J19425864+4750350  295.744  47.843     80.985     11.819                  4833                        78                4687                      74     12.57          0.36  152.43        2.90                              PUBLIC,SEIS_DWARF 
  10545152  J19425116+4742535  295.713  47.715     80.860     11.779                  4741                        86                4601                      81      4.54          0.32   35.00        2.80                                         PUBLIC 
  10742794  J19442946+4800415  296.123  48.012     81.258     11.673                  5012                        86                4783                      79      3.87          0.08   29.21        0.69                                         PUBLIC 
  10480806  J19430190+4741262  295.758  47.691     80.852     11.741                  4820                        76                4657                      71      6.46          0.12   67.76        3.23                                         PUBLIC 
  10285722  J19445035+4723428  296.210  47.395     80.730     11.333                  4897                        82                4765                      78      4.98          0.10   50.37        1.27                                         PUBLIC 
  10482001  J19444284+4741158  296.179  47.688     80.984     11.489                  4983                        76                4853                      72      5.04          0.10   55.20        1.28                                         PUBLIC 
  10416550  J19451221+4735348  296.301  47.593     80.938     11.372                  4950                        77                4756                      71      5.01          0.11   47.81        1.16                                         PUBLIC 
  10086465  J19441193+4705378  296.050  47.094     80.407     11.288                  4884                        82                4648                      74      4.35          0.08   40.65        2.00                                         PUBLIC 
  10152909  J19441476+4711120  296.062  47.187     80.494     11.324                  4779                        84                4585                      77      7.47          0.17   77.42        1.74                                         PUBLIC 
  10991271  J19525961+4829298  298.248  48.492     82.376     10.658                  5182                        97                4986                      90      6.39          0.11   76.81        3.96                                         PUBLIC 
  11045572  J19530857+4835342  298.286  48.593     82.479     10.686                  4875                        86                4668                      79      6.01          0.15   63.30        1.38                                         PUBLIC 
  11045542  J19530590+4833180  298.275  48.555     82.441     10.674                  4450                        75                4242                      68      1.27          0.03    7.80        0.55                              KASC,LUMINOUS_RGB 
  11152823  J19524379+4847328  298.182  48.792     82.622     10.843                  5099                        98                4882                      90      4.44          0.08   45.19        1.66                                         PUBLIC 
  11152753  J19523831+4843390  298.160  48.728     82.557     10.824                  4996                        90                4753                      82      4.62          0.11   44.04        1.25                                         PUBLIC 
  10992126  J19541956+4827058  298.582  48.452     82.451     10.446                  4623                        91                4364                      81      1.41          0.04    7.88        0.26                         HALO,KASC,LUMINOUS_RGB 
  11046496  J19543309+4831256  298.638  48.524     82.533     10.449                  5018                       196                4839                     183      3.91          0.09   31.75        1.04                                    KASC,PUBLIC 
  10992711  J19551185+4824200  298.799  48.406     82.482     10.297                  4548                        87                4446                      83      4.04          0.10   34.91        0.87                                         PUBLIC 
  10992390  J19544490+4829334  298.687  48.493     82.522     10.405                  4218                        76                4090                      72      1.19          0.03    7.47        0.58                                    KASC,PUBLIC 
  10936814  J19535355+4823527  298.473  48.398     82.367     10.482                  4925                        86                4697                      79      4.28          0.09   37.44        0.83                                         PUBLIC 
  10991398  J19531082+4825315  298.295  48.425     82.333     10.599                  4960                        91                4843                      86      4.11          0.09   34.00        2.24                                         PUBLIC 
  10991673  J19533719+4827429  298.405  48.462     82.402     10.553                  4723                        88                4528                      81      4.38          0.08   40.86        0.96                                         PUBLIC 
  11204531  J19512705+4848102  297.863  48.803     82.528     11.032                  5002                        78                4795                      72      4.21          0.08   40.92        1.11                                         PUBLIC 
  11044315  J19511353+4833328  297.806  48.559     82.292     10.947                  5149                       106                4915                      97      5.21          0.12   61.30        1.30                                         PUBLIC 
  11152312  J19515772+4845561  297.991  48.766     82.536     10.940                  5019                        92                4755                      83      4.05          0.09   33.91        0.87                                         PUBLIC 
  10935853  J19523172+4818406  298.132  48.311     82.178     10.638                  5107                        95                4916                      88      5.92          0.16   64.72        2.48                                         PUBLIC 
  10934758  J19505004+4823478  297.708  48.397     82.115     10.925                  5009                        91                4837                      85      4.58          0.16   47.90        1.03                                         PUBLIC 
  10877915  J19512387+4812456  297.849  48.213     81.997     10.754                  4756                        86                4548                      79      2.34          0.06   18.43        0.75                                         PUBLIC 
  10935437  J19515201+4818452  297.967  48.313     82.125     10.734                  5156                        98                4835                      87      4.96          0.09   50.87        1.31                                         PUBLIC 
  11043208  J19493689+4835087  297.404  48.586     82.185     11.193                  4840                        81                4621                      75      5.40          0.11   52.67        1.19                                    KASC,PUBLIC 
  11043832  J19503112+4835161  297.630  48.588     82.260     11.063                  4950                       106                4748                      98      5.62          0.14   59.85        1.56                                    KASC,PUBLIC 
  11043831  J19503091+4831472  297.629  48.530     82.208     11.036                  4828                        97                4694                      92      4.23          0.08   37.07        0.82                                         PUBLIC 
  10989210  J19495042+4824502  297.460  48.414     82.050     11.078                  5213                       105                5007                      97      4.72          0.10   52.93        2.27                                         PUBLIC 
  10747240  J19493873+4803407  297.411  48.061     81.719     10.938                  5174                        91                4918                      83      4.04          0.09   35.07        0.75                                    KASC,PUBLIC 
  10812837  J19493046+4807352  297.377  48.126     81.766     10.989                  5171                       120                5003                     112      5.41          0.10   57.66        1.49                                         PUBLIC 
  10745775  J19480076+4804497  297.003  48.080     81.603     11.186                  4838                        86                4695                      81      4.03          0.10   38.30        1.54                                         PUBLIC 
  11042388  J19482326+4830592  297.097  48.516     82.024     11.339                  4497                        78                4288                      71      1.48          0.04    9.35        0.25                               HALO,KASC,PUBLIC 
  10933384  J19485410+4822558  297.225  48.382     81.945     11.200                  4463                        78                4273                      72      1.64          0.08   10.02        0.32                                    KASC,PUBLIC 
  10873444  J19454826+4812241  296.451  48.207     81.539     11.571                  4942                       103                4756                      96      5.44          0.11   56.44        1.73                                         PUBLIC 
  10743092  J19445265+4805136  296.219  48.087     81.357     11.651                  4823                        73                4568                      66      2.53          0.06   18.48        0.41                                    KASC,PUBLIC 
  10743515  J19452640+4802189  296.360  48.039     81.358     11.546                  4908                        86                4687                      79      4.53          0.09   45.06        1.02                                    KASC,PUBLIC 
  10809457  J19454018+4810074  296.417  48.169     81.494     11.573                  4955                        80                4728                      73      4.37          0.09   36.64        1.69                                         PUBLIC 
   9024483  J19305806+4522027  292.742  45.367     77.774     12.543                  4919                        77                4730                      71      3.93          0.08   32.39        1.46                                   GO,RC,PUBLIC 
   8955683  J19312381+4515417  292.849  45.262     77.710     12.429                  5103                        86                4869                      79      4.71          0.44   47.16        2.45                               GOLD,KASC,PUBLIC 
   9025029  J19314427+4521202  292.934  45.356     77.824     12.417                  4806                        84                4657                      80      4.38          0.10   39.68        0.92                                         PUBLIC 
   9024667  J19311443+4521372  292.810  45.360     77.789     12.497                  4818                        77                4604                      71      3.41          0.13   26.31        1.57                                         PUBLIC 
   9157260  J19313671+4532500  292.903  45.547     77.990     12.521                  5081                        99                4883                      92     17.45          1.72  235.40        4.49                               GOLD,KASC,PUBLIC 
   9220076  J19302042+4536520  292.585  45.614     77.952     12.750                  4990                        79                4772                      73      4.14          0.15   33.60        0.95                                         PUBLIC 
   9344639  J19305904+4553569  292.746  45.899     78.265     12.774                  4316                        63                4126                      58      1.07          0.03    6.53        0.54               GOLD,KASC,GO,PUBLIC,LUMINOUS_RGB 
   9406596  J19312440+4555064  292.852  45.918     78.316     12.716                  4861                        78                4712                      73      3.91          0.11   33.50        0.90                                      RC,PUBLIC 
   9283816  J19320963+4542319  293.040  45.709     78.182     12.506                  4973                        79                4763                      73      4.63          0.11   43.02        0.88                                         PUBLIC 
   9283918  J19321991+4544083  293.083  45.736     78.220     12.491                  5030                        86                4824                      80      4.89          0.11   52.03        1.30                                         PUBLIC 
   9026209  J19332665+4519478  293.361  45.330     77.936     12.137                  4279                        53                4098                      49      1.34          0.03    9.17        0.66                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   9025882  J19330112+4522031  293.255  45.368     77.937     12.220                  4639                        77                4509                      73      4.16          0.11   34.59        0.85                                         PUBLIC 
   9346288  J19333652+4551394  293.402  45.861     78.436     12.347                  4675                        68                4450                      62      3.29          0.08   27.82        0.91                               GOLD,KASC,PUBLIC 
   9408590  J19343657+4556115  293.652  45.937     78.585     12.225                  4902                        90                4784                      86      4.51          0.11   44.47        1.61                                         PUBLIC 
   9346602  J19340518+4551496  293.522  45.864     78.477     12.274                  4974                        83                4775                      76      5.00          0.11   55.58        1.23                                   GO,RC,PUBLIC 
   9469165  J19341437+4605574  293.560  46.099     78.705     12.355                  4997                        89                4753                      81      4.02          0.10   28.64        1.42                 GO,ROTATOR,SEIS_OUTLIER,PUBLIC 
   9408361  J19341370+4558217  293.557  45.973     78.588     12.301                  5132                        83                4856                      75      5.31          0.09   63.80        1.86                                         PUBLIC 
   9159227  J19344047+4534146  293.669  45.571     78.255     12.051                  4669                        65                4478                      60      3.76          0.08   29.93        1.56                               GOLD,KASC,PUBLIC 
   9222389  J19335498+4537129  293.479  45.620     78.240     12.192                  4857                        71                4592                      64      3.57          0.07   31.11        1.01                                         PUBLIC 
   9027245  J19345924+4518161  293.747  45.304     78.037     11.883                  4639                        74                4486                      70      5.36          0.12   49.31        1.05                               GOLD,KASC,PUBLIC 
   9409513  J19360424+4558274  294.018  45.974     78.736     12.015                  5232                       112                5038                     105      6.03          0.14   71.17        1.72                        GO,SEIS_INTEREST,PUBLIC 
   9027871  J19355067+4523182  293.961  45.388     78.183     11.786                  4736                        74                4540                      68      4.25          0.10   42.91        1.23                                         PUBLIC 
   9349690  J19384127+4549272  294.672  45.824     78.811     11.541                 -9999                     -9999               -9999                   -9999      0.86          0.05    4.94        0.22                                 KASC,GO,PUBLIC 
   9349632  J19383551+4551079  294.648  45.852     78.828     11.569                  5010                        86                4820                      80      7.75          0.15   98.36        2.32              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   9350701  J19400554+4553470  295.023  45.896     78.991     11.357                  5143                        76                4882                      68      5.60          0.12   58.37        1.70                           SEIS_INTEREST,PUBLIC 
   9350031  J19390816+4549434  294.784  45.829     78.851     11.474                  4792                        76                4602                      71      5.74          0.12   52.57        1.04                                         PUBLIC 
   9411366  J19384499+4555512  294.687  45.931     78.912     11.581                  5067                        80                4830                      73      5.01          0.10   49.59        1.11                                         PUBLIC 
   9163153  J19401271+4532481  295.053  45.547     78.684     11.177                  4697                        64                4564                      61     12.44          0.24  153.93        3.11                    GO,SEIS_INTEREST,RGB,PUBLIC 
   9226335  J19393986+4536187  294.916  45.605     78.692     11.289                  5185                       106                4956                      97      4.54          0.08   52.44        2.35                                      RC,PUBLIC 
   9226481  J19395079+4539047  294.962  45.651     78.749     11.282                  4724                        84                4480                      75      4.25          0.09   38.86        1.00                                         PUBLIC 
   9100325  J19425253+4526471  295.719  45.446     78.815     10.718                  4239                        59               -9999                   -9999      0.96          0.03    5.90        0.40                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   9228469  J19424029+4540062  295.668  45.668     78.998     10.853                  5065                       117                4901                     110      9.18          0.17  104.40        2.50                    GO,SEIS_INTEREST,RGB,PUBLIC 
   9100444  J19430010+4528367  295.750  45.477     78.853     10.712                  4854                        72                4653                      67      5.11          0.10   51.76        1.32                                   GO,RC,PUBLIC 
   9163785  J19412024+4535577  295.334  45.599     78.825     11.027                  4772                        86                4511                      77      4.74          0.12   46.47        1.01                                         PUBLIC 
   9351617  J19412582+4549345  295.358  45.826     79.037     11.118                  5078                        78                4781                      69      4.35          0.08   39.54        1.10                            GOLD,KASC,GO,PUBLIC 
   9474021  J19411424+4601483  295.309  46.030     79.205     11.243                  4083                        95               -9999                   -9999      0.40          0.09    2.18        0.08                         HALO,KASC,SEIS_OUTLIER 
   9351186  J19404860+4550187  295.203  45.839     78.997     11.220                  4750                        76                4537                      70      3.87          0.13   33.73        0.97                                      RC,PUBLIC 
   9414068  J19424432+4554595  295.685  45.917     79.227     10.959                  4615                        71                4344                      64      1.63          0.04   10.11        0.40               GOLD,KASC,GO,PUBLIC,LUMINOUS_RGB 
   9414102  J19424709+4559172  295.696  45.988     79.295     10.985                  4654                        70                4447                      64      3.91          0.08   36.41        1.09                                      RC,PUBLIC 
   9291624  J19433713+4542167  295.905  45.705     79.109     10.724                  4702                        67                4466                      61      4.04          0.08   34.77        0.83                                         PUBLIC 
   9166023  J19442806+4531365  296.117  45.527     79.021     10.509                  4321                        55                4161                      51      2.40          0.05   18.46        0.58                            GOLD,KASC,GO,PUBLIC 
   9034557  J19441241+4523299  296.052  45.392     78.878     10.486                  4858                        72                4643                      66      4.31          0.09   41.99        1.35                                      RC,PUBLIC 
   9229601  J19441371+4540249  296.057  45.674     79.133     10.616                  4965                        80                4805                      75      4.70          0.09   46.00        1.04                                         PUBLIC 
   9292408  J19443957+4544495  296.165  45.747     79.235     10.584                  4822                        69                4580                      62      3.46          0.11   29.36        1.77                                         PUBLIC 
   9291249  J19430881+4544039  295.787  45.734     79.097     10.811                  4736                        69                4519                      63      4.55          0.10   44.72        1.06                                         PUBLIC 
   9291830  J19435327+4542532  295.972  45.715     79.141     10.687                  5006                        77                4789                      71      4.40          0.09   45.98        1.30                                         PUBLIC 
   9291976  J19440433+4542366  296.018  45.710     79.152     10.657                  4753                        71                4555                      65      3.93          0.08   31.41        0.75                                         PUBLIC 
   9292180  J19442128+4543531  296.089  45.731     79.195     10.623                  4677                        73                4517                      68      5.39          0.11   56.12        3.44                                         PUBLIC 
   9353187  J19432547+4550566  295.856  45.849     79.223     10.822                  5103                        77                4851                      70      6.57          0.16   78.91        2.83                        GO,SEIS_INTEREST,PUBLIC 
   9475697  J19432949+4600520  295.873  46.014     79.377     10.889                  4839                        72                4651                      67      9.82          0.18  112.52        2.91             GOLD,KASC,SEIS_INTEREST,RGB,PUBLIC 
   9353531  J19435508+4549533  295.979  45.831     79.248     10.738                  4882                        75                4674                      69      3.90          0.09   29.91        0.70                                         PUBLIC 
   8564559  J19343111+4441590  293.630  44.700     77.448     11.684                  4965                        77                4743                      70      4.68          0.09   44.31        1.23                                         PUBLIC 
   8693004  J19331752+4453434  293.323  44.895     77.527     11.967                  4801                        71                4596                      66      3.61          0.09   34.19        0.78                                         PUBLIC 
   8693018  J19331881+4449576  293.328  44.833     77.471     11.935                  5212                        83                4912                      74      7.04          0.18   87.78        1.90                           SEIS_INTEREST,PUBLIC 
   8628585  J19331543+4442526  293.314  44.715     77.359     11.891                  4829                        88                4593                      80      4.11          0.08   36.37        0.77                               GOLD,KASC,PUBLIC 
   8757215  J19330529+4458568  293.272  44.982     77.590     12.038                  4946                        78                4708                      71      4.27          0.10   35.30        0.73                               GOLD,KASC,PUBLIC 
   8822689  J19332217+4500351  293.342  45.010     77.637     12.005                  5091                        82                4892                      76      5.04          0.09   54.79        1.39                                         PUBLIC 
   8957543  J19340922+4512090  293.538  45.202     77.877     11.968                  4708                        68                4473                      61      4.01          0.11   37.65        1.59                                         PUBLIC 
   8822878  J19333872+4504490  293.411  45.080     77.724     11.993                  4705                        68                4493                      62      4.10          0.09   36.51        1.48                                      RC,PUBLIC 
   8758700  J19352331+4457303  293.847  44.958     77.754     11.663                  4814                        81                4570                      73      3.92          0.08   30.89        0.70                         GOLD,KASC,GO,RC,PUBLIC 
   8824452  J19355948+4502311  293.998  45.042     77.880     11.606                  4723                        74                4541                      69      5.49          0.15   51.25        1.12                        GO,SEIS_INTEREST,PUBLIC 
   8824264  J19354304+4500444  293.929  45.012     77.830     11.636                  4956                        75                4706                      68      4.14          0.10   33.70        1.55                                         PUBLIC 
   8890410  J19342572+4507509  293.607  45.131     77.834     11.893                  5092                        79                4803                      71      5.41          0.10   60.82        1.87                                         PUBLIC 
   8565016  J19351037+4438205  293.793  44.639     77.446     11.553                  4680                        79                4498                      73      6.03          0.16   60.96        1.54                                         PUBLIC 
   9028511  J19364114+4519386  294.171  45.327     78.196     11.627                  4804                        70                4645                      66      3.93          0.09   29.98        0.70                                         PUBLIC 
   9028321  J19362667+4520385  294.111  45.344     78.192     11.672                  4669                        67                4500                      63      4.72          0.11   46.33        1.11                                         PUBLIC 
   8959259  J19362258+4516594  294.094  45.283     78.131     11.655                  4723                        78                4538                      72      6.74          0.14   76.82        1.97                    GO,SEIS_INTEREST,RGB,PUBLIC 
   8759811  J19370209+4458230  294.259  44.973     77.903     11.411                  4995                        80                4787                      74      5.23          0.12   53.30        1.44                                   GO,RC,PUBLIC 
   8759746  J19365546+4458089  294.231  44.969     77.890     11.426                  4842                        75                4643                      69      4.79          0.10   45.98        1.09                                   GO,RC,PUBLIC 
   8759207  J19360805+4454226  294.034  44.906     77.768     11.522                  5202                        84                4980                      78      7.25          0.17   81.23        1.64                        GO,SEIS_INTEREST,PUBLIC 
   9028697  J19365329+4520367  294.222  45.344     78.227     11.602                  4738                        70                4558                      65      5.90          0.12   59.24        1.07              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   8825444  J19372696+4503329  294.362  45.059     78.015     11.385                  5128                        81                4931                      75      6.53          0.11   84.32        2.36                GO,ROTATOR,SEIS_INTEREST,PUBLIC 
   9029195  J19373317+4520239  294.388  45.340     78.278     11.497                  4854                        76                4632                      69      4.71          0.14   42.41        0.90                                      GO,PUBLIC 
   8826079  J19382005+4500037  294.584  45.001     78.035     11.219                  4929                        81                4750                      75      4.17          0.12   33.01        0.76                                         PUBLIC 
   9029603  J19380328+4523077  294.514  45.385     78.361     11.439                  5062                        81                4862                      75     10.73          0.21  143.89        3.10                                         PUBLIC 
   8962844  J19405180+4513115  295.216  45.220     78.443     10.924                  4974                        75                4688                      66      4.46          0.10   41.43        1.07                               GOLD,KASC,PUBLIC 
   8962923  J19405684+4516050  295.237  45.268     78.494     10.934                  5229                        93                4954                      84      6.82          0.13   81.21        2.17                        GO,SEIS_INTEREST,PUBLIC 
   8827646  J19402646+4504374  295.110  45.077     78.279     10.924                  4842                        72                4611                      65      3.97          0.09   33.24        0.75                               GOLD,KASC,PUBLIC 
   8827934  J19405000+4503470  295.208  45.063     78.299     10.856                  4907                        76                4718                      71      5.38          0.10   56.76        2.48                               GOLD,KASC,PUBLIC 
   8761471  J19392090+4456123  294.837  44.937     78.061     11.030                  4981                        79                4719                      71      4.36          0.10   38.61        2.31                                      RC,PUBLIC 
   8826496  J19385310+4500333  294.721  45.009     78.088     11.136                  4956                        79                4743                      73      4.63          0.11   43.88        0.81                                   GO,RC,PUBLIC 
   9032691  J19420369+4521597  295.515  45.367     78.675     10.806                  4807                        77                4604                      71      4.10          0.10   35.31        0.87                                         PUBLIC 
   8964218  J19422862+4515280  295.619  45.258     78.612     10.691                  4491                        66                4337                      62      3.60          0.07   31.33        0.74                                         PUBLIC 
   9658002  J19411894+4620324  295.329  46.342     79.494     11.375                  4677                        81                4531                      77      4.10          0.09   35.34        1.00                               GOLD,KASC,PUBLIC 
   9780183  J19422750+4632529  295.615  46.548     79.773     11.296                  4793                        72                4585                      66      3.78          0.08   30.49        0.77                               GOLD,KASC,PUBLIC 
   9839918  J19413065+4639306  295.378  46.659     79.796     11.492                  4823                        92                4637                      85      5.13          0.31   47.44        1.39                                      RC,PUBLIC 
   9839246  J19403200+4636289  295.133  46.608     79.671     11.617                  4900                        77                4704                      71      4.58          0.11   44.27        0.99                                   GO,RC,PUBLIC 
   9597214  J19412981+4613523  295.374  46.231     79.408     11.296                  5023                        94                4845                      87      4.57          0.11   43.27        1.10                                   GO,RC,PUBLIC 
   9536330  J19425283+4609308  295.720  46.159     79.456     11.050                  4700                       109                4484                      99      2.71          0.06   23.06        0.58                            PUBLIC,LUMINOUS_RGB 
   9658793  J19422483+4619497  295.603  46.330     79.573     11.202                  4768                        96                4611                      90      4.45          0.10   40.50        0.98                                         PUBLIC 
   9658072  J19412485+4618411  295.354  46.311     79.474     11.346                  4601                        78                4392                      71      3.53          0.07   28.00        0.70                                         PUBLIC 
   9597524  J19415343+4614449  295.473  46.246     79.454     11.243                  4939                        91                4676                      82      4.22          0.08   37.96        1.09                                      RC,PUBLIC 
   9535050  J19410038+4606367  295.252  46.110     79.259     11.315                  5270                        90                5090                      84      4.52          0.09   45.30        1.08                                         PUBLIC 
   9535399  J19413076+4609079  295.378  46.152     79.338     11.257                  4798                        85                4662                      80      5.75          0.11   58.26        1.56                                         PUBLIC 
   9534934  J19405134+4608052  295.214  46.135     79.269     11.350                  4930                        80                4759                      75      5.21          0.11   45.60        1.81                                         PUBLIC 
   9412408  J19402552+4557476  295.106  45.963     79.078     11.337                  4979                        72                4791                      67      4.21          0.09   34.58        0.85                                   GO,RC,PUBLIC 
   9596639  J19403746+4613202  295.156  46.222     79.329     11.426                  4861                        73                4621                      66      3.71          0.08   30.49        0.89                                         PUBLIC 
   9718024  J19394402+4627390  294.933  46.461     79.473     11.672                  5129                        92                4867                      83      4.07          0.10   33.76        0.81                                      RC,PUBLIC 
   9838978  J19400842+4641437  295.035  46.695     79.719     11.717                  4892                        74                4626                      67      4.00          0.09   32.99        0.69                                    KASC,PUBLIC 
   9778288  J19394044+4633386  294.919  46.561     79.559     11.727                  4972                        85                4745                      78      5.14          0.09   58.34        1.15                               GOLD,KASC,PUBLIC 
   9596106  J19395195+4614405  294.966  46.245     79.288     11.552                  4716                        84                4475                      76      2.65          0.06   21.48        0.69                                    KASC,PUBLIC 
   9472481  J19390054+4602242  294.752  46.040     79.033     11.590                  5102                        86                4940                      81      5.40          0.14   62.31        1.89                                   GO,RC,PUBLIC 
   9472076  J19382352+4602304  294.598  46.042     78.984     11.686                  4917                        78                4753                      73     10.21          0.20  123.77        2.48                        GO,SEIS_INTEREST,PUBLIC 
   9777536  J19383160+4630328  294.632  46.509     79.420     11.879                  4841                        75                4610                      68      4.67          0.09   45.42        0.89                         GOLD,KASC,GO,RC,PUBLIC 
   9716866  J19380324+4627206  294.514  46.456     79.333     11.927                  4715                        78                4491                      71      3.73          0.09   32.05        0.83                               GOLD,KASC,PUBLIC 
   9656523  J19390288+4619264  294.762  46.324     79.293     11.714                  4762                        68                4591                      63      4.02          0.10   33.75        1.56                                         PUBLIC 
   9470276  J19355662+4602401  293.986  46.044     78.790     12.066                  4940                        79                4737                      73      7.00          0.14   75.26        1.81                        GO,SEIS_INTEREST,PUBLIC 
   9470055  J19353687+4600043  293.904  46.001     78.724     12.098                  4291                        60                4087                      55      1.28          0.03    8.69        0.63                       KASC,PUBLIC,LUMINOUS_RGB 
   9532518  J19371736+4607055  294.322  46.118     78.965     11.892                  4921                        95                4732                      88      3.96          0.09   31.13        1.92                                   GO,RC,PUBLIC 
   9471284  J19371934+4601184  294.331  46.022     78.880     11.843                  4924                        79                4682                      72      4.28          0.09   40.49        1.42                                      RC,PUBLIC 
   9655101  J19365712+4622425  294.238  46.378     79.175     12.061                  5246                        89                5031                      82      7.91          0.16  109.57        7.82                            CLUSTER,KASC,PUBLIC 
   9775927  J19361498+4631091  294.062  46.519     79.248     12.233                  5316                       128                5064                     116      8.41          0.17  108.56        2.61                                         PUBLIC 
   9716522  J19373462+4624098  294.394  46.403     79.247     11.976                  5015                        85                4799                      78      4.85          0.10   54.10        1.31              CLUSTER,KASC,SEIS_INTEREST,PUBLIC 
   9836930  J19370374+4638095  294.266  46.636     79.419     12.161                  5023                       120                4893                     114      5.88          0.10   74.41        1.60                        GO,SEIS_INTEREST,PUBLIC 
   9835626  J19350583+4639071  293.774  46.652     79.279     12.469                  4902                        68                4750                      64      5.40          0.11   53.91        1.50                               GOLD,KASC,PUBLIC 
   9835436  J19344848+4637564  293.702  46.632     79.238     12.505                  4762                        73                4587                      68      3.00          0.07   24.58        0.59                               GOLD,KASC,PUBLIC 
   9652704  J19330830+4623242  293.285  46.390     78.885     12.655                  5031                        87                4872                      81     14.47          0.26  187.77        3.67                        GO,SEIS_INTEREST,PUBLIC 
   9714063  J19333972+4627476  293.416  46.463     78.993     12.606                  4899                        85                4679                      78      4.51          0.10   42.31        1.34                                      RC,PUBLIC 
   9713617  J19325612+4627412  293.234  46.461     78.935     12.718                  4935                        84                4730                      77     12.37          0.24  153.96        3.02                        GO,SEIS_INTEREST,PUBLIC 
   9529974  J19331428+4611466  293.310  46.196     78.715     12.554                  4925                        86                4694                      79      4.03          0.10   33.35        1.40                                         PUBLIC 
   9530396  J19335773+4608420  293.491  46.145     78.725     12.419                  4970                        74                4697                      67      6.76          0.12   83.08        2.49                                         PUBLIC 
   9713083  J19320199+4629193  293.008  46.489     78.890     12.869                  4917                        98                4737                      91      4.58          0.10   41.70        1.97                                      RC,PUBLIC 
   9772366  J19302335+4635095  292.597  46.586     78.853     13.166                  4826                        94                4706                      89      6.75          0.14   75.00        3.54                        GO,SEIS_INTEREST,PUBLIC 
   9712888  J19314242+4625510  292.927  46.431     78.811     12.894                  4890                       107                4733                     101      4.01          0.09   33.09        1.29                                         PUBLIC 
   9712510  J19310601+4624322  292.775  46.409     78.744     12.979                  4726                        75                4526                      69      3.72          0.08   33.40        1.11                                         PUBLIC 
   9406638  J19312786+4559033  292.866  45.984     78.381     12.736                  4920                        88                4750                      82      4.31          0.09   39.39        1.29                                         PUBLIC 
   9406415  J19310938+4559510  292.789  45.998     78.369     12.790                  5328                       122                5089                     112      5.16          0.10   59.28        2.02                                      RC,PUBLIC 
   9591097  J19322109+4613410  293.088  46.228     78.674     12.705                  4949                        84                4714                      77      4.16          0.13   34.65        1.80                                         PUBLIC 
   9711349  J19290913+4624111  292.288  46.403     78.589     13.279                  4572                        68                4358                      62      2.14          0.05   15.33        0.49                            GOLD,KASC,GO,PUBLIC 
   9711231  J19285502+4627106  292.229  46.453     78.617     13.337                  4918                        81                4683                      74      5.11          0.11   46.93        1.14                 GOLD,KASC,SEIS_INTEREST,PUBLIC 
   9711269  J19285963+4624427  292.248  46.412     78.585     13.307                  4756                        82                4637                      78      6.35          0.13   64.05        1.46                        GO,SEIS_INTEREST,PUBLIC 
   9711492  J19292294+4625252  292.346  46.424     78.626     13.252                  5150                        87                4929                      80      5.09          0.11   50.76        1.17                            GOLD,KASC,RC,PUBLIC 
   9650046  J19284397+4621267  292.183  46.357     78.515     13.324                  5035                        85                4825                      78      6.00          0.11   67.83        1.35                            GOLD,KASC,GO,PUBLIC 
   9650527  J19293316+4623530  292.388  46.398     78.615     13.214                  5163                        89                4971                      83      5.24          0.11   54.70        1.88                            GOLD,KASC,GO,PUBLIC 
   9589638  J19295910+4614585  292.496  46.250     78.511     13.083                  4951                        84                4714                      77      4.37          0.11   39.35        0.97                            GOLD,KASC,GO,PUBLIC 
   9650881  J19300608+4620414  292.525  46.345     78.608     13.106                  4892                        80                4657                      73      4.05          0.08   37.12        1.09                                         PUBLIC 
   9589500  J19294453+4613525  292.436  46.231     78.475     13.113                  5164                        89                4970                      83      7.78          0.43  104.51        2.18              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   9282363  J19294630+4545077  292.443  45.752     78.034     12.900                  4905                        76                4705                      70      3.79          0.10   29.66        0.84                                         PUBLIC 
   9405269  J19291897+4556129  292.329  45.937     78.170     13.052                  4938                       102                4752                      95      4.22          0.08   37.84        0.80                                      RC,PUBLIC 
   9405555  J19294678+4554124  292.445  45.903     78.175     12.964                  4625                        70                4464                      65      2.46          0.06   17.86        0.80                                      GO,PUBLIC 
   9405480  J19293886+4554300  292.412  45.908     78.169     12.987                  4587                        67                4416                      62      2.74          0.06   22.51        0.73                                    HALO,PUBLIC 
  10282002  J19393934+4720055  294.914  47.335     80.261     12.083                  4694                        79                4491                      72      3.65          0.08   30.30        0.95                                         PUBLIC 
  10083480  J19400654+4705481  295.027  47.097     80.080     11.906                  5034                        81                4753                      73      4.00          0.08   32.22        1.83                                         PUBLIC 
   9898999  J19401875+4645114  295.078  46.753     79.785     11.718                  4709                        66                4484                      60      3.95          0.09   35.77        0.91                                         PUBLIC 
   9958522  J19391583+4649095  294.816  46.819     79.761     11.908                  4879                        68                4657                      62      4.09          0.09   36.66        0.98                                         PUBLIC 
  10018923  J19385761+4655296  294.740  46.925     79.833     12.002                  4632                        63                4437                      58      4.34          0.09   40.84        0.93                                         PUBLIC 
  10018973  J19390139+4659003  294.756  46.983     79.891     12.019                  4692                        65                4530                      60      4.00          0.09   32.85        2.04                                         PUBLIC 
   9958567  J19392080+4652539  294.837  46.882     79.824     11.923                  5027                        86                4807                      79      3.28          0.11   25.29        0.91                                         PUBLIC 
  10018239  J19375564+4659127  294.482  46.987     79.808     12.187                  4724                        80                4551                      75      3.95          0.09   31.21        1.01                                         PUBLIC 
  10213931  J19370036+4713469  294.252  47.230     79.957     12.436                  4686                        68                4470                      63      4.54          0.11   42.04        1.43                                      GOLD,KASC 
  10280586  J19373402+4722359  294.392  47.377     80.135     12.418                  4714                        71                4503                      65      3.81          0.08   31.46        1.15                                         PUBLIC 
  10148026  J19374286+4711314  294.429  47.192     79.978     12.312                  5166                        85                4902                      77      6.33          0.12   70.84        2.11                                         PUBLIC 
  10080974  J19362924+4701314  294.122  47.025     79.730     12.424                  4972                        83                4720                      75      4.56          0.14   41.46        0.87                               GOLD,KASC,PUBLIC 
   9957219  J19371190+4652328  294.300  46.876     79.649     12.248                  4892                       115                4711                     107      4.25          0.08   36.00        1.18                                   GO,RC,PUBLIC 
  10212620  J19350919+4715276  293.788  47.258     79.839     12.730                  4830                        71                4610                      65      4.87          0.11   48.78        1.20                                         PUBLIC 
  10146348  J19352227+4710381  293.843  47.177     79.782     12.661                  4899                        93                4760                      88      5.94          0.12   70.03        2.92                                         PUBLIC 
  10147072  J19362434+4708101  294.101  47.136     79.825     12.486                  4928                        78                4682                      70      6.13          0.11   69.08        3.12                                         PUBLIC 
   9896174  J19360994+4643236  294.041  46.723     79.428     12.337                  5206                        85                4988                      78     18.14          1.28  246.26        7.58                            GOLD,KASC,GO,PUBLIC 
   9835790  J19352280+4638106  293.845  46.636     79.286     12.419                  4924                        75                4751                      70      5.74          0.12   61.73        1.17                        GO,SEIS_INTEREST,PUBLIC 
   9956345  J19355498+4652184  293.979  46.872     79.544     12.442                  4893                        75                4682                      69      8.06          0.20   88.89        2.00                    GO,SEIS_INTEREST,RGB,PUBLIC 
  10145279  J19334542+4706520  293.439  47.114     79.599     12.880                  4856                        87                4608                      79      3.59          0.07   30.44        0.74                               GOLD,KASC,PUBLIC 
  10016093  J19345002+4654158  293.708  46.904     79.490     12.622                  4743                        75                4521                      69      3.77          0.08   31.24        0.67                               GOLD,KASC,PUBLIC 
   9893889  J19322721+4647209  293.113  46.789     79.199     12.936                  4827                        98                4646                      91      3.80          0.09   30.75        0.84                                         PUBLIC 
   9833073  J19305265+4639055  292.719  46.652     78.951     13.119                  4821                        78                4626                      72      3.62          0.08   31.87        1.05                                         PUBLIC 
   6762022  J19055460+4215348  286.478  42.260     72.933     15.372                  4963                        76                4757                      70      4.41          0.08   40.48        0.97                         GOLD,KASC,GO,RC,PUBLIC 
   7184978  J19053808+4247041  286.409  42.784     73.415     15.622                  4655                        80                4453                      73      3.86          0.10   34.16        0.93                                         PUBLIC 
   7018252  J19052885+4234382  286.370  42.577     73.205     15.568                  4903                        82                4741                      77      3.55          0.07   27.35        0.63                               GOLD,KASC,PUBLIC 
   7102068  J19052284+4241132  286.345  42.687     73.302     15.627                  4890                        75                4694                      69      5.89          0.16   55.73        1.55                                         PUBLIC 
   7266674  J19054020+4252257  286.418  42.874     73.503     15.651                  4844                        83                4651                      77      3.90          0.08   31.01        1.13                                         PUBLIC 
   7429055  J19051309+4302119  286.305  43.037     73.626     15.790                  4733                        69                4588                      65      6.09          0.13   60.58        1.58                 GOLD,KASC,SEIS_INTEREST,PUBLIC 
   7347189  J19052086+4254372  286.337  42.910     73.514     15.719                  4872                        74                4717                      70      4.04          0.09   41.57        2.22                                         PUBLIC 
   7347195  J19052105+4257536  286.338  42.965     73.567     15.740                  4519                        63                4349                      59      3.49          0.07   28.82        0.70                                         PUBLIC 
   6762612  J19065686+4214084  286.737  42.236     72.988     15.186                  5124                        84                4863                      76      4.33          0.09   40.14        1.38                                         PUBLIC 
   6933666  J19063556+4228102  286.648  42.470     73.184     15.337                  4942                        72                4709                      65      3.88          0.09   34.42        1.80                                         PUBLIC 
   6847371  J19054735+4221458  286.447  42.363     73.022     15.432                  4688                        68                4485                      62      2.75          0.07   20.31        0.69                                         PUBLIC 
   7019157  J19071107+4231237  286.796  42.523     73.280     15.258                  5218                        87                4935                      78      3.43          0.08   27.68        0.80                                         PUBLIC 
   7103182  J19071168+4241328  286.799  42.692     73.442     15.322                  4636                        70                4427                      64      2.59          0.06   19.29        0.56                                         PUBLIC 
   7186542  J19081731+4247378  287.072  42.794     73.620     15.177                  4877                        72                4659                      66      4.25          0.09   41.17        1.05                                         PUBLIC 
   7103297  J19072263+4239558  286.844  42.666     73.430     15.281                  4913                        77                4716                      71      4.36          0.10   38.60        0.99                         GOLD,KASC,GO,RC,PUBLIC 
   7186274  J19074945+4246139  286.956  42.771     73.563     15.246                  4916                        75                4688                      68      4.02          0.09   32.41        0.98                                         PUBLIC 
   7267593  J19071273+4248197  286.803  42.805     73.551     15.363                  4861                        71                4626                      64      5.06          0.11   47.11        1.23                           SEIS_INTEREST,PUBLIC 
   7103951  J19082415+4238093  287.101  42.636     73.478     15.096                  5175                       103                5027                      98      5.01          0.09   53.20        1.40                              GO,ROTATOR,PUBLIC 
   7103666  J19075686+4236416  286.987  42.612     73.421     15.163                  4907                        74                4713                      69      4.16          0.09   34.62        1.42                                         PUBLIC 
   6934780  J19081807+4229236  287.075  42.490     73.332     15.056                  5100                        81                4869                      74      3.68          0.10   26.74        1.14                                         PUBLIC 
   7187059  J19090889+4246493  287.287  42.780     73.672     15.027                  4958                        80                4728                      73      5.64          0.12   54.61        1.14                                         PUBLIC 
   6935260  J19090418+4226487  287.267  42.447     73.349     14.908                  4860                        78                4677                      72      4.59          0.12   42.66        0.97                                         PUBLIC 
   7020371  J19091739+4232274  287.322  42.541     73.455     14.908                  4630                        68                4413                      62      2.10          0.05   15.79        0.39               GOLD,KASC,GO,PUBLIC,LUMINOUS_RGB 
   7020392  J19091874+4234532  287.328  42.581     73.495     14.921                  4893                        80                4709                      74      4.04          0.09   31.96        1.39                                         PUBLIC 
   6850417  J19103857+4218474  287.661  42.313     73.341     14.589                  4998                        94                4799                      87      4.09          0.11   36.43        1.19                                         PUBLIC 
   6850177  J19101634+4221543  287.568  42.365     73.362     14.672                  4822                        70                4640                      65      4.58          0.08   45.23        1.01                                         PUBLIC 
   6764685  J19101589+4215176  287.566  42.255     73.257     14.629                  4933                        73                4735                      67     10.02          0.20  121.67        2.38                    GO,SEIS_INTEREST,RGB,PUBLIC 
   6936990  J19114965+4227250  287.957  42.457     73.568     14.446                  4816                        80                4602                      73      4.18          0.09   39.09        1.26                                   GO,RC,PUBLIC 
   6851499  J19122254+4223498  288.094  42.397     73.554     14.329                  4723                        93                4584                      88      5.60          0.11   51.90        1.27                               GOLD,KASC,PUBLIC 
   6936796  J19113041+4228395  287.877  42.478     73.563     14.508                  4635                        67                4440                      61      3.28          0.09   22.52        1.12                                    KASC,PUBLIC 
   6938892  J19144374+4224369  288.682  42.410     73.748     13.938                  4738                        73                4514                      66      3.90          0.14   31.07        1.02                                         PUBLIC 
   6939158  J19150753+4225056  288.781  42.418     73.787     13.874                  4680                        71                4461                      65      3.36          0.07   28.93        0.91                               GOLD,KASC,PUBLIC 
   6853266  J19150273+4222495  288.761  42.380     73.745     13.872                  4828                        81                4615                      74      3.68          0.10   29.96        0.87                                         PUBLIC 
   7024649  J19155219+4234419  288.967  42.578     73.995     13.815                  4857                        83                4618                      76      3.79          0.08   28.29        0.70                                         PUBLIC 
   7108501  J19152365+4239107  288.849  42.653     74.028     13.925                  4959                        86                4744                      79      4.80          0.09   51.28        1.35                                   GO,RC,PUBLIC 
   7108536  J19152666+4237473  288.861  42.630     74.010     13.908                  5013                        88                4765                      80      4.00          0.09   30.35        1.66                                         PUBLIC 
   7108646  J19153486+4239528  288.895  42.665     74.054     13.899                  4811                        78                4574                      71      3.75          0.11   30.81        1.73                              GO,ROTATOR,PUBLIC 
   6854095  J19161194+4220362  289.050  42.343     73.801     13.663                  5067                        92                4853                      84      3.88          0.09   31.13        1.08                               GOLD,KASC,PUBLIC 
   6768319  J19154418+4214021  288.934  42.234     73.662     13.695                  4836                        76                4648                      71      5.58          0.13   53.61        1.09                               GOLD,KASC,PUBLIC 
   6853779  J19154676+4220374  288.945  42.344     73.768     13.734                  4585                        67                4354                      60      1.61          0.07   11.43        0.36               GOLD,KASC,GO,PUBLIC,LUMINOUS_RGB 
   6854391  J19163509+4220109  289.146  42.336     73.824     13.595                  5252                        79                5115                      75      5.69          0.11   61.91        1.75                        GO,SEIS_INTEREST,PUBLIC 
   6768355  J19154757+4217228  288.948  42.290     73.718     13.709                  4998                        87                4760                      80      4.18          0.09   37.25        2.57                                         PUBLIC 
   6768654  J19161506+4217079  289.063  42.286     73.751     13.630                  4984                        81                4786                      75      5.20          0.12   50.29        1.59                                         PUBLIC 
   7109120  J19161676+4239169  289.070  42.655     74.099     13.778                  4715                        71                4575                      67      5.96          0.14   60.53        1.74                               GOLD,KASC,PUBLIC 
   6940048  J19162196+4225587  289.092  42.433     73.898     13.672                  4979                        91                4810                      85      4.05          0.09   32.94        2.32                                         PUBLIC 
   7025721  J19171629+4235464  289.318  42.596     74.122     13.588                  5030                        79                4829                      73      4.34          0.08   37.88        0.90                                         PUBLIC 
   7191496  J19160765+4246319  289.032  42.776     74.200     13.853                  5166                        99                4930                      90      2.46          0.06   16.83        0.72                                    HALO,PUBLIC 
   7273672  J19164369+4248418  289.182  42.812     74.281     13.768                  4646                        70                4449                      65      2.71          0.07   21.36        0.62                               GOLD,KASC,PUBLIC 
   7191673  J19162298+4245329  289.096  42.759     74.205     13.804                  4678                        94                4512                      87      3.61          0.08   32.21        0.92                                         PUBLIC 
   7273426  J19162315+4253565  289.096  42.899     74.336     13.861                  4881                        78                4699                      72      3.79          0.11   30.80        0.76                                   GO,RC,PUBLIC 
   7273176  J19160130+4253059  289.005  42.885     74.295     13.916                  5181                        96                4927                      87      3.91          0.11   30.15        1.49                                         PUBLIC 
   6271732  J19075561+4136535  286.982  41.615     72.471     14.774                  5020                       110                4887                     104      4.04          0.09   32.57        0.68                                         PUBLIC 
   6429457  J19073668+4152330  286.903  41.876     72.695     14.931                  4707                        77                4526                      71      3.07          0.07   23.65        0.46                                         PUBLIC 
   6428974  J19064536+4149347  286.689  41.826     72.583     15.058                  4992                        86                4780                      79      4.58          0.09   41.24        2.01                                         PUBLIC 
   6507794  J19063897+4155119  286.662  41.920     72.664     15.113                  5052                        88                4853                      81     16.03          0.38  205.33        4.29                                         PUBLIC 
   6591027  J19065794+4200310  286.741  42.009     72.773     15.093                  4809                        68                4599                      63      5.38          0.12   53.89        1.21                                         PUBLIC 
   6591336  J19072746+4204105  286.864  42.070     72.868     15.033                  4499                        67                4340                      62      2.91          0.07   24.48        0.59                               GOLD,KASC,PUBLIC 
   6590363  J19054877+4205008  286.453  42.084     72.757     15.320                  4671                        68                4495                      63      3.60          0.08   31.12        1.01                                         PUBLIC 
   6590675  J19061953+4200294  286.581  42.008     72.724     15.203                  4810                        77                4604                      71      3.34          0.09   27.52        0.88                                         PUBLIC 
   6508300  J19073657+4159079  286.902  41.986     72.800     14.974                  4898                        74                4705                      69      4.12          0.08   34.79        1.07                                         PUBLIC 
   6676885  J19075775+4207339  286.991  42.126     72.960     14.970                  4859                        84                4645                      77      4.12          0.10   35.61        0.85                                      RC,PUBLIC 
   6508328  J19073954+4158012  286.915  41.967     72.786     14.959                  4895                        74                4712                      69      4.27          0.09   37.99        0.86                         GOLD,KASC,GO,RC,PUBLIC 
   6508943  J19084335+4159053  287.181  41.985     72.883     14.784                  4873                        85                4640                      78      4.04          0.08   34.57        0.71                               GOLD,KASC,PUBLIC 
   6676788  J19074870+4210565  286.953  42.182     73.002     15.018                  5086                        99                4903                      92      4.30          0.15   30.00        1.32                                         PUBLIC 
   6191288  J19081505+4134559  287.063  41.582     72.465     14.705                  4827                        82                4619                      75      3.14          0.07   25.69        0.62                               GOLD,KASC,PUBLIC 
   6192431  J19100594+4133354  287.525  41.560     72.587     14.379                  4641                       113                4467                     105      4.09          0.08   35.29        0.79                            GOLD,KASC,RC,PUBLIC 
   6273063  J19102162+4138243  287.590  41.640     72.683     14.367                  4670                        72                4554                      68      3.64          0.07   31.80        0.71                                         PUBLIC 
   6430534  J19093545+4153417  287.398  41.895     72.865     14.600                  4794                        69                4615                      65      3.58          0.07   28.40        0.85                              GO,ROTATOR,PUBLIC 
   6192043  J19092930+4133249  287.372  41.557     72.537     14.483                  5228                        94                5028                      87      8.48          0.21  108.55        3.10                                         PUBLIC 
   6764382  J19094601+4214088  287.442  42.236     73.201     14.706                  4681                        66                4464                      60      3.44          0.07   29.57        0.93                                         PUBLIC 
   6764229  J19093064+4213252  287.378  42.224     73.170     14.745                  4669                        67                4531                      63      6.07          0.12   60.33        1.48                                         PUBLIC 
   6849167  J19084459+4219482  287.186  42.330     73.213     14.917                  4968                        76                4749                      69      4.24          0.10   35.57        0.99                            GOLD,KASC,RC,PUBLIC 
   6677653  J19091332+4209209  287.306  42.156     73.084     14.767                  5161                       104                4969                      97      5.97          0.72   71.56        1.55                        GO,SEIS_INTEREST,PUBLIC 
   6764026  J19090940+4214129  287.289  42.237     73.156     14.810                  4861                        71                4685                      66      7.60          0.21   81.83        2.24                    GO,SEIS_INTEREST,RGB,PUBLIC 
   6592627  J19093494+4204093  287.396  42.069     73.029     14.671                  4830                        71                4637                      66      4.80          0.09   45.59        1.23                                         PUBLIC 
   6678428  J19103001+4211047  287.625  42.185     73.209     14.561                  4949                        74                4722                      68      4.25          0.09   34.56        1.07                                         PUBLIC 
   6765032  J19104842+4214142  287.702  42.237     73.282     14.530                  4608                        67                4403                      62      1.37          0.05    7.32        0.40                                    KASC,PUBLIC 
   6678432  J19103023+4207458  287.626  42.129     73.157     14.539                  4705                       118                4551                     111      5.67          0.14   55.97        1.29                                         PUBLIC 
   6593240  J19103277+4203166  287.637  42.055     73.089     14.501                  4981                        90                4767                      83      4.27          0.11   32.16        0.86                                         PUBLIC 
   6509721  J19100669+4154193  287.528  41.905     72.915     14.516                  4629                        75                4428                      69      3.76          0.08   32.94        0.74                                      RC,PUBLIC 
   6431941  J19115925+4153351  287.997  41.893     73.048     14.191                  4683                        83                4485                      76      2.81          0.07   20.80        0.56                               GOLD,KASC,PUBLIC 
   6593623  J19110642+4200067  287.777  42.002     73.083     14.385                  4745                        66                4574                      62      4.15          0.08   37.99        0.83                               GOLD,KASC,PUBLIC 
   6765408  J19112381+4213248  287.849  42.224     73.315     14.425                  4578                        64                4392                      60      2.35          0.05   18.48        1.16                                         PUBLIC 
   6679278  J19114612+4211592  287.942  42.200     73.321     14.352                  4909                        73                4691                      67      4.12          0.09   34.89        0.95                                         PUBLIC 
   6595127  J19132578+4201007  288.357  42.017     73.277     13.997                  4553                        66                4376                      61      3.95          0.10   34.35        1.25                                         PUBLIC 
   6680734  J19135163+4211223  288.465  42.190     73.473     13.994                  4690                        74                4489                      68      2.39          0.05   17.42        0.42                               GOLD,KASC,PUBLIC 
   6680386  J19131951+4208562  288.331  42.149     73.393     14.068                  5123                        94                4863                      85      3.92          0.09   31.00        1.34                                         PUBLIC 
   6594505  J19122732+4202304  288.114  42.042     73.225     14.172                  5080                        80                4829                      72      4.04          0.10   35.51        0.91                                      RC,PUBLIC 
   6853465  J19152052+4218256  288.836  42.307     73.699     13.792                  5026                        80                4805                      73      7.41          0.17   85.58        1.80          GOLD,KASC,GO,SEIS_INTEREST,RGB,PUBLIC 
   6681414  J19144957+4209355  288.707  42.160     73.521     13.819                  4745                        84                4546                      77      4.60          0.11   40.13        1.03                                         PUBLIC 
   6768042  J19152019+4216038  288.834  42.268     73.662     13.777                  4822                        73                4596                      67      2.96          0.06   22.94        1.12                                         PUBLIC 
   6681565  J19150115+4210347  288.755  42.176     73.551     13.793                  4866                        78                4656                      72      6.67          0.13   73.68        2.26                        GO,SEIS_INTEREST,PUBLIC 
   7674224  J19151771+4323498  288.824  43.397     74.721     14.246                  5026                        92                4850                      85     10.67          0.19  129.90        2.52              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   7672969  J19130462+4319546  288.269  43.332     74.491     14.588                  4878                        88                4699                      82      3.81          0.11   30.45        1.05                                         PUBLIC 
   7744204  J19140085+4328276  288.504  43.474     74.696     14.490                  5091                        84                4839                      76      5.16          0.10   52.41        1.22                        GO,SEIS_INTEREST,PUBLIC 
   7813414  J19142866+4331387  288.619  43.527     74.782     14.435                  4530                        65                4324                      60      1.55          0.10   10.63        0.85                                         PUBLIC 
   7435143  J19145847+4305450  288.744  43.096     74.412     14.177                  4797                        78                4588                      72      6.16          0.13   62.93        1.32              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   7518352  J19151355+4306241  288.806  43.107     74.442     14.139                  5056                        98                4894                      92      7.43          0.18   75.93        1.69                    GO,SEIS_INTEREST,RGB,PUBLIC 
   7352718  J19141672+4254385  288.570  42.911     74.185     14.218                  4895                        70                4696                      64      3.85          0.09   35.42        1.45                                         PUBLIC 
   7518143  J19145760+4308359  288.740  43.143     74.456     14.199                  5021                        83                4817                      77     12.17          0.33  157.60        3.29                    GO,SEIS_INTEREST,RGB,PUBLIC 
   7189610  J19132014+4246567  288.334  42.782     73.991     14.323                  5005                       114                4826                     106      4.14          0.10   35.35        0.88                                         PUBLIC 
   7190047  J19135897+4242175  288.496  42.705     73.968     14.183                  4901                        78                4697                      72      3.94          0.11   30.48        0.73                                         PUBLIC 
   7272257  J19144352+4248445  288.681  42.812     74.126     14.103                  4742                        70                4507                      63      2.99          0.07   24.09        0.63                               GOLD,KASC,PUBLIC 
   7107940  J19143329+4240402  288.639  42.678     73.987     14.076                  4851                        77                4637                      71      2.63          0.05   22.99        1.63                                         PUBLIC 
   7596701  J19115069+4314293  287.961  43.241     74.312     14.758                  4827                        77                4600                      71      4.95          0.12   44.64        1.17                               GOLD,KASC,PUBLIC 
   7516687  J19124729+4311297  288.197  43.192     74.336     14.580                  4782                        70                4593                      65      4.06          0.09   35.10        1.08                                         PUBLIC 
   7597056  J19122558+4312218  288.107  43.206     74.322     14.646                  4752                        67                4540                      62      4.18          0.14   35.04        1.52                                         PUBLIC 
   7597230  J19124406+4314396  288.184  43.244     74.382     14.610                  4859                        71                4713                      67      4.18          0.09   39.44        1.52                                   GO,RC,PUBLIC 
   7188662  J19115103+4245521  287.963  42.764     73.861     14.566                  4947                        74                4757                      69      9.37          0.17  110.75        2.43                    GO,SEIS_INTEREST,RGB,PUBLIC 
   7188504  J19113375+4242419  287.891  42.712     73.789     14.593                  4788                       141                4682                     135      3.92          0.08   30.46        0.77                                         PUBLIC 
   7351098  J19114520+4255162  287.938  42.921     74.002     14.645                  5057                        92                4869                      86      8.82          0.17  120.91        5.08                        GO,SEIS_INTEREST,PUBLIC 
   7270142  J19112283+4249489  287.845  42.830     73.887     14.671                  4715                        67                4500                      61      5.42          0.11   52.62        1.48                               GOLD,KASC,PUBLIC 
   7672292  J19115495+4318009  287.979  43.300     74.373     14.769                  4760                        72                4549                      66      5.57          0.14   52.45        1.16                                         PUBLIC 
   7671562  J19102942+4319100  287.623  43.319     74.285     15.015                  4851                        71                4660                      66      3.77          0.08   30.12        0.69                               GOLD,KASC,PUBLIC 
   7596350  J19111479+4315088  287.812  43.252     74.278     14.862                  5168                        86                4965                      79      4.54          0.10   41.81        1.75                                      RC,PUBLIC 
   7743176  J19120267+4327431  288.011  43.462     74.536     14.812                  4993                        77                4759                      70      3.71          0.10   30.12        1.27                                      RC,PUBLIC 
   7672405  J19120422+4320515  288.018  43.348     74.430     14.762                  4796                        72                4565                      66      1.88          0.05   14.04        0.75                            GOLD,KASC,GO,PUBLIC 
   7515137  J19102313+4311562  287.596  43.199     74.162     14.985                  4686                        66                4501                      61      6.70          0.14   68.26        2.09                        GO,SEIS_INTEREST,PUBLIC 
   7595285  J19092430+4315023  287.351  43.251     74.139     15.169                  5055                       112                4842                     103      3.78          0.08   29.39        0.62                               GOLD,KASC,PUBLIC 
   7515516  J19105851+4309459  287.744  43.163     74.172     14.872                  5295                       112                5083                     103      7.68          0.14   92.58        3.24                        GO,SEIS_INTEREST,PUBLIC 
   7595155  J19091067+4316190  287.294  43.272     74.142     15.216                  4812                        73                4634                      68      3.76          0.09   29.94        1.21                               GOLD,KASC,PUBLIC 
   7431665  J19093039+4300341  287.377  43.009     73.916     15.057                  4905                        74                4729                      69      5.45          0.11   50.98        2.05                              GO,ROTATOR,PUBLIC 
   7349386  J19090196+4255087  287.258  42.919     73.795     15.101                  4932                        70                4756                      66      3.82          0.08   27.57        1.49                                   GO,RC,PUBLIC 
   7513379  J19073771+4309197  286.907  43.155     73.916     15.430                  5226                        88                5010                      81      9.03          0.16  108.49        2.39                            GOLD,KASC,GO,PUBLIC 
   7593843  J19070058+4314038  286.752  43.234     73.946     15.564                  5051                        78                4863                      72      4.14          0.09   34.16        1.59                                   GO,RC,PUBLIC 
   7430868  J19081804+4300143  287.075  43.004     73.821     15.258                  4878                        88                4720                      82      5.64          0.13   52.81        1.55                                         PUBLIC 
   7430415  J19072900+4305328  286.871  43.092     73.845     15.430                  4678                        70                4492                      64      2.60          0.06   19.55        0.45                                      GO,PUBLIC 
   7348314  J19071839+4258365  286.827  42.977     73.722     15.414                  4956                        70                4807                      66      7.84          0.19   84.91        2.23                    GO,SEIS_INTEREST,RGB,PUBLIC 
   7669105  J19060156+4321474  286.507  43.363     73.998     15.779                  5054                        82                4827                      75      3.82          0.11   27.55        1.23                                    HALO,PUBLIC 
   7668782  J19052316+4322467  286.346  43.380     73.967     15.893                  4484                        64                4334                      60      2.01          0.06   13.98        0.36                               GOLD,KASC,PUBLIC 
   7667657  J19030150+4318195  285.756  43.305     73.726     16.262                  5056                       104                4829                      96      4.39          0.09   43.86        0.97                               GOLD,KASC,PUBLIC 
   7428418  J19040591+4301431  286.025  43.029     73.537     15.975                  5057                        92                4881                      86      4.12          0.09   35.64        0.96                                         PUBLIC 
   7592356  J19041103+4315299  286.046  43.258     73.764     16.049                  4956                        87                4767                      81      3.95          0.09   31.13        1.00                                         PUBLIC 
   7592262  J19040036+4315464  286.002  43.263     73.755     16.080                  5139                        93                4966                      87     16.43          1.44  209.32       11.16                                         PUBLIC 
   7183922  J19034755+4244295  285.948  42.742     73.238     15.918                  4812                        72                4610                      67      3.33          0.07   29.02        1.13                                         PUBLIC 
   7346442  J19040211+4259540  286.009  42.998     73.503     15.975                  4906                        77                4706                      71      5.23          0.11   48.28        1.03                               GOLD,KASC,PUBLIC 
   7346365  J19035276+4255340  285.970  42.926     73.422     15.973                  4896                        75                4705                      69      5.28          0.10   51.94        1.05                               GOLD,KASC,PUBLIC 
   7265189  J19025811+4251431  285.742  42.862     73.294     16.103                  5107                       122                4915                     113      8.43          0.17   85.01        1.78                    GO,SEIS_INTEREST,RGB,PUBLIC 
   7591481  J19022945+4314423  285.623  43.245     73.629     16.329                  4806                        91                4602                      84      4.19          0.11   35.26        1.14                                         PUBLIC 
   7591642  J19024832+4312298  285.701  43.208     73.616     16.262                  4841                        93                4657                      86      3.71          0.08   28.18        1.59                               GOLD,KASC,PUBLIC 
   7510604  J19025851+4307130  285.744  43.120     73.544     16.200                  4964                       110                4752                     102      4.09          0.10   33.87        0.76                                      RC,PUBLIC 
   7591311  J19021036+4312440  285.543  43.212     73.575     16.370                  4734                        85                4535                      78      3.65          0.08   36.29        0.91                                         PUBLIC 
   7667124  J19015389+4319599  285.475  43.333     73.672     16.462                  4735                        89                4554                      82      3.15          0.08   25.26        0.59                                         PUBLIC 
   7265075  J19024725+4252163  285.697  42.871     73.290     16.137                  4945                       103                4711                      93      3.93          0.09   31.90        0.72                                      RC,PUBLIC 
   7345200  J19014485+4259275  285.437  42.991     73.331     16.359                  4849                        88                4702                      83      3.85          0.08   30.51        0.91                                         PUBLIC 
   7345186  J19014257+4255190  285.427  42.922     73.261     16.339                  4682                        82                4489                      76      4.02          0.10   34.94        0.84                                      RC,PUBLIC 
   7264736  J19021042+4251452  285.543  42.863     73.237     16.238                  4858                       106                4662                      98      6.84          0.14   68.29        1.30                   HALO,GO,SEIS_INTEREST,PUBLIC 
   7017044  J19031889+4230179  285.829  42.505     72.976     15.909                  5000                       123                4784                     113      3.96          0.12   31.72        0.70                                         PUBLIC 
   7100768  J19030401+4236388  285.767  42.611     73.060     15.991                  4869                       100                4634                      91      3.51          0.08   25.84        1.03                               GOLD,KASC,PUBLIC 
   8088198  J19130199+4354219  288.258  43.906     75.031     14.826                  5045                        81                4803                      74      4.11          0.09   36.49        0.91                                         PUBLIC 
   7950550  J19125033+4344332  288.210  43.743     74.862     14.793                  4906                        85                4723                      79      5.99          0.12   61.00        1.54                        GO,SEIS_INTEREST,PUBLIC 
   8088244  J19130666+4355505  288.278  43.931     75.060     14.823                  5012                        91                4861                      86      4.17          0.10   30.63        1.63                    GOLD,HALO,KASC,GO,RC,PUBLIC 
   7880417  J19103128+4337269  287.630  43.624     74.577     15.130                  4953                        76                4800                      71     14.56          0.28  188.31        3.67                        GO,SEIS_INTEREST,PUBLIC 
   7949599  J19110616+4346188  287.776  43.772     74.760     15.092                  4800                        79                4613                      73      4.05          0.09   34.00        0.84                            GOLD,KASC,RC,PUBLIC 
   7811522  J19105071+4335044  287.711  43.585     74.563     15.061                  4607                        65                4443                      61      3.34          0.08   26.65        0.71                                         PUBLIC 
   7949585  J19110454+4342478  287.769  43.713     74.703     15.073                  5080                        81                4842                      73      4.48          0.10   40.45        1.18                                         PUBLIC 
   8087067  J19104399+4354445  287.683  43.912     74.867     15.209                  4857                        82                4702                      77      8.93          0.17   99.79        2.04          GOLD,KASC,GO,SEIS_INTEREST,RGB,PUBLIC 
   7949258  J19102409+4346068  287.600  43.769     74.706     15.207                  4709                        69                4517                      64      4.02          0.09   34.27        0.89                                         PUBLIC 
   8154541  J19093594+4400480  287.400  44.013     74.880     15.436                  4907                        73                4722                      67      4.22          0.09   39.87        1.05                                   GO,RC,PUBLIC 
   8354896  J19093153+4421452  287.381  44.363     75.208     15.584                  5042                        79                4869                      73      8.28          0.15   95.28        2.36                                         PUBLIC 
   8154799  J19100584+4400193  287.524  44.005     74.909     15.351                  4756                        72                4535                      66      2.93          0.08   23.56        0.78                                         PUBLIC 
   7594865  J19084355+4317586  287.181  43.300     74.135     15.302                  5052                        84                4847                      78      3.88          0.11   30.96        0.89                         GOLD,KASC,GO,RC,PUBLIC 
   7670419  J19082304+4322376  287.096  43.377     74.184     15.390                  4656                        65                4483                      61      3.78          0.10   30.72        1.58                       GOLD,KASC,ROTATOR,PUBLIC 
   7670489  J19083152+4321542  287.131  43.365     74.183     15.361                  4815                        72                4625                      67      4.03          0.09   35.85        0.93                                         PUBLIC 
   8288164  J19082492+4413063  287.104  44.218     74.990     15.712                  4971                        75                4758                      69      4.12          0.12   30.69        0.69                                         PUBLIC 
   8154383  J19091708+4400122  287.321  44.003     74.848     15.484                  4749                        73                4613                      69      6.35          0.13   65.80        1.34                 GOLD,KASC,SEIS_INTEREST,PUBLIC 
   8086192  J19090199+4356458  287.258  43.946     74.775     15.504                  4971                        78                4757                      71      7.04          0.14   74.87        1.93              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   7741179  J19082048+4325364  287.085  43.427     74.228     15.416                  5188                        85                4946                      78      3.94          0.08   27.04        1.37                                         PUBLIC 
   7948086  J19080061+4347114  287.003  43.787     74.548     15.611                  5166                        95                4920                      86      4.45          0.10   42.37        1.22                            GOLD,KASC,RC,PUBLIC 
   8017159  J19084163+4352103  287.173  43.870     74.677     15.530                  4846                        99                4649                      91      0.64          0.07    3.08        0.13                         HALO,KASC,SEIS_OUTLIER 
   8085964  J19083556+4355029  287.148  43.917     74.715     15.565                  5099                       109                4982                     104      7.25          0.17   96.97        3.65                GO,ROTATOR,SEIS_INTEREST,PUBLIC 
   7948193  J19081539+4343599  287.064  43.733     74.515     15.550                  5216                        82                5020                      77      9.11          0.17  115.50        3.70                                         PUBLIC 
   7809908  J19075087+4331313  286.962  43.525     74.286     15.537                  4963                        79                4721                      71      4.07          0.09   35.92        0.87                                      RC,PUBLIC 
   8016118  J19063326+4351001  286.639  43.850     74.503     15.878                  5356                        86                5120                      78      7.46          0.21   83.70        1.95                        GO,SEIS_INTEREST,PUBLIC 
   8153309  J19070205+4401501  286.759  44.031     74.711     15.868                  4798                        78                4648                      74      3.35          0.07   29.19        1.49                                         PUBLIC 
   7947648  J19070581+4347057  286.774  43.785     74.480     15.763                  4763                        93                4549                      85      3.58          0.26   24.06        3.30                                         PUBLIC 
   7808227  J19042226+4330055  286.093  43.502     74.011     16.110                  5037                        80                4798                      73      4.08          0.09   32.25        0.69                               GOLD,KASC,PUBLIC 
   7807614  J19030413+4331070  285.767  43.519     73.935     16.335                  4743                        87                4556                      80      3.85          0.08   31.70        0.76                                         PUBLIC 
   5339687  J18521412+4034218  283.059  40.573     70.300     17.111                  4615                        93                4432                      86      3.67          0.15   26.48        0.60                                         PUBLIC 
   5339823  J18522869+4033219  283.120  40.556     70.301     17.062                  5085                       105                4887                      97      4.27          0.08   41.05        1.27                                    KASC,PUBLIC 
   5340189  J18531202+4030087  283.300  40.502     70.301     16.915                  5087                        89                4858                      81     14.63          0.30  187.99        4.26                    GO,SEIS_INTEREST,RGB,PUBLIC 
   5426041  J18522445+4041172  283.102  40.688     70.425     17.123                  4532                        92                4393                      86      5.01          0.10   50.80        1.16                                 KASC,GO,PUBLIC 
   5597965  J18534504+4051534  283.438  40.865     70.694     16.951                  4853                        82                4677                      76      5.52          0.14   54.92        1.68                                      RC,PUBLIC 
   5597397  J18523609+4052091  283.150  40.869     70.615     17.155                  4808                        98                4585                      89      5.05          0.11   45.30        0.94                                    KASC,PUBLIC 
   5768953  J18530427+4105484  283.268  41.097     70.871     17.155                  4702                        79                4480                      72      1.57          0.09   11.54        0.75                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   5685000  J18552997+4058592  283.875  40.983     70.936     16.687                  4912                        88                4774                      83      3.95          0.08   29.38        0.71                                         PUBLIC 
   5855568  J18542630+4108397  283.610  41.144     71.015     16.933                  5066                        84                4823                      76      4.21          0.08   36.61        0.81                                 KASC,RC,PUBLIC 
   5770031  J18550880+4105400  283.787  41.094     71.018     16.790                  5052                       106                4797                      96      4.16          0.11   34.86        1.12                                      RC,PUBLIC 
   5512910  J18553092+4042447  283.879  40.712     70.675     16.584                  4977                        90                4720                      81      4.24          0.09   39.98        1.33                                      RC,PUBLIC 
   5427229  J18544441+4040306  283.685  40.675     70.582     16.707                  4987                       103                4753                      94      4.51          0.14   43.24        1.17                                      RC,PUBLIC 
   5512777  J18551741+4045480  283.823  40.763     70.708     16.643                  4757                       109                4559                     101      4.06          0.09   30.93        0.90                                    HALO,PUBLIC 
   5341131  J18544639+4033250  283.693  40.557     70.470     16.657                  4847                       108                4629                      99      5.70          0.11   63.34        2.47                           SEIS_INTEREST,PUBLIC 
   5770923  J18565279+4101153  284.220  41.021     71.074     16.459                  5038                        92                4843                      85      6.92          0.13   80.83        1.54                      KASC,SEIS_INTEREST,PUBLIC 
   5856931  J18570612+4106186  284.276  41.105     71.171     16.452                  4346                        66                4163                      61      1.19          0.10    7.61        0.50                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   5770637  J18561776+4103062  284.074  41.052     71.061     16.573                  4904                        89                4668                      80      4.65          0.11   41.88        1.23                                         PUBLIC 
   5856737  J18564252+4106147  284.177  41.104     71.141     16.520                  4891                        87                4671                      79     11.89          0.32  143.45        3.07                        GO,SEIS_INTEREST,PUBLIC 
   5685237  J18555805+4055455  283.992  40.929     70.918     16.585                  4923                        92                4703                      85      9.29          0.18  104.71        2.35                    GO,SEIS_INTEREST,RGB,PUBLIC 
   5598789  J18552299+4052119  283.846  40.870     70.818     16.666                  5130                       115                4939                     107      5.43          0.11   57.00        1.17                                 KASC,RC,PUBLIC 
   5685279  J18560337+4058260  284.014  40.974     70.968     16.586                  4531                        80                4332                      74      1.28          0.06    7.86        0.39                       KASC,PUBLIC,LUMINOUS_RGB 
   5599763  J18572259+4053167  284.344  40.888     70.982     16.323                  4616                        79                4450                      74      3.77          0.08   32.04        0.69                                    KASC,PUBLIC 
   5686036  J18573794+4055229  284.408  40.923     71.034     16.291                  4683                        82                4518                      76      4.28          0.09   37.52        0.97                                         PUBLIC 
   5428360  J18570660+4040280  284.278  40.674     70.756     16.289                  4779                        81                4567                      74      8.59          0.17   96.58        2.99                    GO,SEIS_INTEREST,RGB,PUBLIC 
   5514079  J18575250+4044558  284.469  40.749     70.884     16.183                  4635                        74                4453                      69      7.79          0.18   87.72        1.75               KASC,GO,SEIS_INTEREST,RGB,PUBLIC 
   5342486  J18571985+4035243  284.333  40.590     70.691     16.219                 -9999                     -9999               -9999                   -9999      7.96          0.20   85.84        2.10                    GO,SEIS_INTEREST,RGB,PUBLIC 
   5857548  J18582642+4111593  284.610  41.200     71.361     16.254                  4918                        87                4691                      80      4.28          0.17   32.44        0.79                                      RC,PUBLIC 
   5857724  J18584828+4108138  284.701  41.137     71.328     16.167                  4419                        70                4220                      64      2.32          0.05   16.69        0.79                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   5857618  J18583415+4110232  284.642  41.173     71.345     16.221                  4779                        80                4554                      73      6.31          0.13   70.56        1.57  KASC,GO,SEIS_INTEREST,RGB,PUBLIC,LUMINOUS_RGB 
   5771513  J18581082+4105172  284.545  41.088     71.234     16.257                  5219                        97                4938                      87      4.12          0.27   30.73        0.73                                         PUBLIC 
   5600739  J18592373+4048582  284.849  40.816     71.062     15.942                  4899                        82                4659                      75     14.36          0.43  189.25        3.63                                         PUBLIC 
   5515314  J19003467+4045192  285.144  40.755     71.093     15.712                  4792                       110                4628                     103     10.74          0.21  133.42        3.18                  KASC,SEIS_INTEREST,RGB,PUBLIC 
   5772710  J19003429+4103432  285.143  41.062     71.387     15.830                  4638                        75                4448                      69      3.78          0.12   33.61        1.81                                         PUBLIC 
   5514974  J18594704+4045279  284.946  40.758     71.035     15.852                  4762                        81                4563                      75      4.05          0.09   32.85        0.90                                    KASC,PUBLIC 
   5773063  J19011386+4100430  285.308  41.012     71.388     15.696                  4860                       100                4660                      93      5.05          0.11   47.34        1.29                                         PUBLIC 
   5601827  J19012860+4050124  285.369  40.837     71.239     15.586                  4873                        85                4660                      78      7.19          0.14   79.37        1.88                                         PUBLIC 
   5602062  J19015687+4048241  285.487  40.807     71.245     15.492                  4860                        85                4671                      79      9.80          0.19  107.82        2.07                    GO,SEIS_INTEREST,RGB,PUBLIC 
   5515939  J19014463+4046373  285.436  40.777     71.201     15.516                  5109                        95                4864                      87      4.09          0.09   29.43        1.40                                         PUBLIC 
   5515794  J19013224+4043503  285.384  40.731     71.141     15.535                  4991                        86                4737                      78      5.16          0.10   51.52        1.84                                      RC,PUBLIC 
   5430779  J19015505+4040564  285.479  40.682     71.124     15.450                  4825                        79                4613                      73     10.40          0.24  127.65        2.84                                 KASC,GO,PUBLIC 
   5602545  J19024885+4050039  285.704  40.834     71.338     15.352                  4920                        85                4685                      77      4.17          0.10   36.61        0.80                                      RC,PUBLIC 
   5602690  J19030546+4049524  285.773  40.831     71.356     15.302                  4767                        80                4546                      73      3.84          0.09   31.76        0.73                                         PUBLIC 
   5688694  J19024668+4056040  285.695  40.934     71.431     15.397                  4680                        83                4483                      77      5.09          0.10   47.53        1.04                                         PUBLIC 
   5859492  J19021718+4107236  285.572  41.123     71.574     15.555                  4748                        97                4559                      89      4.03          0.08   35.68        0.72                       KASC,PUBLIC,LUMINOUS_RGB 
   5860093  J19032151+4107103  285.840  41.120     71.651     15.368                  4883                        76                4679                      70      5.52          0.11   50.28        1.03                        GO,SEIS_INTEREST,PUBLIC 
   5517310  J19041565+4047019  286.065  40.784     71.400     15.080                  4739                        80                4496                      72      2.61          0.06   20.09        0.45                       KASC,PUBLIC,LUMINOUS_RGB 
   5517118  J19035590+4044579  285.983  40.749     71.342     15.124                  4830                        80                4607                      73      3.84          0.08   31.55        1.00                                    KASC,PUBLIC 
   5517442  J19043096+4047278  286.129  40.791     71.426     15.038                  5008                        87                4800                      81      4.03          0.10   36.31        0.80                                    KASC,PUBLIC 
   5689606  J19043278+4056316  286.137  40.942     71.573     15.092                  4734                        85                4610                      80      4.50          0.11   44.86        1.02                                         PUBLIC 
   5689343  J19035922+4054350  285.997  40.910     71.499     15.177                  5242                        94                5023                      87      8.09          0.16   96.84        2.07                           SEIS_INTEREST,PUBLIC 
   5689750  J19044822+4055258  286.201  40.924     71.575     15.040                  4715                        80                4519                      74      3.94          0.08   32.11        1.15                                         PUBLIC 
   5944493  J19040639+4117492  286.027  41.297     71.878     15.307                  5012                        96                4735                      86      3.96          0.08   32.42        0.90                                         PUBLIC 
   5774558  J19040181+4105130  286.008  41.087     71.671     15.239                  4876                        83                4623                      75      5.15          0.16   48.19        2.28                                         PUBLIC 
   5774568  J19040326+4103031  286.014  41.051     71.639     15.220                  4862                        79                4678                      74      9.49          0.18  110.89        2.14                        GO,SEIS_INTEREST,PUBLIC 
   6026983  J19040060+4119524  286.003  41.331     71.903     15.337                  4756                        83                4546                      76      7.72          0.14   85.31        1.78                           SEIS_INTEREST,PUBLIC 
   5774861  J19043344+4103026  286.139  41.051     71.677     15.133                  4705                        78                4535                      73      3.60          0.09   29.72        1.58                                         PUBLIC 
   4813971  J18550752+3959290  283.781  39.991     69.948     16.384                  4687                        98                4514                      91      3.96          0.09   34.51        0.87                                    KASC,PUBLIC 
   4814198  J18553094+3956215  283.879  39.939     69.927     16.295                  4833                        80                4640                      74      4.82          0.10   49.70        1.02                        GO,SEIS_INTEREST,PUBLIC 
   5165979  J18560719+4022542  284.030  40.382     70.399     16.354                  4789                        75                4569                      68      6.60          0.13   72.12        2.51                           SEIS_INTEREST,PUBLIC 
   5253296  J18542783+4025363  283.616  40.427     70.321     16.664                  4696                        78                4485                      71      3.42          0.11   30.19        1.18                                         PUBLIC 
   5078240  J18551699+4016018  283.821  40.267     70.226     16.459                  4369                        75                4214                      70      1.44          0.05    8.89        0.56                       KASC,PUBLIC,LUMINOUS_RGB 
   5253782  J18551923+4025327  283.830  40.426     70.383     16.512                  4910                        88                4671                      80      4.46          0.10   40.39        1.12                                         PUBLIC 
   4814689  J18562051+3957532  284.085  39.965     70.013     16.158                  4884                        78                4665                      71      8.03          0.16   86.61        2.05                    GO,SEIS_INTEREST,RGB,PUBLIC 
   4902641  J18553229+4001284  283.885  40.025     70.011     16.323                  5015                        84                4867                      80      7.91          0.16   98.09        2.14                      KASC,SEIS_INTEREST,PUBLIC 
   4902701  J18553834+4000576  283.910  40.016     70.010     16.302                  4641                        73                4467                      68      4.15          0.09   35.51        0.78                                    KASC,PUBLIC 
   4903283  J18564853+4003261  284.202  40.057     70.138     16.110                  4947                        93                4691                      84      3.98          0.07   33.68        1.25                                         PUBLIC 
   4633907  J18564805+3946115  284.200  39.770     69.860     16.003                  4783                        95                4596                      88      3.81          0.08   30.37        0.66                                    KASC,PUBLIC 
   4634310  J18573123+3946293  284.380  39.775     69.919     15.877                  4748                        81                4540                      74      3.91          0.09   36.17        1.01                                         PUBLIC 
   4634108  J18571089+3944193  284.295  39.739     69.859     15.924                  4799                        86                4560                      78      5.61          0.12   54.20        1.61                                         PUBLIC 
   5166068  J18561913+4018482  284.080  40.313     70.348     16.293                  4917                        93                4679                      84      9.52          0.20   99.20        2.77                    GO,SEIS_INTEREST,RGB,PUBLIC 
   4991033  J18573038+4011144  284.377  40.187     70.315     16.036                  4679                        79                4464                      72      5.20          0.12   48.37        0.99                                    KASC,PUBLIC 
   5254812  J18571871+4026389  284.328  40.444     70.548     16.167                  4976                        89                4741                      81      8.41          0.17   89.39        1.73                    GO,SEIS_INTEREST,RGB,PUBLIC 
   4904166  J18582764+4000404  284.615  40.011     70.218     15.800                  4878                        82                4679                      76      9.95          0.20  108.31        2.02                    GO,SEIS_INTEREST,RGB,PUBLIC 
   4991425  J18581431+4011190  284.560  40.189     70.372     15.907                  4923                        87                4684                      79      3.52          0.08   25.61        1.34                                         PUBLIC 
   4991732  J18584812+4011357  284.701  40.193     70.419     15.809                  4862                        81                4646                      74      8.53          0.17  103.70        2.46                   KASC,GO,SEIS_INTEREST,PUBLIC 
   5167972  J19000829+4020356  285.035  40.343     70.664     15.631                  4745                        88                4521                      80      3.65          0.12   34.76        1.51                                         PUBLIC 
   5167473  J18591075+4023417  284.795  40.395     70.641     15.820                  4948                        89                4729                      81      4.03          0.09   31.55        0.64                                    KASC,PUBLIC 
   5256019  J18594114+4025582  284.921  40.433     70.716     15.745                  4845                        89                4619                      81      3.95          0.10   30.30        0.67                                      RC,PUBLIC 
   5255835  J18592005+4026190  284.834  40.439     70.695     15.809                  4916                        90                4680                      82      7.74          0.17   78.08        1.75                    GO,SEIS_INTEREST,RGB,PUBLIC 
   5430086  J19003815+4036588  285.159  40.616     70.964     15.649                  4605                        74                4392                      67      3.45          0.08   27.82        0.90                 KASC,SEIS_OUTLIER,LUMINOUS_RGB 
   5257167  J19014684+4025333  285.445  40.426     70.868     15.374                  4986                        88                4768                      81      4.05          0.27   28.91        0.82                                    HALO,PUBLIC 
   5168707  J19012921+4022454  285.372  40.379     70.801     15.408                  4607                        74                4416                      68      3.14          0.08   23.33        0.47                                      GO,PUBLIC 
   5168713  J19013001+4018434  285.375  40.312     70.738     15.380                  4770                        83                4563                      76      4.73          0.11   41.94        0.88                                         PUBLIC 
   5168382  J19005636+4021518  285.235  40.364     70.745     15.498                  5113                        99                4907                      92     17.05          0.32  214.94        4.07                                         PUBLIC 
   5080831  J19002644+4014454  285.110  40.246     70.594     15.541                  4737                        81                4519                      74     17.18          0.45  224.09       10.72                                         PUBLIC 
   5344943  J19021406+4035013  285.559  40.584     71.054     15.356                  4891                        81                4659                      74     10.53          0.20  127.59        3.21                        GO,SEIS_INTEREST,PUBLIC 
   5431353  J19030061+4036017  285.753  40.600     71.129     15.227                  4685                        79                4464                      72      2.59          0.06   18.84        0.51                                         PUBLIC 
   5345094  J19023304+4031192  285.638  40.522     71.019     15.277                  4908                        83                4662                      75     12.00          0.23  147.17        2.95                    GO,SEIS_INTEREST,RGB,PUBLIC 
   6504978  J19013263+4155491  285.386  41.930     72.294     15.993                  5077                        92                4886                      85     15.40          0.31  206.95        4.51                                         PUBLIC 
   6587865  J19012748+4202163  285.365  42.038     72.391     16.048                  4447                        66                4256                      60      1.38          0.04    8.07        0.40                                 KASC,GO,PUBLIC 
   6505025  J19013837+4159020  285.410  41.984     72.352     15.997                  4853                        88                4615                      80      4.17          0.09   34.47        1.28                                 KASC,RC,PUBLIC 
   6504840  J19011531+4156051  285.314  41.935     72.277     16.044                  4754                        77                4544                      70      5.36          0.12   49.86        1.02                                         PUBLIC 
   6188269  J19024815+4135564  285.701  41.599     72.069     15.649                  4958                        86                4752                      79      5.65          0.13   63.60        2.36                   KASC,GO,SEIS_INTEREST,PUBLIC 
   6188215  J19024176+4133217  285.674  41.556     72.020     15.651                  5203                       131                4993                     121      8.52          0.24  113.73        3.06                                         PUBLIC 
   6106895  J19023424+4126290  285.643  41.441     71.900     15.629                  4777                        83                4567                      76      3.83          0.10   31.68        0.80                                         PUBLIC 
   6347518  J19014745+4142142  285.448  41.704     72.094     15.864                  5046                        87                4801                      79      9.39          0.19  106.98        3.01                    GO,SEIS_INTEREST,RGB,PUBLIC 
   5943448  J19020822+4112208  285.534  41.206     71.642     15.613                  4767                        77                4538                      70      4.28          0.11   35.06        1.79                                         PUBLIC 
   5858947  J19011396+4109061  285.308  41.152     71.522     15.750                  5247                       122                5051                     113     14.41          0.26  174.41        4.18              HALO,KASC,GO,SEIS_INTEREST,PUBLIC 
   6025641  J19013305+4120025  285.388  41.334     71.721     15.764                  4844                        77                4615                      70      9.95          0.19  120.84        2.43                    GO,SEIS_INTEREST,RGB,PUBLIC 
   6425652  J19003006+4152031  285.125  41.868     72.157     16.148                  4843                        83                4614                      76      3.75          0.11   27.87        0.76                              GO,ROTATOR,PUBLIC 
   6425301  J18594626+4152101  284.943  41.869     72.105     16.275                  4644                        79                4488                      74      6.14          0.15   60.73        1.54                           SEIS_INTEREST,PUBLIC 
   6504725  J19010229+4158216  285.260  41.973     72.297     16.096                  4627                        69                4458                      64      3.82          0.11   33.50        1.28                                         PUBLIC 
   6504411  J19002562+4159511  285.107  41.998     72.276     16.210                  5007                        81                4802                      75      4.01          0.09   28.63        0.75                                         PUBLIC 
   5858641  J19003896+4107044  285.162  41.118     71.446     15.838                  4344                        66                4139                      60      1.39          0.04    9.20        0.29                       KASC,PUBLIC,LUMINOUS_RGB 
   5858034  J18592445+4108444  284.852  41.146     71.380     16.065                  4862                        87                4648                      80      4.39          0.09   38.33        0.85                                 KASC,RC,PUBLIC 
   6025031  J19002449+4118553  285.102  41.315     71.618     15.955                  4773                        74                4553                      67      5.94          0.13   57.78        1.50                           SEIS_INTEREST,PUBLIC 
   6346443  J18593829+4143483  284.910  41.730     71.961     16.246                  4860                        82                4688                      77      4.22          0.08   36.03        1.25                                      RC,PUBLIC 
   6186435  J18591603+4134463  284.817  41.580     71.788     16.253                  4533                        70                4343                      64      3.93          0.09   32.26        1.66                                         PUBLIC 
   6185790  J18575722+4131323  284.488  41.526     71.640     16.461                  4656                        74                4458                      68      4.65          0.11   42.05        1.02                                    KASC,PUBLIC 
   6104786  J18583466+4128296  284.644  41.475     71.637     16.333                  4996                        86                4762                      79     13.72          0.25  167.69        3.12                   KASC,GO,SEIS_INTEREST,PUBLIC 
   6266772  J18580921+4141587  284.538  41.700     71.823     16.491                  4635                        76                4427                      70      4.55          0.14   44.20        0.97                                         PUBLIC 
   6424157  J18572604+4153384  284.359  41.894     71.959     16.688                  4921                        82                4728                      76      8.81          0.17   98.49        2.06                   KASC,GO,SEIS_INTEREST,PUBLIC 
   6345474  J18574558+4143206  284.440  41.722     71.817     16.568                  4629                        74                4450                      69      4.13          0.12   33.13        0.81                                    KASC,PUBLIC 
   6423690  J18562944+4153250  284.123  41.890     71.888     16.850                  5050                        87                4855                      81      4.03          0.10   33.64        0.92                                         PUBLIC 
   6345145  J18570475+4144198  284.270  41.739     71.783     16.692                  4800                        83                4576                      76      4.87          0.13   45.69        1.63                                         PUBLIC 
   6023638  J18573152+4120076  284.381  41.335     71.425     16.464                  4750                        81                4560                      75      5.98          0.13   60.07        1.66                                         PUBLIC 
   6103934  J18564594+4128038  284.191  41.468     71.498     16.646                  5003                       100                4819                      93      8.36          0.16   99.28        2.55         KASC,SEIS_INTEREST,PUBLIC,LUMINOUS_RGB 
   6185317  J18570421+4135218  284.268  41.589     71.638     16.638                  4891                        83                4720                      77      9.82          0.19  109.54        2.28                    GO,SEIS_INTEREST,RGB,PUBLIC 
   5940587  J18562527+4117564  284.105  41.299     71.309     16.643                  5120                        95                4856                      86      8.97          0.18  103.01        2.24                    GO,SEIS_INTEREST,RGB,PUBLIC 
   6501237  J18543598+4155476  283.650  41.930     71.792     17.191                  4761                        92                4565                      85      6.09          0.12   63.10        1.39                                         PUBLIC 
   6264398  J18533528+4136113  283.397  41.603     71.401     17.248                  5031                        88                4830                      81      3.98          0.09   31.30        0.69                                    KASC,PUBLIC 
   6343543  J18534964+4147074  283.457  41.785     71.596     17.273                  5050                        90                4811                      82      3.45          0.11   30.42        0.84                                         PUBLIC 
   6422994  J18550344+4153087  283.764  41.886     71.781     17.096                  4908                       116                4694                     107      4.48          0.09   43.51        1.04                                         PUBLIC 
   6344499  J18555124+4144292  283.964  41.741     71.698     16.905                  5240                        99                5032                      92      4.32          0.11   30.04        0.79                            SEIS_OUTLIER,PUBLIC 
   6421579  J18522063+4149520  283.086  41.831     71.536     17.547                  4526                        85                4337                      78      1.28          0.10    8.35        0.33                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   6343222  J18530969+4142106  283.290  41.703     71.469     17.359                  4741                        79                4564                      73      7.36          0.14   78.32        2.03                    GO,SEIS_INTEREST,RGB,PUBLIC 
   6500038  J18522431+4157010  283.101  41.950     71.657     17.579                  4640                        94                4453                      87      5.37          0.11   50.00        1.16                                    KASC,PUBLIC 
   6183311  J18531247+4132397  283.302  41.544     71.317     17.293                  4986                        89                4747                      81      3.98          0.14   34.41        1.15                                      RC,PUBLIC 
   5940068  J18552281+4117593  283.845  41.300     71.235     16.825                  4892                        85                4680                      78      8.35          0.17   90.39        1.80                    GO,SEIS_INTEREST,RGB,PUBLIC 
   5940060  J18552193+4113552  283.841  41.232     71.168     16.803                  4755                       105                4650                     101      5.61          0.14   52.05        1.19                                         PUBLIC 
   6103082  J18550910+4129127  283.788  41.487     71.400     16.934                  5041                       109                4811                     100     16.08          0.40  233.93       11.70                                         PUBLIC 
   6341990  J18504890+4143597  282.704  41.733     71.334     17.778                  4930                       100                4757                      93     10.82          0.20  123.12        2.76                   KASC,GO,SEIS_INTEREST,PUBLIC 
   6263410  J18513532+4139235  282.897  41.657     71.313     17.616                  5064                        95                4911                      90      8.29          0.15  108.44        3.14                           SEIS_INTEREST,PUBLIC 
   6262867  J18503337+4140460  282.639  41.679     71.263     17.805                  4571                        90                4410                      84      3.74          0.08   30.70        1.01                                         PUBLIC 
   6262706  J18501318+4139450  282.555  41.663     71.223     17.857                  4915                       105                4741                      98      5.66          0.15   59.45        1.65                                         PUBLIC 
   6181896  J18503265+4135547  282.636  41.599     71.183     17.778                  5075                       104                4893                      97      6.48          0.13   70.57        1.76                                         PUBLIC 
   6100524  J18501911+4125493  282.580  41.430     71.002     17.757                  4937                        98                4747                      90      8.29          0.17   85.07        1.81                        GO,SEIS_INTEREST,PUBLIC 
   6101471  J18515662+4127143  282.986  41.454     71.139     17.482                  4939                       125                4761                     117      9.15          0.18  102.86        2.18                    GO,SEIS_INTEREST,RGB,PUBLIC 
   6100831  J18505215+4124346  282.717  41.410     71.020     17.654                  4782                        99                4572                      91      3.54          0.08   25.19        1.13                                         PUBLIC 
   5938430  J18521894+4116496  283.079  41.280     70.996     17.354                  4791                        95                4582                      87      5.87          0.17   59.20        1.35                                         PUBLIC 
   5768075  J18512484+4100244  282.854  41.007     70.664     17.413                  4744                        94                4551                      87      9.70          0.18  120.82        2.88                                         PUBLIC 
   5854149  J18514014+4107296  282.917  41.125     70.798     17.411                  4851                        93                4623                      85      4.33          0.08   41.03        1.12                    KASC,RC,PUBLIC,LUMINOUS_RGB 
   5682548  J18503900+4055336  282.663  40.926     70.531     17.519                  4684                        86                4500                      79      3.68          0.10   30.41        0.75                                         PUBLIC 
   5937398  J18502600+4114577  282.608  41.249     70.832     17.673                  4937                        96                4714                      87     10.43          0.26  117.41        2.64                    GO,SEIS_INTEREST,RGB,PUBLIC 
   5596344  J18504274+4053023  282.678  40.884     70.494     17.493                  5084                       110                4849                     101      4.05          0.08   34.09        0.87                                      RC,PUBLIC 
   6844293  J19000542+4219388  285.023  42.327     72.571     16.392                  4881                        82                4639                      74      3.91          0.08   28.90        0.79                                         PUBLIC 
   7014958  J18591260+4234359  284.803  42.577     72.748     16.636                  4695                        74                4519                      69      6.25          0.12   66.15        1.97                                         PUBLIC 
   6929729  J18592976+4227206  284.874  42.456     72.652     16.542                  4817                        76                4610                      70      6.06          0.12   64.86        2.09                   KASC,GO,SEIS_INTEREST,PUBLIC 
   6844373  J19001533+4220333  285.064  42.343     72.597     16.370                  4747                        76                4525                      70      5.78          0.15   55.06        1.57                                         PUBLIC 
   6587345  J19003345+4203275  285.139  42.058     72.344     16.211                  4736                        74                4524                      68      4.01          0.15   31.74        0.81                                         PUBLIC 
   6587245  J19002267+4201336  285.094  42.026     72.300     16.229                  4622                       131                4494                     124      2.78          0.08   24.94        0.87                                         PUBLIC 
   6587665  J19010658+4205592  285.277  42.100     72.425     16.132                  4785                        76                4567                      70      5.63          0.12   55.17        2.20                                         PUBLIC 
   6672662  J19003694+4207013  285.154  42.117     72.406     16.223                  5024                        85                4761                      77      4.35          0.11   39.58        1.88                                         PUBLIC 
   6586554  J18585846+4205103  284.744  42.086     72.257     16.494                  4995                        79                4756                      72      5.34          0.11   54.42        1.87                                    KASC,PUBLIC 
   6843557  J18584292+4220541  284.679  42.348     72.492     16.636                  4715                        75                4543                      69      4.81          0.11   48.39        1.03                                    KASC,PUBLIC 
   6843705  J18590067+4221056  284.753  42.352     72.516     16.586                  4726                        76                4539                      70      3.46          0.10   30.14        0.93                                         PUBLIC 
   6587049  J18595708+4203192  284.988  42.055     72.298     16.314                  4823                        84                4584                      76      4.02          0.09   35.45        0.85                                         PUBLIC 
   7098412  J18584506+4237350  284.688  42.626     72.764     16.733                  4487                        72                4281                      65      1.19          0.05    7.05        0.36                  HALO,KASC,PUBLIC,LUMINOUS_RGB 
   6928997  J18575865+4227316  284.494  42.459     72.546     16.803                  4981                        75                4776                      69     10.00          0.22  121.76        2.44               KASC,GO,SEIS_INTEREST,RGB,PUBLIC 
   7014894  J18590539+4234542  284.772  42.582     72.745     16.658                  5074                        86                4971                      82      6.40          0.12   73.90        1.80                                         PUBLIC 
   6929280  J18583627+4227550  284.651  42.465     72.597     16.698                  4792                        77                4599                      71      4.02          0.09   33.67        0.72                                         PUBLIC 
   7098252  J18582628+4237206  284.609  42.622     72.738     16.785                  4777                        79                4567                      72      3.24          0.06   24.31        0.65                                    KASC,PUBLIC 
   6502960  J18574089+4155342  284.420  41.926     72.008     16.657                  4653                        74                4435                      68      2.30          0.05   16.59        0.99                                         PUBLIC 
   6502831  J18572894+4159159  284.371  41.988     72.054     16.714                  5123                        94                4924                      87      4.09          0.10   27.36        0.83                            SEIS_OUTLIER,PUBLIC 
   6502800  J18572618+4158115  284.359  41.970     72.033     16.715                  4755                        76                4564                      70      7.47          0.16   80.12        1.71                    GO,SEIS_INTEREST,RGB,PUBLIC 
   6502765  J18572113+4155168  284.338  41.921     71.980     16.712                  4816                        84                4611                      77      3.77          0.08   28.91        1.05                                         PUBLIC 
   6842824  J18572734+4222569  284.364  42.382     72.435     16.865                  4834                        80                4617                      73      3.92          0.08   33.52        1.44                                         PUBLIC 
   6842918  J18573641+4223234  284.402  42.390     72.453     16.841                  4987                        85                4746                      77      4.45          0.10   37.82        1.62                                      RC,PUBLIC 
   7014001  J18572651+4230047  284.361  42.501     72.550     16.911                  5006                        80                4769                      73      4.50          0.09   41.39        1.49                                         PUBLIC 
   6842204  J18561591+4223049  284.066  42.385     72.353     17.070                  4891                        79                4692                      73     14.03          0.26  179.20        3.45                    GO,SEIS_INTEREST,RGB,PUBLIC 
   6585816  J18574335+4204449  284.431  42.079     72.160     16.707                  4655                        72                4461                      66      5.88          0.15   63.37        1.77                                         PUBLIC 
   6756908  J18564337+4213100  284.181  42.219     72.224     16.931                  4810                        78                4626                      73      3.44          0.07   27.61        1.45                                         PUBLIC 
   6756648  J18561910+4213152  284.080  42.221     72.197     17.001                  5176                       122                5004                     114      6.65          0.11   83.01        3.78                           SEIS_INTEREST,PUBLIC 
   6756579  J18561171+4213291  284.049  42.225     72.192     17.023                  5041                       110                4853                     102      3.88          0.07   38.53        0.77                                         PUBLIC 
   6757332  J18573235+4213557  284.385  42.232     72.295     16.795                  4806                        82                4600                      75      6.48          0.13   64.14        1.34                        GO,SEIS_INTEREST,PUBLIC 
   6757558  J18574915+4212172  284.455  42.205     72.288     16.736                  4871                        82                4663                      76     11.22          0.21  131.38        2.35                        GO,SEIS_INTEREST,PUBLIC 
   6501869  J18554547+4159579  283.939  41.999     71.942     17.016                  5037                        80                4827                      74      4.13          0.10   33.44        0.88                                      RC,PUBLIC 
   6501676  J18552344+4159111  283.848  41.986     71.903     17.075                  4746                        83                4573                      78      4.77          0.10   43.44        1.03                                         PUBLIC 
   6584555  J18553411+4201081  283.892  42.019     71.947     17.056                  4882                        80                4711                      75     13.33          0.25  171.54        3.42                        GO,SEIS_INTEREST,PUBLIC 
   6756017  J18551116+4214414  283.797  42.245     72.140     17.205                  4890                        73                4671                      67      3.98          0.12   32.98        1.32                                         PUBLIC 
   6841449  J18544891+4220482  283.704  42.347     72.214     17.305                  4745                        90                4570                      84      4.84          0.10   44.19        0.92                                         PUBLIC 
   6755907  J18545958+4214396  283.748  42.244     72.126     17.238                  4728                        71                4570                      66      4.79          0.10   43.41        0.93                                    KASC,PUBLIC 
   6755830  J18545053+4217470  283.711  42.296     72.167     17.283                  4793                        89                4634                      84      4.48          0.09   42.70        1.51                                      RC,PUBLIC 
   6841322  J18543771+4221161  283.657  42.354     72.208     17.340                  4811                        93                4599                      85      3.60          0.11   30.98        1.19                                         PUBLIC 
   6755958  J18550412+4217557  283.767  42.299     72.185     17.244                  4891                        77                4682                      71      4.87          0.11   43.09        0.94                                         PUBLIC 
   6584091  J18544535+4201177  283.689  42.022     71.892     17.198                  4829                        95                4604                      86      4.12          0.11   34.37        1.07                                      RC,PUBLIC 
   6755373  J18535856+4215473  283.494  42.263     72.073     17.420                  4810                        81                4651                      76      5.14          0.12   50.26        1.21                                         PUBLIC 
   6500623  J18532963+4157352  283.373  41.960     71.743     17.394                  4334                        64                4189                      60      1.98          0.05   14.81        0.55                       KASC,PUBLIC,LUMINOUS_RGB 
   6583850  J18541513+4202326  283.563  42.042     71.877     17.292                  5260                       104                5025                      95      4.50          0.11   32.26        1.95                                         PUBLIC 
   3323943  J19022255+3829390  285.594  38.494     69.075     14.512                  4835                        82                4592                      74      4.02          0.08   33.04        1.28                               GOLD,KASC,PUBLIC 
   3217051  J19030505+3820112  285.771  38.336     68.982     14.322                  4735                        76                4551                      71      4.20          0.08   37.14        1.08                         GOLD,KASC,GO,RC,PUBLIC 
   3216467  J19020873+3821317  285.536  38.359     68.928     14.500                  4646                        75                4474                      70      3.77          0.09   31.61        1.00                              GO,ROTATOR,PUBLIC 
   3096473  J19012952+3812423  285.373  38.212     68.736     14.560                  4683                        72                4477                      66      4.16          0.12   36.17        1.64                                         PUBLIC 
   3216638  J19022742+3818565  285.614  38.316     68.912     14.427                  4435                        69                4269                      64      2.49          0.08   18.99        0.74                                      GO,PUBLIC 
   3424384  J19002721+3835321  285.113  38.592     69.015     14.897                  4796                        82                4574                      75      4.15          0.15   29.56        2.09                                         PUBLIC 
   3526625  J19014365+3840029  285.432  38.667     69.188     14.697                  4851                        85                4635                      78      4.19          0.09   35.27        1.93                                         PUBLIC 
   3526061  J19004471+3836399  285.186  38.611     69.056     14.852                  4865                       108                4721                     102     10.64          0.23  127.52        2.79                 GOLD,KASC,SEIS_INTEREST,PUBLIC 
   3424105  J19000206+3832494  285.009  38.547     68.939     14.954                  4614                        73                4429                      68      5.13          0.10   51.65        1.21                                         PUBLIC 
   3323401  J19013095+3829145  285.379  38.487     69.000     14.664                  4816                        80                4588                      73      4.04          0.11   32.31        1.17                                         PUBLIC 
   3425675  J19023891+3835251  285.662  38.590     69.188     14.502                  4863                        85                4665                      79      4.04          0.10   32.04        1.04                                      RC,PUBLIC 
   3527032  J19022606+3837425  285.609  38.628     69.207     14.555                  4815                       102                4654                      95      4.50          0.13   43.01        1.18                                         PUBLIC 
   3425476  J19021896+3835545  285.579  38.598     69.169     14.564                  4906                        81                4717                      75      4.40          0.09   40.24        1.02                         GOLD,KASC,GO,RC,PUBLIC 
   3098716  J19044513+3817311  286.188  38.292     69.075     14.005                  5040                        88                4790                      80      4.15          0.10   30.75        1.64                               GOLD,KASC,PUBLIC 
   3098045  J19034948+3812416  285.956  38.212     68.924     14.139                  4905                        87                4662                      79      4.13          0.09   34.46        0.72                               GOLD,KASC,PUBLIC 
   2970396  J19035480+3811344  285.978  38.193     68.914     14.116                  4702                        77                4486                      70      3.81          0.09   30.43        0.71                                         PUBLIC 
   3527708  J19033352+3836021  285.890  38.601     69.271     14.342                  4464                        74                4283                      69      1.48          0.03    8.96        0.46                       KASC,PUBLIC,LUMINOUS_RGB 
   3527891  J19035108+3840253  285.963  38.674     69.363     14.319                  4722                        74                4566                      69      3.49          0.08   30.97        1.43                                         PUBLIC 
   3426898  J19042962+3835044  286.123  38.585     69.331     14.168                  4847                        81                4653                      75      6.51          0.13   63.49        1.22              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   3730854  J19043345+3852267  286.139  38.874     69.610     14.273                  4691                        78                4480                      71      4.58          0.11   44.45        1.44                                         PUBLIC 
   3427629  J19053643+3830125  286.402  38.503     69.344     13.937                  4636                        73                4418                      67      3.76          0.09   30.60        0.96                                         PUBLIC 
   3529597  J19063175+3840417  286.632  38.678     69.584     13.842                  4977                        87                4762                      80      4.89          0.11   53.75        1.83                        GO,SEIS_INTEREST,PUBLIC 
   3529276  J19060125+3839521  286.505  38.664     69.530     13.927                  4884                        86                4723                      81      5.58          0.11   57.52        1.21                               GOLD,KASC,PUBLIC 
   3427850  J19055584+3835278  286.483  38.591     69.453     13.914                  4922                        88                4804                      84      3.44          0.08   26.76        0.68                                         PUBLIC 
   3529480  J19061973+3838374  286.582  38.644     69.535     13.864                  4852                        90                4693                      84      4.58          0.11   43.28        1.51                                      RC,PUBLIC 
   3528656  J19050492+3839005  286.271  38.650     69.440     14.089                  4639                        77                4433                      71      2.66          0.06   20.83        0.50                               GOLD,KASC,PUBLIC 
   3529097  J19054550+3836148  286.440  38.604     69.452     13.950                  4733                        77                4519                      70      3.89          0.10   34.26        0.87                                         PUBLIC 
   3631092  J19071907+3843427  286.829  38.729     69.696     13.722                  5137                       100                4951                      93     13.94          0.25  191.53        6.22                               GOLD,KASC,PUBLIC 
   3631402  J19074964+3847308  286.957  38.792     69.797     13.657                  4883                        91                4682                      84      4.85          0.09   46.33        1.21                         GOLD,KASC,GO,RC,PUBLIC 
   3326790  J19065295+3829474  286.721  38.497     69.442     13.705                  4823                        84                4603                      77      3.58          0.08   26.29        0.56                         GOLD,KASC,SEIS_OUTLIER 
   3530520  J19075613+3839270  286.984  38.658     69.679     13.583                  4760                        79                4554                      72      3.90          0.08   35.21        1.98                            GOLD,KASC,GO,PUBLIC 
   3429738  J19084683+3835523  287.195  38.598     69.693     13.408                  4818                        94                4711                      90      5.88          0.14   55.83        1.38                                         PUBLIC 
   3530823  J19082428+3836125  287.101  38.603     69.667     13.477                  5042                        86                4770                      78      4.61          0.09   45.55        1.19                              KASC,SEIS_OUTLIER 
   3531478  J19092089+3838265  287.337  38.641     69.779     13.324                  5158                        95                4996                      89     17.11          1.18  242.16        4.64                               GOLD,KASC,PUBLIC 
   3532113  J19101852+3837462  287.577  38.630     69.848     13.149                  4797                        83                4557                      75      4.92          0.10   46.14        1.35                                         PUBLIC 
   3430048  J19091460+3835559  287.311  38.599     69.732     13.326                  5079                        97                4800                      87      3.39          0.12   35.70        1.63                                         PUBLIC 
   3222670  J19112583+3819562  287.858  38.332     69.664     12.826                  5050                       108                4881                     101      4.05          0.10   34.73        1.84                                         PUBLIC 
   3222220  J19104824+3818427  287.701  38.312     69.593     12.929                  4733                        84                4572                      78      3.70          0.08   30.50        0.82                                         PUBLIC 
   3633057  J19102671+3846290  287.611  38.775     69.995     13.184                  4805                        81                4580                      74      5.22          0.10   49.91        1.36                                         PUBLIC 
   3633152  J19103603+3845504  287.650  38.764     69.998     13.152                  4729                       176                4536                     162      3.94          0.10   32.75        0.88                                         PUBLIC 
   3532734  J19111567+3838265  287.815  38.641     69.938     12.984                  4992                        87                4744                      79     11.92          0.24  151.11        5.17                        GO,SEIS_INTEREST,PUBLIC 
   3222834  J19113725+3823205  287.905  38.389     69.733     12.816                  4871                        85                4711                      80     13.87          0.33  169.04        3.27                   HALO,GO,SEIS_INTEREST,PUBLIC 
   3432732  J19125731+3834515  288.239  38.581     70.023     12.658                  5123                        89                4953                      84      6.34          0.11   79.10        2.10                        GO,SEIS_INTEREST,PUBLIC 
   3103685  J19113640+3815554  287.902  38.265     69.616     12.767                  4247                        70                4116                      66      2.25          0.05   16.94        0.50                                      GO,PUBLIC 
   3634720  J19124737+3847265  288.197  38.791     70.205     12.775                  4922                        97                4814                      93      3.88          0.11   38.51        1.00                                   GO,RC,PUBLIC 
   3839310  J19121456+3857235  288.061  38.957     70.314     12.941                  4502                        77                4302                      70      1.91          0.05   13.09        0.35                               GOLD,KASC,PUBLIC 
   3736477  J19130861+3853507  288.286  38.897     70.334     12.757                  4892                        94                4658                      85      3.91          0.11   28.93        0.72                                         PUBLIC 
   3736401  J19130164+3853182  288.257  38.888     70.316     12.774                  4822                        85                4588                      77      4.01          0.09   32.38        1.21                                         PUBLIC 
   2422635  J19041758+3743261  286.073  37.724     68.502     13.859                  4943                        89                4752                      83      9.16          0.21  103.52        5.49                        GO,SEIS_INTEREST,PUBLIC 
   2140446  J19034433+3734348  285.935  37.576     68.317     13.900                  4665                        78                4473                      72      5.63          0.14   57.83        1.08                        GO,SEIS_INTEREST,PUBLIC 
   2283075  J19040434+3737566  286.018  37.632     68.398     13.862                  4791                        83                4657                      79      6.45          0.13   67.57        1.48                        GO,SEIS_INTEREST,PUBLIC 
   2422073  J19033301+3743183  285.888  37.722     68.439     13.993                  4549                        72                4407                      68      3.24          0.08   26.87        0.89                                         PUBLIC 
   2831788  J19025800+3801446  285.742  38.029     68.682     14.221                  4798                        83                4662                      79      5.44          0.11   53.73        1.20                               GOLD,KASC,PUBLIC 
   2693261  J19034982+3755463  285.958  37.930     68.658     14.025                  4723                        95                4588                      90      3.87          0.08   35.10        1.18                                         PUBLIC 
   2832426  J19034933+3800119  285.956  38.003     68.727     14.056                  4661                        79                4484                      73      4.81          0.10   46.08        1.27                                         PUBLIC 
   2554924  J19041234+3748521  286.051  37.814     68.580     13.911                  4819                        79                4594                      72      3.94          0.08   33.97        0.82                         GOLD,KASC,GO,RC,PUBLIC 
   2423824  J19055092+3745351  286.462  37.760     68.664     13.592                  5096                        89                4907                      83      2.78          0.05   22.81        1.50                                      GO,PUBLIC 
   2284330  J19053984+3737500  286.416  37.631     68.527     13.573                  4897                        84                4657                      77      3.39          0.20   29.23        1.40                                         PUBLIC 
   2142095  J19055465+3735053  286.478  37.585     68.505     13.510                  4932                        86                4732                      80      3.71          0.08   28.83        0.74                               GOLD,KASC,PUBLIC 
   2141928  J19054142+3731262  286.423  37.524     68.429     13.525                  4757                        85                4583                      79      4.02          0.11   34.49        0.98                                      RC,PUBLIC 
   3100193  J19064911+3812223  286.705  38.206     69.163     13.599                  4406                        73                4276                      69      3.46          0.07   30.19        0.81                               GOLD,KASC,PUBLIC 
   2834230  J19060000+3803403  286.500  38.061     68.960     13.687                  5311                       104                5072                      95      7.00          0.12   88.72        3.76                                         PUBLIC 
   2695267  J19061931+3756414  286.580  37.945     68.877     13.582                  4961                       101                4804                      95      3.90          0.14   29.56        0.66                                         PUBLIC 
   3100053  J19063888+3814040  286.662  38.234     69.176     13.641                  4826                        79                4618                      73      3.94          0.11   29.65        0.98                                         PUBLIC 
   2424934  J19072299+3747068  286.846  37.785     68.815     13.326                  4963                       107                4729                      97      3.90          0.09   33.80        0.89                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   2285898  J19074491+3741456  286.937  37.696     68.762     13.223                  4816                        89                4677                      84      3.84          0.08   25.93        1.69                                         PUBLIC 
   2424822  J19071517+3744455  286.813  37.746     68.767     13.333                  5060                        88                4787                      79      8.08          0.19   93.09        2.67              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   2835720  J19080077+3803579  287.003  38.066     69.131     13.327                  4813                        85                4565                      77      5.92          0.12   59.86        1.35                           SEIS_INTEREST,PUBLIC 
   2696115  J19072857+3757078  286.869  37.952     68.979     13.377                  4616                        77                4414                      71      2.30          0.05   20.26        0.59                                         PUBLIC 
   2695975  J19071591+3756306  286.816  37.942     68.952     13.411                  4379                        80                4236                      75      1.52          0.03   10.75        0.32                               GOLD,KASC,PUBLIC 
   3101090  J19080373+3816090  287.016  38.269     69.325     13.402                  4747                        84                4590                      79      3.89          0.10   32.88        1.43                               GOLD,KASC,PUBLIC 
   3100505  J19071698+3812351  286.821  38.210     69.205     13.517                  4623                        78                4419                      72      3.95          0.10   34.12        1.51                                         PUBLIC 
   2696732  J19081605+3757052  287.067  37.951     69.044     13.235                  4963                        86                4735                      78      8.28          0.16   91.29        2.36          GOLD,KASC,GO,SEIS_INTEREST,RGB,PUBLIC 
   2697082  J19084201+3756199  287.175  37.939     69.068     13.152                  4937                        88                4725                      81      3.29          0.09   31.76        0.88                                         PUBLIC 
   2696628  J19080792+3758059  287.033  37.968     69.049     13.266                  4494                        86                4304                      79      1.54          0.04   10.37        0.28                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   2425631  J19081771+3745467  287.074  37.763     68.870     13.152                  4568                       121                4451                     115      2.55          0.06   20.84        0.49                               GOLD,KASC,PUBLIC 
   2836038  J19082467+3805588  287.103  38.100     69.195     13.270                  4775                        77                4546                      70      4.12          0.12   37.10        0.87                                      RC,PUBLIC 
   2973894  J19083567+3807130  287.149  38.120     69.230     13.245                  5268                       101                4964                      90      4.00          0.13   28.72        1.16                                    HALO,PUBLIC 
   2697501  J19091637+3754037  287.318  37.901     69.081     13.033                  4828                        79                4631                      73      5.18          0.26   53.23        3.02                                   GO,RC,PUBLIC 
   2975717  J19105228+3808309  287.718  38.142     69.440     12.847                  4474                       100                4369                      95      3.36          0.09   28.27        0.92                                         PUBLIC 
   3102479  J19100327+3817519  287.514  38.298     69.517     13.057                  4731                        83                4506                      76      4.25          0.11   39.49        1.00                                         PUBLIC 
   4249357  J19110008+3922263  287.750  39.374     70.602     13.333                  4639                        87                4488                      82      5.11          0.10   48.22        1.00                               GOLD,KASC,PUBLIC 
   4249128  J19104300+3918364  287.679  39.310     70.519     13.357                  4748                        75                4509                      68      4.46          0.10   41.70        1.03                         GOLD,KASC,GO,RC,PUBLIC 
   3942203  J19111335+3903138  287.806  39.054     70.321     13.162                  4708                        79                4557                      75      4.21          0.10   34.92        0.84                                   GO,RC,PUBLIC 
   3838180  J19102983+3859037  287.624  38.984     70.196     13.262                  4692                        82                4523                      77      5.83          0.13   58.09        1.89                                         PUBLIC 
   3941538  J19100701+3901564  287.529  39.032     70.210     13.349                  4632                        74                4406                      67      3.58          0.08   25.40        1.41                               GOLD,KASC,PUBLIC 
   3940854  J19090448+3903344  287.269  39.060     70.150     13.545                  4681                        92                4504                      85      5.50          0.11   58.01        1.78                                         PUBLIC 
   3838075  J19102163+3855184  287.590  38.922     70.126     13.260                  4694                        86                4500                      79      4.20          0.09   37.28        1.16                                   GO,RC,PUBLIC 
   4042951  J19085447+3908037  287.227  39.134     70.207     13.605                  5081                       110                4830                      99      4.11          0.09   32.10        0.77                               GOLD,KASC,PUBLIC 
   4143460  J19101154+3914584  287.548  39.250     70.419     13.425                  4871                        88                4642                      80      4.23          0.09   39.65        1.22                                      RC,PUBLIC 
   3733028  J19080055+3852026  287.002  38.867     69.882     13.655                  4979                        90                4810                      84     13.11          0.26  179.80        3.45                        GO,SEIS_INTEREST,PUBLIC 
   3631821  J19082717+3845234  287.113  38.757     69.815     13.531                  5233                       101                4994                      92      5.50          0.11   58.26        1.43                                      RC,PUBLIC 
   3734104  J19093644+3849232  287.402  38.823     69.972     13.353                  4693                        79                4468                      72      5.85          0.14   58.40        1.90                           SEIS_INTEREST,PUBLIC 
   4350501  J19081716+3924583  287.072  39.416     70.421     13.829                  5016                        91                4759                      82     11.03          0.24  143.83        3.69          GOLD,KASC,GO,SEIS_INTEREST,RGB,PUBLIC 
   4141815  J19072538+3915428  286.856  39.262     70.206     13.919                  4827                       114                4640                     106      4.60          0.09   43.56        0.93                                   GO,RC,PUBLIC 
   3835996  J19070488+3855567  286.770  38.932     69.868     13.847                  4952                        84                4714                      76      5.02          0.10   46.25        1.05                               GOLD,KASC,PUBLIC 
   4041405  J19063068+3909078  286.628  39.152     70.029     14.037                  4552                        75                4367                      69      2.58          0.06   18.81        0.43                                 HALO,GO,PUBLIC 
   4140726  J19054715+3912431  286.446  39.212     70.028     14.189                  4768                        81                4550                      74      4.91          0.10   49.96        1.29                            GOLD,KASC,GO,PUBLIC 
   4348593  J19050911+3924239  286.288  39.407     70.161     14.380                  5065                       112                4961                     108      5.08          0.10   63.68        3.97                              ROTATOR,RC,PUBLIC 
   3938291  J19045945+3900266  286.248  39.007     69.771     14.249                  5173                        93                4993                      87      9.31          0.17  115.10        2.94                        GO,SEIS_INTEREST,PUBLIC 
   4039306  J19032027+3909475  285.835  39.163     69.786     14.605                  4943                        88                4688                      79      4.19          0.11   33.74        0.99                         GOLD,KASC,GO,RC,PUBLIC 
   4039831  J19040553+3907060  286.023  39.118     69.804     14.453                  4226                        64               -9999                   -9999      1.11          0.03    7.20        0.22                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   4244973  J19040802+3919394  286.033  39.328     70.005     14.529                  4989                        93                4831                      88      4.70          0.12   51.29        1.72                            GOLD,KASC,RC,PUBLIC 
   4139914  J19042759+3913355  286.115  39.227     69.936     14.431                  4768                        86                4612                      80      4.24          0.13   37.55        0.96                                      RC,PUBLIC 
   4139784  J19041566+3913194  286.065  39.222     69.916     14.464                  4703                        78                4532                      73      4.85          0.13   48.10        1.01                                         PUBLIC 
   4040211  J19044200+3911182  286.175  39.188     69.919     14.373                  4823                        85                4597                      77      4.21          0.08   38.57        1.06                                         PUBLIC 
   3936921  J19023934+3905592  285.664  39.100     69.672     14.702                  4543                        93                4393                      87      3.51          0.10   26.78        0.90                               GOLD,KASC,PUBLIC 
   3937217  J19031206+3903066  285.800  39.052     69.670     14.585                  4853                        78                4620                      71      3.71          0.07   29.15        0.84                         KASC,GO,ROTATOR,PUBLIC 
   4243796  J19021801+3923330  285.575  39.393     69.923     14.880                  4659                        75                4490                      70      4.26          0.08   38.27        0.94                            GOLD,KASC,RC,PUBLIC 
   4243803  J19021841+3921543  285.577  39.365     69.897     14.868                  4646                        85                4492                      79      1.83          0.04   16.40        0.62                         GOLD,KASC,SEIS_OUTLIER 
   4346893  J19022272+3925218  285.595  39.423     69.958     14.878                  4610                        88                4473                      83      3.93          0.08   32.93        1.11                                   GO,RC,PUBLIC 
   4346319  J19011998+3924387  285.333  39.411     69.864     15.059                  4815                        80                4613                      73      4.66          0.09   45.06        1.07                                 HALO,GO,PUBLIC 
   3833819  J19032549+3856334  285.856  38.943     69.584     14.502                  4988                        82                4796                      76     12.34          0.22  155.21        3.25                        GO,SEIS_INTEREST,PUBLIC 
   3730125  J19031998+3853489  285.833  38.897     69.533     14.500                  4477                        67                4268                      61      1.29          0.10    8.50        0.69                       KASC,PUBLIC,LUMINOUS_RGB 
   3833399  J19024305+3854594  285.679  38.917     69.503     14.618                  4855                        82                4781                      79      4.13          0.09   37.80        0.87                                      RC,PUBLIC 
   3729799  J19024540+3853198  285.689  38.889     69.480     14.600                  4766                        83                4574                      77      4.10          0.09   37.46        0.79                               GOLD,KASC,PUBLIC 
   3834190  J19035788+3857041  285.991  38.951     69.635     14.409                  4750                        77                4543                      71      4.02          0.09   33.94        1.78                                         PUBLIC 
   4242705  J19003627+3919470  285.151  39.330     69.730     15.157                  4552                        70                4358                      64      1.92          0.04   13.31        0.68                                      GO,PUBLIC 
   4445711  J19002413+3933085  285.101  39.552     69.927     15.280                  4825                        99                4648                      92      4.24          0.09   36.07        0.99                               GOLD,KASC,PUBLIC 
   4241369  J18584517+3919401  284.688  39.328     69.585     15.487                  4912                       128                4769                     121      5.72          0.11   61.18        2.16                                         PUBLIC 
   4345370  J18593517+3926488  284.897  39.447     69.763     15.384                  4872                        98                4617                      88      4.03          0.09   31.81        0.69                       GOLD,HALO,KASC,GO,PUBLIC 
   4445549  J19000722+3930320  285.030  39.509     69.864     15.313                  5190                       104                4918                      93     15.98          1.16  200.21        4.45                                         PUBLIC 
   3935987  J19005919+3902510  285.247  39.048     69.491     14.979                  4351                        70                4212                      66      2.59          0.06   20.63        0.52                               GOLD,KASC,PUBLIC 
   3934458  J18583476+3900115  284.645  39.003     69.261     15.393                  4741                        93                4593                      87      4.25          0.09   36.91        0.89                                         PUBLIC 
   4136374  J18592010+3912373  284.834  39.210     69.517     15.337                  4869                        95                4699                      88      5.14          0.11   52.36        1.40                                         PUBLIC 
   4036300  J18592624+3909431  284.859  39.162     69.479     15.300                  4877                        79                4682                      73      4.37          0.09   38.60        0.92                                      RC,PUBLIC 
   4036007  J18590060+3908481  284.753  39.147     69.431     15.371                  4844                        84                4633                      77      4.37          0.09   37.76        0.83              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   5084662  J19074241+4017127  286.927  40.287     71.196     14.282                  5020                        89                4759                      80      4.49          0.10   41.17        0.84                         GOLD,KASC,GO,RC,PUBLIC 
   5172229  J19075054+4018279  286.961  40.308     71.227     14.267                  4903                       108                4711                     100      4.36          0.10   39.86        0.88                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   4821839  J19092124+3958014  287.339  39.967     71.026     13.865                  4540                        99                4323                      90      2.36          0.05   19.56        0.94                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   4548615  J19103139+3939298  287.631  39.658     70.830     13.534                  4092                        67               -9999                   -9999      0.77          0.03    3.94        0.21                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   4548564  J19102651+3938261  287.610  39.641     70.806     13.541                  4622                        82                4437                      76      5.98          0.13   56.47        1.32                               GOLD,KASC,PUBLIC 
   4640537  J19083362+3944043  287.140  39.735     70.743     13.910                  4718                        78                4490                      71      4.04          0.10   34.21        0.86                         GOLD,KASC,GO,RC,PUBLIC 
   4640930  J19091350+3947572  287.306  39.799     70.857     13.819                  4995                        84                4740                      76     13.38          0.30  179.53        7.66                                         PUBLIC 
   5083936  J19062317+4016004  286.597  40.267     71.073     14.505                  5000                       127                4845                     120      4.23          0.10   34.80        1.05                                         PUBLIC 
   4995788  J19061805+4008027  286.575  40.134     70.941     14.467                  4836                        74                4654                      69     13.40          0.26  166.08        3.30                    GO,SEIS_INTEREST,RGB,PUBLIC 
   4546625  J19070489+3941133  286.770  39.687     70.580     14.151                  4676                        72                4453                      66      4.09          0.09   34.07        0.88                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   4448636  J19053720+3935214  286.405  39.589     70.371     14.370                  4611                        70                4420                      65      3.97          0.10   33.78        0.82                         GOLD,KASC,GO,RC,PUBLIC 
   4908025  J19054455+4004016  286.436  40.067     70.834     14.538                  4110                        57               -9999                   -9999      1.23          0.03    7.85        0.22               GOLD,KASC,GO,PUBLIC,LUMINOUS_RGB 
   4995218  J19052121+4006450  286.338  40.112     70.846     14.625                  4605                        78                4441                      72      1.81          0.05   13.29        0.93                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   4545474  J19050807+3936007  286.284  39.600     70.343     14.460                  4600                        92                4429                      86      3.93          0.10   37.47        0.88                               GOLD,KASC,PUBLIC 
   4638317  J19044459+3947192  286.186  39.789     70.491     14.604                  4646                        79                4427                      72      3.40          0.08   27.90        0.93                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   4818830  J19041252+3959394  286.052  39.994     70.644     14.779                  5014                        88                4735                      79      4.62          0.10   40.93        1.02                            GOLD,KASC,GO,PUBLIC 
   4906950  J19035235+4004005  285.968  40.067     70.687     14.867                  4657                       102                4511                      96      5.23          0.10   53.73        3.06                                         PUBLIC 
   4637793  J19035057+3946161  285.961  39.771     70.404     14.756                  4631                        75                4414                      68      4.01          0.10   35.50        0.83                                         PUBLIC 
   4818420  J19033150+3959383  285.881  39.994     70.591     14.899                  4746                        77                4518                      70      4.54          0.13   40.70        1.19                                         PUBLIC 
   4818312  J19032074+3958448  285.836  39.979     70.563     14.925                  4809                        80                4610                      74      4.89          0.11   44.28        1.03                                         PUBLIC 
   4636731  J19015849+3947218  285.494  39.789     70.275     15.093                  4556                        71                4340                      64      2.89          0.06   23.00        0.65                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   4729586  J19025839+3951559  285.743  39.866     70.425     14.946                  4686                        86                4482                      79      3.53          0.08   29.64        0.79                                         PUBLIC 
   4543229  J19010350+3939104  285.265  39.653     70.074     15.202                  4517                        74                4324                      68      3.18          0.09   25.67        0.71                                         PUBLIC 
   4446405  J19013780+3931538  285.408  39.532     70.003     15.053                  4846                        82                4620                      75      5.76          0.14   60.97        2.10                                         PUBLIC 
   2436688  J19204102+3743025  290.171  37.717     69.891     10.916                  4791                        88                4442                      76      6.17          0.63   77.19        3.79                            CLUSTER,KASC,PUBLIC 
   2437965  J19210426+3747187  290.268  37.789     69.990     10.878                  4356                        64               -9999                   -9999      1.25          0.04    7.75        0.41               CLUSTER,KASC,PUBLIC,LUMINOUS_RGB 
   2438051  J19210629+3744596  290.276  37.750     69.958     10.855                  4749                        74                4421                      65      3.27          0.37   32.81        3.12                            CLUSTER,KASC,PUBLIC 
   2438333  J19211300+3743005  290.304  37.717     69.938     10.821                  4677                        88                4385                      78      6.31          0.20   61.56        4.39              CLUSTER,KASC,SEIS_INTEREST,PUBLIC 
   2570715  J19211713+3748039  290.321  37.801     70.021     10.845                  4938                        86                4620                      75      3.43          0.08   29.04        1.33                                         PUBLIC 
   1864855  J19223280+3720441  290.637  37.346     69.717     10.420                  5083                        94                4835                      86     10.42          0.19  127.42        3.25              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   2013502  J19244585+3729385  291.191  37.494     70.051     10.092                  4930                        84                4646                      75      5.68          0.12   61.24        1.36              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   2444348  J19264049+3742146  291.669  37.704     70.414      9.848                  4723                        77                4550                      71      3.25          0.07   30.05        1.24                               GOLD,KASC,PUBLIC 
   2303367  J19260880+3740242  291.537  37.673     70.339      9.928                  4862                        81                4716                      76      4.11          0.10   33.59        0.74                               GOLD,KASC,PUBLIC 
   2303101  J19255446+3740212  291.477  37.673     70.316      9.970                  4921                        87                4673                      79     13.54          0.29  164.75        4.90                    GO,SEIS_INTEREST,RGB,PUBLIC 
   2304765  J19272308+3741582  291.846  37.700     70.475      9.721                  4373                        75                4102                      66      0.96          0.03    7.23        0.58                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   2305930  J19282563+3741232  292.107  37.690     70.561      9.533                  4891                        88                4666                      81      3.90          0.08   29.30        0.93            GOLD,HALO,KASC,ROTATOR,SEIS_OUTLIER 
   2018392  J19291520+3729271  292.313  37.491     70.457      9.296                  4908                        82                4604                      72      3.76          0.11   33.53        0.74                               GOLD,KASC,PUBLIC 
   2307683  J19295606+3740555  292.484  37.682     70.692      9.264                  4799                        81                4598                      75      4.31          0.09   40.09        0.95                               GOLD,KASC,PUBLIC 
   1725552  J19292749+3717501  292.365  37.297     70.301      9.172                  4234                        87                4092                      82      1.22          0.03    8.09        0.74                               GOLD,KASC,PUBLIC 
   1726211  J19300107+3717340  292.504  37.293     70.349      9.071                  4995                        93                4765                      85      3.70          0.08   31.08        1.09                          GOLD,HALO,KASC,PUBLIC 
   2448225  J19295922+3747032  292.497  37.784     70.788      9.301                  4799                        98                4615                      91      3.95          0.09   36.02        1.32                            GOLD,KASC,RC,PUBLIC 
   2579661  J19290451+3753345  292.269  37.893     70.803      9.511                  5095                        93                4812                      83     11.06          0.28  141.12        3.74                        GO,SEIS_INTEREST,PUBLIC 
   2449703  J19312163+3743519  292.840  37.731     70.867      9.036                  4837                        83                4643                      77      3.96          0.10   32.07        1.04                         GOLD,KASC,GO,RC,PUBLIC 
   2309469  J19312880+3738391  292.870  37.644     70.800      8.975                  4710                        78                4464                      71      3.48          0.08   27.94        0.59                               GOLD,KASC,PUBLIC 
   2996112  J19312076+3810229  292.837  38.173     71.263      9.242                  4914                        86                4634                      77      3.92          0.08   33.22        1.20                                      RC,PUBLIC 
   1864183  J19215572+3722208  290.482  37.372     69.686     10.542                  4632                        78                4485                      73      5.48          0.11   54.88        1.14                 GOLD,KASC,SEIS_INTEREST,PUBLIC 
   1719297  J19240173+3716003  291.007  37.267     69.778     10.121                  4318                        64               -9999                   -9999      1.20          0.03    7.51        0.29                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   1720425  J19251052+3715499  291.294  37.264     69.879      9.916                  4758                        84                4545                      77      3.79          0.12   28.67        1.64                               GOLD,KASC,PUBLIC 
   1572175  J19243591+3706204  291.150  37.106     69.684      9.948                  4789                        80                4528                      72      5.25          0.12   56.18        1.61                                         PUBLIC 
   1162746  J19252639+3649116  291.360  36.820     69.501      9.669                  4989                        94                4711                      84      3.82          0.08   27.98        0.97                               HALO,KASC,PUBLIC 
   1432587  J19254985+3701028  291.458  37.017     69.716      9.688                  4443                        70                4214                      63      1.08          0.03    5.73        0.23                               GOLD,KASC,PUBLIC 
   1433730  J19265020+3703054  291.709  37.052     69.838      9.525                  4767                        83                4555                      76      4.05          0.09   40.12        0.95                               GOLD,KASC,PUBLIC 
   1576469  J19281017+3706444  292.042  37.112     70.016      9.315                  5217                       104                5004                      96      7.32          0.16   88.63        2.18                        GO,SEIS_INTEREST,PUBLIC 
   1433593  J19264298+3704199  291.679  37.072     69.846      9.555                  4956                        87                4693                      78      6.24          0.12   67.46        1.86                            GOLD,KASC,GO,PUBLIC 
   1435573  J19282646+3705369  292.110  37.094     70.024      9.259                  4821                        82                4577                      74      3.69          0.11   26.83        1.68                               GOLD,KASC,PUBLIC 
   1725732  J19293659+3713410  292.402  37.228     70.253      9.113                 -9999                     -9999               -9999                   -9999      0.66          0.04    3.22        0.17                       KASC,PUBLIC,LUMINOUS_RGB 
   3121940  J19304110+3814357  292.671  38.243     71.266      9.389                  4817                        86                4567                      78      3.73          0.08   27.75        0.95                               GOLD,KASC,PUBLIC 
   2995197  J19303457+3810476  292.644  38.180     71.199      9.379                  4431                        70                4200                      63      1.53          0.05   10.28        0.35                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   2994493  J19295684+3809083  292.487  38.152     71.117      9.476                  4157                        60               -9999                   -9999      0.74          0.03    3.99        0.38                 KASC,SEIS_OUTLIER,LUMINOUS_RGB 
   3122548  J19311478+3813001  292.812  38.217     71.293      9.279                  4944                        90                4632                      79      3.90          0.16   34.77        1.13                                      RC,PUBLIC 
   3120486  J19291841+3812145  292.327  38.204     71.105      9.612                  5090                        93                4832                      84     10.51          0.20  137.11        3.10                            GOLD,KASC,GO,PUBLIC 
   3120585  J19292399+3813101  292.350  38.219     71.127      9.603                  4985                        90                4784                      83      8.39          0.14  101.70        2.37                            GOLD,KASC,GO,PUBLIC 
   3346501  J19300393+3824150  292.516  38.404     71.355      9.571                  4477                        71                4313                      66      2.69          0.06   20.95        0.61                               GOLD,KASC,PUBLIC 
   2993958  J19292894+3808438  292.371  38.146     71.068      9.555                  4915                        89                4604                      79      4.79          0.14   49.04        3.21                                   GO,RC,PUBLIC 
   2714397  J19265491+3756300  291.729  37.942     70.651      9.913                  5003                        97                4777                      89      4.14          0.09   32.92        0.65                       GOLD,HALO,KASC,RC,PUBLIC 
   2579142  J19283738+3750548  292.156  37.849     70.722      9.570                  4124                        62               -9999                   -9999      0.93          0.03    5.34        0.14                                    KASC,PUBLIC 
   2854297  J19272145+3800113  291.839  38.003     70.747      9.863                  4789                       104                4526                      93      3.14          0.54   32.88        2.37                                   GO,RC,PUBLIC 
   3237572  J19281864+3818277  292.078  38.308     71.109      9.833                  4589                        74                4371                      68      3.63          0.08   34.25        1.31                                         PUBLIC 
   3118806  J19274878+3813108  291.953  38.220     70.984      9.881                  4574                       114                4366                     104      2.68          0.06   19.57        1.20                                    KASC,PUBLIC 
   3444374  J19263222+3830564  291.634  38.516     71.138     10.237                  4778                        81                4561                      74      5.70          0.12   56.02        1.18                               GOLD,KASC,PUBLIC 
   2988638  J19244988+3807300  291.208  38.125     70.631     10.362                  5124                        95                4863                      86      7.72          0.21   91.21        2.20              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   2988988  J19250923+3808230  291.288  38.140     70.673     10.312                  4955                        89                4707                      80      4.26          0.08   38.32        0.81                               GOLD,KASC,PUBLIC 
   3114408  J19234415+3813463  290.934  38.230     70.629     10.601                  4719                        77                4494                      70      3.42          0.07   29.88        0.96                               GOLD,KASC,PUBLIC 
   3231503  J19215076+3820311  290.462  38.342     70.565     10.984                  4892                        86                4671                      79      4.28          0.08   42.56        0.89                               GOLD,KASC,PUBLIC 
   2847978  J19215023+3804207  290.459  38.072     70.318     10.867                  4524                        68                4239                      60      1.49          0.04    9.23        0.64                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   2569618  J19204624+3749105  290.193  37.820     69.992     10.945                  4716                        82                4380                      71      5.62          0.14   55.55        3.43                            CLUSTER,KASC,PUBLIC 
   2570214  J19210052+3750188  290.252  37.839     70.031     10.911                  4784                        80                4447                      70      3.31          0.23   32.01        2.58                            CLUSTER,KASC,PUBLIC 
   2569945  J19205368+3750236  290.224  37.840     70.022     10.932                  4779                        77                4446                      67      3.71          0.09   31.82        3.10                         CLUSTER,KASC,RC,PUBLIC 
   3110460  J19193980+3816377  289.916  38.277     70.315     11.341                  4435                        65                4228                      60      1.34          0.05    7.90        0.54                               GOLD,KASC,PUBLIC 
   2569055  J19203005+3750191  290.125  37.839     69.986     11.001                  4679                        78                4357                      68      4.04          0.20   32.19        2.42                            CLUSTER,KASC,PUBLIC 
   2435987  J19201973+3746549  290.082  37.782     69.919     11.007                  4617                        77                4301                      67      4.15          0.08   38.89        2.72                            CLUSTER,KASC,PUBLIC 
   2568912  J19202341+3749231  290.098  37.823     69.962     11.014                  5012                        90                4683                      79     11.14          0.20  128.35        2.59                       SEIS_INTEREST,RGB,PUBLIC 
   3956513  J19282019+3901304  292.084  39.025     71.761     10.153                  4835                        93                4553                      83      3.16          0.61   33.06        1.99                                      RC,PUBLIC 
   3748691  J19273465+3850493  291.894  38.847     71.532     10.205                  4954                       109                4632                      96      4.25          0.09   38.83        1.18            GOLD,KASC,GO,RC,PUBLIC,LUMINOUS_RGB 
   3955590  J19272677+3900456  291.862  39.013     71.670     10.302                  4707                        82                4459                      74      2.75          0.07   20.12        0.78                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   4057744  J19265273+3906334  291.720  39.109     71.708     10.444                  4593                        75                4403                      70      2.90          0.06   26.02        1.21                               GOLD,KASC,PUBLIC 
   4057076  J19261031+3909036  291.543  39.151     71.684     10.585                  4922                        89                4708                      81      4.58          0.09   42.01        0.95                               GOLD,KASC,PUBLIC 
   4157282  J19261103+3913424  291.546  39.228     71.755     10.617                  4578                     27278                4395                   25235      1.89          0.04   14.63        0.49                  GOLD,KASC,PUBLIC,LUMINOUS_RGB 
   4262505  J19263055+3919247  291.627  39.324     71.870     10.604                  4981                       113                4831                     107      7.94          0.19   87.86        1.67             GOLD,KASC,SEIS_INTEREST,RGB,PUBLIC 
   3747777  J19263999+3853246  291.667  38.890     71.490     10.382                  4675                        75                4497                      70      4.41          0.09   43.57        0.92                               GOLD,KASC,PUBLIC 
   3545147  J19261850+3838331  291.577  38.643     71.233     10.334                  4871                        77                4699                      72      5.25          0.11   54.84        1.41                                         PUBLIC 
   3646933  J19270827+3842115  291.784  38.703     71.362     10.217                  4249                        69               -9999                   -9999      1.00          0.02    6.28        0.67                         GO,PUBLIC,LUMINOUS_RGB 
   3747860  J19264567+3851090  291.690  38.853     71.464     10.349                  4835                        85                4561                      76      4.02          0.09   36.42        0.80                               GOLD,KASC,PUBLIC 
   4056266  J19251710+3906201  291.321  39.106     71.564     10.719                  5190                        93                4922                      84      7.27          0.14   87.40        2.46              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   3849996  J19252892+3858022  291.371  38.967     71.456     10.623                  5099                        96                4796                      85      3.87          0.08   28.54        1.14                               GOLD,KASC,PUBLIC 
   3849027  J19242133+3854402  291.089  38.911     71.305     10.794                  4965                        90                4774                      83      3.71          0.14   26.60        0.66                                         PUBLIC 
   3443483  J19253516+3832018  291.397  38.534     71.070     10.412                  5070                        86                4841                      79     10.68          0.19  132.77        3.35                            GOLD,KASC,GO,PUBLIC 
   3645232  J19252341+3847094  291.348  38.786     71.282     10.558                  4466                        75                4215                      67      1.41          0.04    8.47        0.28               GOLD,KASC,GO,PUBLIC,LUMINOUS_RGB 
   3543722  J19244386+3841306  291.183  38.692     71.138     10.632                  4550                        75                4324                      68      2.51          0.06   18.15        0.45                                         PUBLIC 
   3339894  J19232223+3826312  290.843  38.442     70.791     10.759                  4779                        92                4555                      84      3.37          0.06   29.59        1.09                               GOLD,KASC,PUBLIC 
   3847071  J19220223+3854251  290.509  38.907     71.099     11.198                  4828                        88                4620                      81      6.09          0.13   61.37        1.37              GOLD,KASC,GO,SEIS_INTEREST,PUBLIC 
   3642038  J19214128+3844323  290.422  38.742     70.918     11.187                  4743                        77                4570                      71      4.26          0.08   40.57        0.77                               GOLD,KASC,PUBLIC 
   3847697  J19224762+3859230  290.698  38.990     71.241     11.102                  4728                        78                4525                      72      4.86          0.11   45.39        0.98                               GOLD,KASC,PUBLIC 
   3453419  J19352770+3835254  293.865  38.590     72.016      8.721                  4777                        80                4545                      73      4.63          0.10   45.56        1.35                                      RC,PUBLIC 
   3858714  J19343604+3857272  293.650  38.958     72.265      9.040                  4870                        88                4637                      80      5.07          0.10   50.23        2.01                                    KASC,PUBLIC 
   3756174  J19351322+3849006  293.805  38.817     72.196      8.868                  4880                        85                4626                      77      9.44          0.17  109.42        2.23                    GO,SEIS_INTEREST,RGB,PUBLIC 
   3860176  J19360089+3856475  294.004  38.947     72.385      8.792                  5132                        90                4842                      80      6.63          0.12   75.32        1.85                   KASC,GO,SEIS_INTEREST,PUBLIC 
   3756737  J19354478+3853341  293.937  38.893     72.313      8.813                  4639                        75                4380                      67      3.71          0.09   30.74        1.50                                         PUBLIC 
   4168909  J19365930+3913582  294.247  39.233     72.731      8.759                  4946                        87                4806                      83     11.62          0.24  141.93        2.70                        GO,SEIS_INTEREST,PUBLIC 
   3760337  J19391906+3850197  294.829  38.839     72.596      8.175                  4899                        92                4624                      82      4.24          0.08   37.96        0.96                       KASC,PUBLIC,LUMINOUS_RGB 
   3658136  J19382435+3847454  294.601  38.796     72.473      8.311                  4413                        79                4169                      71      1.36          0.03    8.15        0.53                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   4377436  J19384737+3927281  294.697  39.458     73.098      8.558                  4447                        76                4228                      69      3.31          0.15   28.81        1.03                                         PUBLIC 
   4070631  J19394529+3909063  294.939  39.152     72.915      8.249                 -9999                     -9999               -9999                   -9999      0.90          0.04    4.83        0.19                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   3662233  J19415752+3845044  295.490  38.751     72.767      7.681                  4223                        59               -9999                   -9999      0.67          0.12    4.25        0.15                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   3866844  J19421314+3859390  295.555  38.994     73.007      7.753                  4701                        72                4423                      64      3.93          0.08   33.33        2.46                                         PUBLIC 
   3869326  J19440792+3856121  296.033  38.937     73.138      7.400                  4924                        74                4626                      66      4.54          0.10   47.59        1.32                                 KASC,RC,PUBLIC 
   4484996  J19461859+3931558  296.577  39.532     73.869      7.323                  4958                       104                4617                      91      4.87          0.13   55.48        3.09                                         PUBLIC 
   3355015  J19382715+3827580  294.613  38.466     72.184      8.146                  4899                        96                4584                      85      3.42          0.07   27.44        0.78                                    KASC,PUBLIC 
   3660820  J19404571+3845426  295.190  38.762     72.663      7.891                  4967                        89                4674                      79      3.95          0.08   31.80        0.91                              KASC,SEIS_OUTLIER 
   3560181  J19405762+3840384  295.240  38.677     72.607      7.816                  4707                        76                4506                      69      3.92          0.10   32.38        0.69                                    KASC,PUBLIC 
   4481621  J19434205+3930530  295.925  39.515     73.607      7.754                  4530                        64                4285                      57      3.81          0.10   31.00        1.80                                         PUBLIC 
   4760954  J19420590+3952599  295.525  39.883     73.783      8.202                  4825                        80                4599                      73      4.71          0.09   45.01        0.92                                 KASC,RC,PUBLIC 
   4381519  J19421967+3924112  295.582  39.403     73.379      7.932                  5009                        82                4764                      74      8.40          0.16  109.31        3.95                           SEIS_INTEREST,PUBLIC 
   4279700  J19422931+3920196  295.622  39.339     73.337      7.874                  4709                        72                4435                      64      3.50          0.08   31.33        0.73                                    KASC,PUBLIC 
   4575645  J19411276+3937217  295.303  39.623     73.469      8.226                  4794                        99                4618                      93      4.44          0.08   41.33        2.12                                    KASC,PUBLIC 
   4937056  J19411631+4005508  295.318  40.097     73.896      8.443                  5124                        90                4737                      78      4.78          0.10   46.78        1.69                    CLUSTER,KASC,ROTATOR,PUBLIC 
   4937576  J19414427+4005527  295.434  40.098     73.940      8.365                  4823                        80                4432                      68      3.55          0.07   32.99        0.93               CLUSTER,KASC,PUBLIC,LUMINOUS_RGB 
   5024851  J19413031+4009005  295.376  40.150     73.964      8.429                  4106                        83               -9999                   -9999      0.76          0.04    4.38        0.22            CLUSTER,KASC,GO,PUBLIC,LUMINOUS_RGB 
   4937204  J19412463+4003196  295.353  40.055     73.872      8.400                  4896                        90                4628                      81      4.40          0.10   39.86        0.92                                    KASC,PUBLIC 
   5024476  J19411776+4009158  295.324  40.154     73.949      8.466                  5114                        92                4751                      80      5.83          0.12   67.55        2.39              CLUSTER,KASC,SEIS_INTEREST,PUBLIC 
   5024240  J19410994+4009056  295.291  40.152     73.934      8.487                  5164                       100                4761                      85     10.73          0.90  148.82        7.90                            CLUSTER,KASC,PUBLIC 
   5023953  J19405797+4008174  295.242  40.138     73.904      8.514                  4949                        84                4635                      74      4.70          0.10   48.41        1.37                         CLUSTER,KASC,RC,PUBLIC 
   5023732  J19404803+4008085  295.200  40.136     73.886      8.540                  4688                        78                4437                      70      3.08          0.07   27.25        0.67                            CLUSTER,KASC,PUBLIC 
   4378473  J19394334+3929329  294.931  39.492     73.215      8.416                  4737                        84                4463                      75      2.84          0.06   22.63        0.62                       KASC,PUBLIC,LUMINOUS_RGB 
   4475934  J19383947+3931439  294.664  39.529     73.149      8.614                  4942                        98                4699                      89      4.35          0.09   39.73        1.13                                 KASC,RC,PUBLIC 
   4755467  J19365174+3949545  294.216  39.832     73.255      9.062                  4903                        86                4700                      80      4.38          0.10   36.77        0.95                                 KASC,RC,PUBLIC 
   4756934  J19382190+3949499  294.591  39.831     73.391      8.807                  4485                        75                4246                      68      1.49          0.05    9.62        0.70                                 KASC,GO,PUBLIC 
   4662939  J19360356+3945297  294.015  39.758     73.116      9.164                  4942                        92                4698                      83      5.53          0.10   64.17        1.39                                 KASC,RC,PUBLIC 
   4570555  J19362311+3938494  294.096  39.647     73.046      9.056                  5150                        95                4930                      87     14.83          0.28  195.19        5.10                        GO,SEIS_INTEREST,PUBLIC 
   4843143  J19353778+3955326  293.907  39.926     73.227      9.315                  4710                        92                4556                      86      3.89          0.11   33.41        0.82                                    KASC,PUBLIC 
   4569298  J19350998+3940566  293.792  39.682     72.967      9.280                  4669                        77                4475                      71      4.11          0.09   36.78        0.91                                      RC,PUBLIC 
   4569691  J19353226+3938122  293.884  39.637     72.960      9.196                  5098                        95                4714                      82      4.05          0.09   32.96        1.45                                         PUBLIC 
   4271039  J19345154+3921379  293.715  39.361     72.650      9.183                  4846                        83                4665                      77      5.14          0.11   46.64        1.04                                    KASC,PUBLIC 
   5016549  J19333315+4010306  293.388  40.175     73.265      9.783                  5321                       101                4955                      88      8.67          0.17  100.37        2.04                   KASC,GO,SEIS_INTEREST,PUBLIC 
   4469886  J19323232+3930040  293.135  39.501     72.567      9.646                  5225                       102                4870                      89      5.47          0.10   56.77        2.47                                    KASC,PUBLIC 
   4469602  J19321449+3931177  293.060  39.522     72.559      9.706                  4850                        88                4595                      80      3.50          0.07   32.59        0.69                                    KASC,PUBLIC 
   5288716  J19420775+4029016  295.532  40.484     74.318      8.484                  4837                        79                4573                      71      4.19          0.08   35.76        0.72                                    KASC,PUBLIC 
   5461921  J19420831+4036157  295.535  40.604     74.426      8.540                  4680                        86                4463                      78      8.07          0.22   84.59        1.71                    GO,SEIS_INTEREST,RGB,PUBLIC 
   5113910  J19421943+4016074  295.581  40.269     74.145      8.349                  4486                        89                4266                      81      1.29          0.03    7.47        0.41                       KASC,PUBLIC,LUMINOUS_RGB 
   5112744  J19412222+4016442  295.343  40.279     74.066      8.513                  4906                        81                4542                      70      4.39          0.08   43.69        1.07                            CLUSTER,KASC,PUBLIC 
   5112950  J19412953+4012210  295.373  40.206     74.013      8.458                  4872                        75                4534                      65      4.36          0.10   41.34        1.45                            CLUSTER,KASC,PUBLIC 
   5112734  J19412176+4012111  295.341  40.203     73.998      8.478                  4776                        91                4463                      80      4.12          0.08   40.11        0.82                      CLUSTER,KASC,SEIS_OUTLIER 
   5545303  J19402919+4043314  295.122  40.725     74.383      8.873                  4882                        84                4596                      75      4.58          0.11   41.44        0.91                                      RC,PUBLIC 
   5287610  J19410914+4029018  295.288  40.484     74.228      8.647                  4685                        77                4515                      71      6.12          0.15   60.14        1.29                      KASC,SEIS_INTEREST,PUBLIC 
   5374118  J19400822+4030535  295.034  40.515     74.163      8.832                  5016                        85                4725                      76      5.60          0.11   60.48        2.28                                         PUBLIC 
   5112072  J19405601+4013395  295.233  40.228     73.980      8.562                  5076                        98                4725                      85      9.96          0.18  125.12        2.56          CLUSTER,KASC,SEIS_INTEREST,RGB,PUBLIC 
   5112387  J19410926+4014436  295.289  40.245     74.017      8.533                  5006                        86                4674                      76      4.67          0.10   44.68        1.05                         CLUSTER,KASC,RC,PUBLIC 
   5111949  J19405020+4013109  295.209  40.220     73.965      8.574                  4991                        85                4676                      75      4.75          0.14   46.73        1.22                         CLUSTER,KASC,RC,PUBLIC 
   5283798  J19370940+4025206  294.289  40.422     73.810      9.288                  4977                        87                4727                      79      5.29          0.10   54.50        3.10                                 KASC,RC,PUBLIC 
   5193840  J19350864+4018241  293.786  40.307     73.526      9.574                  5045                        88                4820                      80      6.80          0.12   78.09        1.64                           SEIS_INTEREST,PUBLIC 
   5105190  J19335661+4016243  293.486  40.273     73.388      9.762                  4898                        85                4590                      75     10.16          0.21  120.32        3.66                        GO,SEIS_INTEREST,PUBLIC 
   4930906  J19350916+4004489  293.788  40.080     73.323      9.467                  4655                        73                4477                      67      3.84          0.09   32.68        0.81                                    KASC,PUBLIC 
   5104949  J19334130+4016593  293.422  40.283     73.374      9.809                  4745                        76                4498                      69      3.02          0.07   22.32        1.38                                    KASC,PUBLIC 
   5017711  J19344966+4010038  293.707  40.168     73.372      9.563                  4728                        80                4474                      72      4.01          0.10   35.92        0.93                                    KASC,PUBLIC 
   3656231  J19363361+3847186  294.140  38.789     72.295      8.624                  4863                        82                4610                      74      4.23          0.08   37.69        0.86                                    KASC,PUBLIC 
   4169130  J19371105+3916514  294.296  39.281     72.792      8.749                  4965                        89                4696                      80      4.25          0.08   38.37        1.04                                 KASC,RC,PUBLIC 
   3758458  J19372526+3851425  294.355  38.862     72.440      8.511                  5139                       102                4851                      91      5.87          0.11   71.28        3.65                      KASC,SEIS_INTEREST,PUBLIC 
   4276070  J19392245+3920266  294.844  39.341     73.048      8.403                  4797                        80                4512                      71      4.55          0.09   45.09        1.25                                    KASC,PUBLIC 
   4275625  J19385957+3918194  294.748  39.305     72.981      8.452                  4884                       101                4596                      90      3.71          0.08   31.99        0.71                       KASC,PUBLIC,LUMINOUS_RGB 
   4069447  J19383611+3910000  294.650  39.167     72.821      8.453                  4326                        79                4100                      72      1.26          0.03    8.05        0.21                    KASC,GO,PUBLIC,LUMINOUS_RGB 
   3660976  J19405526+3847465  295.230  38.796     72.709      7.880                  5293                        95                4917                      82      3.92          0.08   40.48        0.93                                 KASC,RC,PUBLIC 
   3660554  J19403284+3847210  295.137  38.789     72.668      7.940                  4896                        89                4600                      79      4.30          0.10   39.91        1.14                                      RC,PUBLIC 
   3867193  J19422941+3857457  295.623  38.963     73.005      7.692                  4775                        79                4505                      70      4.85          0.11   46.47        1.31                                    KASC,PUBLIC 
   3973328  J19441493+3904146  296.062  39.071     73.267      7.446                  4584                        64                4292                      57      4.74          0.10   45.40        1.68                                         PUBLIC 
   4383388  J19434719+3928255  295.947  39.474     73.578      7.719                  4624                        66                4489                      63      4.85          0.10   45.73        0.94                                    KASC,PUBLIC 
   4281702  J19440356+3918311  296.015  39.309     73.459      7.593                  4936                        81                4613                      71      3.92          0.08   31.04        1.27                                 KASC,RC,PUBLIC 
   3455760  J19374569+3835356  294.440  38.593     72.232      8.325                  4693                        94                4498                      86      4.85          0.10   47.61        1.04                                    KASC,PUBLIC 
   3247570  J19375948+3821077  294.498  38.352     72.039      8.172                  4635                        95                4405                      86      4.22          0.08   40.58        1.42                                         PUBLIC 
   3457618  J19392860+3831486  294.869  38.530     72.337      8.000                  4740                        77                4506                      70      3.60          0.07   35.01        0.72                                    KASC,PUBLIC 
   4851519  J19433610+3957257  295.900  39.957     73.988      7.984                  4868                        78                4521                      67      3.98          0.09   34.41        1.99                                         PUBLIC 
   4764420  J19445163+3949238  296.215  39.823     73.988      7.708                  4836                        80                4540                      71      4.37          0.09   38.91        1.36                                 KASC,RC,PUBLIC 
   4764422  J19445172+3950528  296.216  39.848     74.010      7.720                  4871                        83                4568                      73      3.91          0.13   31.63        0.88                                         PUBLIC 
   4672904  J19450279+3942250  296.262  39.707     73.903      7.621                  4903                        83                4642                      74      6.05          0.13   57.63        1.26                                    KASC,PUBLIC 
   4480358  J19424053+3935234  295.669  39.590     73.577      7.963                  4484                        69                4210                      61      1.52          0.04    8.97        0.46                       KASC,PUBLIC,LUMINOUS_RGB 
   4578488  J19433628+3939040  295.901  39.651     73.718      7.836                  4722                        73                4502                      67      5.32          0.11   47.95        1.00                                    KASC,PUBLIC 
   5026178  J19423297+4010564  295.637  40.182     74.090      8.269                  4741                        71                4464                      63      3.74          0.11   33.21        0.87                                         PUBLIC 
   4479314  J19414841+3933201  295.452  39.556     73.465      8.093                  4594                        71                4339                      64      2.25          0.05   19.70        0.55                       KASC,PUBLIC,LUMINOUS_RGB 
   4478615  J19411061+3930534  295.294  39.515     73.370      8.180                  4983                        95                4573                      80      7.46          0.25   83.54        6.59                           SEIS_INTEREST,PUBLIC 
   4937770  J19415437+4002097  295.477  40.036     73.900      8.307                  5182                        90                4856                      79      7.78          0.14   88.92        3.25                            CLUSTER,KASC,PUBLIC 
   4575420  J19410084+3938023  295.254  39.634     73.461      8.265                  4914                        83                4574                      72      6.02          0.11   64.00        1.72                                         PUBLIC 
   4571962  J19374872+3938481  294.453  39.647     73.176      8.814                  4358                        79                4091                      70      1.12          0.03    7.38        0.28                       KASC,PUBLIC,LUMINOUS_RGB 
   4844527  J19370398+3954132  294.267  39.904     73.338      9.061                  5011                        94                4694                      83      3.84          0.22   30.12        1.99                                 HALO,RC,PUBLIC 
   4662188  J19352086+3943328  293.837  39.726     73.022      9.270                  4558                        75                4328                      68      2.15          0.05   15.91        0.53                                    KASC,PUBLIC 
   4570120  J19355625+3939394  293.984  39.661     73.018      9.139                  5288                       102                5019                      92      7.27          0.14   88.61        2.45                      KASC,SEIS_INTEREST,PUBLIC 
   4659706  J19324055+3946338  293.169  39.776     72.827      9.748                  4683                        74                4530                      70      3.70          0.08   36.84        1.63                                    KASC,PUBLIC 
   4840774  J19330472+3958297  293.270  39.975     73.042      9.771                  4760                        86                4445                      76      4.04          0.09   33.41        1.62                                      RC,PUBLIC 
   4269391  J19331611+3919030  293.317  39.318     72.467      9.436                  4703                        78                4527                      72      4.09          0.09   37.69        2.23                                 KASC,RC,PUBLIC 
   4164910  J19332189+3912064  293.341  39.202     72.372      9.366                  4864                        81                4671                      75      4.35          0.08   38.25        2.25                                 KASC,RC,PUBLIC 
   5288607  J19420206+4027597  295.509  40.467     74.294      8.492                  5069                        88                4818                      80      5.71          0.11   61.28        2.57                      KASC,SEIS_INTEREST,PUBLIC 
   5113441  J19415064+4016010  295.461  40.267     74.099      8.428                  5028                        85                4696                      74     11.88          0.23  150.98        3.55                            CLUSTER,KASC,PUBLIC 
   5024967  J19413444+4008462  295.394  40.146     73.967      8.416                  4966                        75                4623                      65      4.61          0.11   47.02        1.16                            CLUSTER,KASC,PUBLIC 
   5112974  J19413027+4015218  295.376  40.256     74.058      8.480                  4705                        73                4399                      64      4.34          0.09   40.26        0.96                            CLUSTER,KASC,PUBLIC 
   5112880  J19412707+4012283  295.363  40.208     74.011      8.466                  4695                        78                4387                      69      2.78          0.06   26.92        1.02                            CLUSTER,KASC,PUBLIC 
   5113041  J19413330+4012349  295.389  40.210     74.022      8.449                  4737                        68                4424                      60      3.97          0.08   37.67        0.96                            CLUSTER,KASC,PUBLIC 
   5112491  J19411355+4012205  295.306  40.206     73.988      8.502                  4932                        91                4571                      79      4.67          0.10   44.26        1.15                         CLUSTER,KASC,RC,PUBLIC 
   5112481  J19411319+4014567  295.305  40.249     74.026      8.524                 -9999                     -9999               -9999                   -9999      0.89          0.02    5.77        0.52                                   CLUSTER,KASC 
   5112373  J19410858+4013299  295.286  40.225     73.997      8.526                  5000                        88                4635                      76      4.65          0.09   44.43        0.98                         CLUSTER,KASC,RC,PUBLIC 
   5112730  J19412147+4013573  295.339  40.233     74.024      8.493                  4949                        84                4604                      73      4.56          0.09   44.02        1.00                         CLUSTER,KASC,RC,PUBLIC 
   5200152  J19412386+4021444  295.349  40.362     74.143      8.548                  5090                        89                4662                      75      4.75          0.10   45.31        1.44                         CLUSTER,KASC,RC,PUBLIC 
   5199906  J19411085+4023048  295.295  40.385     74.143      8.595                  5094                        86                4721                      74      5.87          0.12   71.25        2.00                                    KASC,PUBLIC 
   5024143  J19410622+4010532  295.276  40.181     73.955      8.511                  5052                       123                4662                     105      9.61          0.17  119.68        3.41                            CLUSTER,KASC,PUBLIC 
   4937011  J19411367+4003382  295.307  40.061     73.859      8.433                  4905                        86                4547                      74      4.15          0.11   29.51        2.01                    CLUSTER,KASC,ROTATOR,PUBLIC 
   5023889  J19405560+4006292  295.232  40.108     73.874      8.506                  4669                        77                4454                      70      5.34          0.10   54.42        1.26                            CLUSTER,KASC,PUBLIC 
   5024043  J19410203+4006280  295.258  40.108     73.883      8.488                  4898                        90                4592                      80      5.60          0.11   55.49        1.17                            CLUSTER,KASC,PUBLIC 
   4937257  J19412730+4004548  295.364  40.082     73.899      8.405                 -9999                     -9999                4397                      72      4.14          0.10   35.39        0.92                                   CLUSTER,KASC 
   5285357  J19385084+4029038  294.712  40.484     74.019      9.034                  4916                       106                4632                      94      4.05          0.10   32.38        1.94                                    KASC,PUBLIC 
   5457811  J19375823+4040256  294.493  40.674     74.109      9.270                  4481                        79                4313                      74      3.54          0.08   31.44        0.68                                    KASC,PUBLIC 
   5111718  J19403684+4015172  295.154  40.255     73.975      8.628                  4944                        88                4665                      79     10.47          0.19  132.19        2.97                                   CLUSTER,KASC 
   5023931  J19405704+4010068  295.238  40.169     73.930      8.531                  4860                        79                4539                      70      4.82          0.11   49.98        1.17                            CLUSTER,KASC,PUBLIC 
   5111940  J19404965+4014313  295.207  40.242     73.984      8.587                  4847                        79                4580                      71      5.16          0.10   52.33        1.29                            CLUSTER,KASC,PUBLIC 
   5196152  J19372689+4021276  294.362  40.358     73.779      9.209                  4827                        96                4634                      89      7.32          0.16   79.17        3.39               KASC,GO,SEIS_INTEREST,RGB,PUBLIC 
   4933594  J19375399+4002098  294.475  40.036     73.532      8.982                  4695                        88                4479                      81      4.09          0.08   34.16        1.40                                 KASC,RC,PUBLIC 
   5282875  J19361046+4026174  294.044  40.438     73.736      9.461                  5142                        95                4880                      85      4.69          0.10   45.90        2.30                                      RC,PUBLIC 
   5371626  J19373545+4033596  294.398  40.567     73.978      9.283                  4508                        93                4346                      86      2.50          0.06   20.32        0.68                                    KASC,PUBLIC 
   5283958  J19372008+4029580  294.334  40.499     73.895      9.295                  5208                       114                4869                     100      5.11          0.13   54.60        1.24                                      RC,PUBLIC 
   4930464  J19343935+4004385  293.664  40.077     73.276      9.550                  4889                        90                4576                      79      4.54          0.12   43.29        0.90                                         PUBLIC 


==> anc/Table3.txt <==
Title: The APOKASC Catalog: An Asteroseismic and Spectroscopic Joint Survey of Targets in the Kepler Fields
Authors: Pinsonneault, M. H. et al.
Table: Scale 1
================================================================================
Byte-by-byte Description of file: table3.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label      Explanations
--------------------------------------------------------------------------------
   1- 10 I10    ---       KIC-ID     Kepler ID number
  11- 24 I14    K         Teff       Corrected ASPCAP Teff
  25- 42 I18    K       e_Teff       Uncertainty in corrected ASPCAP Teff
  43- 57 F15.2  ---       [M/H]      Corrected ASPCAP Metallicity
  58- 76 F19.2  ---     e_[M/H]      Uncertainty in corrected ASPCAP Metallicity
  77- 95 F19.2  solMass   Mass       Asteroseismic Mass
  96-119 F24.2  solMass   e+Mass     Positive uncertainty in asteroseismic mass
 120-143 F24.2  solMass   e-Mass     Negative uncertainty in asteroseismic mass
 144-164 F21.2  solRad    Rad        Asteroseismic radius
 165-190 F26.2  solRad    e+Rad      Positive uncertainty in asteroseismic radius
 191-216 F26.2  solRad    e-Rad      Negative uncertainty in asteroseismic radius
 217-235 F19.3  ---       log(g)     Asteroseismic surface gravity
 236-259 F24.3  ---       e+log(g)   Positive uncertainty in asteroseismic surface gravity
 260-283 F24.3  ---       e-log(g)   Negative uncertainty in asteroseismic surface gravity
 284-305 F22.5  ---       Density    Density relative to the Sun (solar density = 1.4085 g.cm-3)
 306-332 F27.5  ---       e+Density  Positive uncertainty in relative density
 333-359 F27.5  ---       e-Density  Negative uncertainty in relative density
--------------------------------------------------------------------------------
Note (1):   
Note (2):   To convert density to cgs units, multiply by the solar density,
            which for our purposes is 1.4085 g.cm-3
--------------------------------------------------------------------------------
  10907196          4721                87          -0.08               0.06               1.47                    0.16                    0.19                10.77                      0.42                      0.64              2.543                   0.011                   0.011               0.00119                    0.00005                    0.00005 
  10962775          4716                94          -0.25               0.06               1.21                    0.13                    0.12                10.93                      0.47                      0.48              2.444                   0.011                   0.012               0.00093                    0.00003                    0.00003 
  11177749          4591                83           0.03               0.05               1.08                    0.12                    0.11                10.51                      0.49                      0.45              2.426                   0.011                   0.011               0.00093                    0.00003                    0.00003 
  11231549          4451                86          -0.06               0.06               1.51                    0.17                    0.15                13.31                      0.58                      0.56              2.368                   0.011                   0.011               0.00064                    0.00002                    0.00002 
  11284798          4126                85          -0.04               0.06               1.22                    0.17                    0.14                21.76                      1.14                      1.05              1.848                   0.013                   0.013               0.00012                    0.00001                    0.00001 
  11337883          4806                85          -0.03               0.06               1.53                    0.15                    0.14                 5.93                      0.23                      0.22              3.076                   0.011                   0.011               0.00734                    0.00019                    0.00020 
  11178396          4835               111          -0.69               0.08               0.89                    0.15                    0.09                10.31                      0.62                      0.40              2.361                   0.021                   0.016               0.00081                    0.00002                    0.00002 
  11284760          4609                84          -0.01               0.06               1.12                    0.12                    0.11                10.67                      0.44                      0.43              2.431                   0.012                   0.012               0.00092                    0.00003                    0.00003 
  11072470          4473                78           0.15               0.05               1.07                    0.16                    0.12                10.79                      0.61                      0.46              2.400                   0.018                   0.014               0.00085                    0.00003                    0.00003 
  11072334          4689                79           0.11               0.05               1.43                    0.43                    0.35                 7.96                      1.05                      0.97              2.792                   0.018                   0.019               0.00284                    0.00041                    0.00038 
  11017831          4842                85          -0.03               0.06               1.04                    0.25                    0.15                 3.97                      0.42                      0.27              3.257                   0.012                   0.012               0.01648                    0.00119                    0.00145 
  11232325          4514                78           0.14               0.05               1.32                    0.14                    0.14                 8.79                      0.36                      0.37              2.670                   0.012                   0.012               0.00194                    0.00006                    0.00006 
  11339000          4684                85          -0.03               0.06               1.32                    0.12                    0.12                10.95                      0.41                      0.40              2.479                   0.011                   0.011               0.00101                    0.00003                    0.00003 
  11232225          4505                78           0.15               0.05               1.24                    0.24                    0.21                11.58                      0.82                      0.75              2.404                   0.021                   0.021               0.00080                    0.00004                    0.00004 
  11285650          4538                73           0.27               0.05               1.22                    0.11                    0.10                 6.76                      0.24                      0.23              2.863                   0.011                   0.010               0.00394                    0.00010                    0.00010 
  11391750          4726                89          -0.14               0.06               1.25                    0.14                    0.13                 7.10                      0.32                      0.31              2.832                   0.011                   0.012               0.00349                    0.00012                    0.00012 
  11018481          4257                91          -0.18               0.06               1.19                    0.15                    0.13                21.27                      0.99                      0.94              1.859                   0.015                   0.015               0.00012                    0.00000                    0.00000 
  11072852          4331                84          -0.02               0.06               1.36                    0.18                    0.15                22.76                      1.19                      1.09              1.857                   0.013                   0.013               0.00012                    0.00001                    0.00001 
  11126673          4533                89          -0.12               0.06               1.14                    0.22                    0.20                 8.65                      0.57                      0.54              2.622                   0.023                   0.023               0.00176                    0.00005                    0.00005 
  11179815          4687                87          -0.08               0.06               1.24                    0.15                    0.15                10.91                      0.50                      0.53              2.455                   0.015                   0.016               0.00095                    0.00003                    0.00003 
  11018710          4478                80           0.10               0.05               1.31                    0.13                    0.13                 9.34                      0.39                      0.40              2.615                   0.010                   0.010               0.00161                    0.00005                    0.00005 
  11126721          4376                66           0.45               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11180468          4554                77           0.16               0.05               1.52                    0.17                    0.13                10.29                      0.44                      0.38              2.595                   0.011                   0.011               0.00139                    0.00004                    0.00004 
  11127105          4647                80           0.10               0.05               1.01                    0.10                    0.07                 4.31                      0.16                      0.11              3.175                   0.009                   0.009               0.01263                    0.00031                    0.00033 
  11180378          4555                83           0.02               0.05               0.94                    0.12                    0.11                 9.83                      0.55                      0.54              2.429                   0.013                   0.012               0.00100                    0.00005                    0.00005 
  11127586          4778               100          -0.40               0.07               1.22                    0.15                    0.13                 7.34                      0.34                      0.33              2.795                   0.013                   0.014               0.00310                    0.00010                    0.00010 
  11340165          4701                93          -0.22               0.06               1.05                    0.12                    0.10                10.51                      0.45                      0.41              2.415                   0.013                   0.012               0.00090                    0.00003                    0.00003 
  11180994          4553                82           0.05               0.05               1.33                    0.16                    0.15                 8.28                      0.37                      0.36              2.726                   0.014                   0.014               0.00235                    0.00007                    0.00006 
  11340377          4529                96          -0.32               0.07               0.89                    0.14                    0.07                12.06                      0.61                      0.36              2.230                   0.018                   0.013               0.00051                    0.00001                    0.00001 
  11287844          4706                89          -0.12               0.06               1.66                    0.23                    0.20                11.43                      0.67                      0.58              2.542                   0.012                   0.012               0.00111                    0.00005                    0.00005 
  11287679          4943                91          -0.18               0.06               1.64                    0.12                    0.15                11.04                      0.36                      0.44              2.566                   0.009                   0.011               0.00122                    0.00005                    0.00005 
  11234625          4628                89          -0.14               0.06               1.04                    0.11                    0.10                10.30                      0.42                      0.40              2.431                   0.010                   0.011               0.00095                    0.00003                    0.00003 
  11340747          4459                69           0.37               0.04               1.15                    0.16                    0.14                 6.15                      0.31                      0.29              2.922                   0.017                   0.016               0.00496                    0.00015                    0.00015 
  11287896          4668                84          -0.01               0.06               1.14                    0.12                    0.12                10.80                      0.50                      0.50              2.426                   0.011                   0.012               0.00090                    0.00003                    0.00003 
  11235672          4958                80           0.09               0.05               2.75                    0.34                    0.29                11.24                      0.53                      0.51              2.775                   0.011                   0.011               0.00193                    0.00007                    0.00007 
  11181828          4589               121          -0.93               0.09               1.04                    0.11                    0.10                10.32                      0.44                      0.41              2.427                   0.010                   0.011               0.00094                    0.00003                    0.00003 
  11181891          4870                92          -0.19               0.06               1.10                    0.21                    0.17                10.56                      0.72                      0.59              2.430                   0.022                   0.019               0.00093                    0.00003                    0.00003 
  11129442          4385                87          -0.09               0.06               1.08                    0.16                    0.13                10.20                      0.56                      0.49              2.454                   0.016                   0.015               0.00102                    0.00003                    0.00003 
  11128910          4772                88          -0.10               0.06               1.28                    0.14                    0.13                10.98                      0.54                      0.50              2.464                   0.010                   0.010               0.00097                    0.00004                    0.00004 
  11129153          4617                97          -0.33               0.07               0.88                    0.08                    0.05                10.55                      0.36                      0.25              2.336                   0.012                   0.012               0.00075                    0.00003                    0.00003 
  11182706          4522                99          -0.39               0.07               1.16                    0.14                    0.14                10.23                      0.49                      0.47              2.482                   0.013                   0.014               0.00108                    0.00004                    0.00004 
  11342308          4618                87          -0.08               0.06               1.18                    0.13                    0.12                 7.93                      0.33                      0.32              2.709                   0.013                   0.012               0.00235                    0.00007                    0.00007 
  11289335          4533                77           0.16               0.05               1.16                    0.13                    0.13                10.66                      0.51                      0.51              2.445                   0.011                   0.011               0.00095                    0.00003                    0.00003 
  11342694          4553                74           0.24               0.05               1.29                    0.12                    0.12                 7.75                      0.30                      0.30              2.767                   0.011                   0.010               0.00276                    0.00008                    0.00008 
  11289128          5122               112          -0.71               0.08               0.88                    0.06                    0.06                 9.94                      0.32                      0.32              2.389                   0.009                   0.010               0.00090                    0.00003                    0.00003 
  11235816          4573                83           0.03               0.05               1.01                    0.18                    0.11                10.28                      0.62                      0.42              2.425                   0.019                   0.015               0.00094                    0.00003                    0.00003 
  11076453          4565                84          -0.01               0.06               1.42                    0.22                    0.19                10.01                      0.53                      0.51              2.590                   0.019                   0.019               0.00142                    0.00004                    0.00004 
  11129480          4624                78           0.15               0.05               1.27                    0.28                    0.27                10.21                      0.86                      0.83              2.524                   0.022                   0.027               0.00119                    0.00004                    0.00004 
  11129945          4681                83           0.01               0.05               1.78                    0.22                    0.20                11.04                      0.51                      0.53              2.603                   0.013                   0.014               0.00133                    0.00005                    0.00005 
  11236571          4582                79           0.12               0.05               1.06                    0.11                    0.09                 4.42                      0.18                      0.15              3.175                   0.010                   0.010               0.01234                    0.00034                    0.00034 
  11289990          4556                83           0.02               0.05               1.24                    0.14                    0.13                10.96                      0.48                      0.48              2.451                   0.012                   0.012               0.00094                    0.00003                    0.00003 
  11236536          4526                83           0.03               0.05               1.39                    0.18                    0.18                10.70                      0.53                      0.56              2.523                   0.013                   0.015               0.00114                    0.00005                    0.00005 
  11289822          4456                70           0.34               0.04               1.30                    0.12                    0.12                 8.02                      0.30                      0.30              2.744                   0.011                   0.012               0.00253                    0.00007                    0.00007 
  11289675          4520               113          -0.74               0.08               1.05                    0.16                    0.15                11.77                      0.76                      0.72              2.316                   0.013                   0.013               0.00064                    0.00003                    0.00003 
  11236845          4533               103          -0.47               0.07               1.10                    0.13                    0.11                 9.41                      0.45                      0.42              2.534                   0.011                   0.011               0.00133                    0.00005                    0.00005 
  11289759          4532                82           0.05               0.05               1.22                    0.26                    0.21                11.41                      0.87                      0.73              2.410                   0.025                   0.024               0.00082                    0.00003                    0.00003 
  11395816          4801                92          -0.20               0.06               1.06                    0.11                    0.08                10.55                      0.42                      0.38              2.415                   0.011                   0.009               0.00090                    0.00003                    0.00003 
  11342804          4532                90          -0.15               0.06               1.20                    0.16                    0.15                 8.26                      0.39                      0.39              2.683                   0.016                   0.015               0.00213                    0.00007                    0.00006 
  10651578          4690                92          -0.20               0.06               0.98                    0.11                    0.09                10.20                      0.47                      0.38              2.414                   0.011                   0.011               0.00093                    0.00003                    0.00003 
  10651320          4803               106          -0.56               0.07               0.85                    0.07                    0.05                 9.81                      0.33                      0.27              2.384                   0.011                   0.011               0.00090                    0.00003                    0.00003 
  10651398          4930               107          -0.58               0.08           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10847321          4498                78           0.14               0.05               1.24                    0.17                    0.16                 8.09                      0.40                      0.39              2.717                   0.017                   0.017               0.00235                    0.00007                    0.00007 
  10907410          4447                68           0.40               0.04               1.43                    0.13                    0.13                 8.08                      0.29                      0.30              2.780                   0.011                   0.011               0.00272                    0.00008                    0.00007 
  11018922          4877                96          -0.31               0.07               1.06                    0.12                    0.10                10.43                      0.48                      0.44              2.428                   0.011                   0.010               0.00094                    0.00003                    0.00003 
  11018745          4454                69           0.36               0.04               1.26                    0.18                    0.16                11.33                      0.61                      0.61              2.429                   0.015                   0.014               0.00087                    0.00004                    0.00004 
  10848618          4604                87          -0.08               0.06               1.05                    0.14                    0.11                10.53                      0.56                      0.47              2.414                   0.012                   0.011               0.00090                    0.00004                    0.00004 
  10908322          4815               101          -0.43               0.07               1.34                    0.16                    0.15                12.32                      0.55                      0.54              2.383                   0.013                   0.013               0.00072                    0.00002                    0.00002 
  10964584          4644               103          -0.47               0.07               0.88                    0.10                    0.05                 9.95                      0.42                      0.22              2.391                   0.011                   0.010               0.00090                    0.00003                    0.00003 
  10522111          4593                97          -0.34               0.07               0.93                    0.13                    0.08                10.99                      0.65                      0.41              2.326                   0.011                   0.011               0.00070                    0.00003                    0.00003 
  10586902          4538               100          -0.40               0.07               0.91                    0.20                    0.11                 8.64                      0.61                      0.34              2.528                   0.024                   0.016               0.00142                    0.00004                    0.00004 
  10587122          4559                79           0.12               0.05               1.13                    0.15                    0.14                10.32                      0.56                      0.56              2.462                   0.012                   0.011               0.00103                    0.00004                    0.00004 
  10522084          4694                85          -0.02               0.06               1.55                    0.15                    0.19                10.86                      0.35                      0.55              2.558                   0.012                   0.014               0.00122                    0.00004                    0.00003 
  10652469          4499                99          -0.37               0.07               1.13                    0.12                    0.12                 8.87                      0.38                      0.39              2.595                   0.011                   0.011               0.00162                    0.00005                    0.00005 
  10784013          4387                93          -0.24               0.06               1.22                    0.26                    0.22                16.28                      1.13                      1.11              2.103                   0.025                   0.026               0.00028                    0.00001                    0.00001 
  10849541          4363                95          -0.28               0.06               1.15                    0.13                    0.11                13.73                      0.61                      0.55              2.222                   0.011                   0.012               0.00044                    0.00001                    0.00001 
  10718491          4591                84           0.00               0.05               1.50                    0.17                    0.14                10.38                      0.47                      0.42              2.581                   0.011                   0.011               0.00134                    0.00004                    0.00004 
  10849000          4558                86          -0.06               0.06               1.14                    0.14                    0.13                 8.09                      0.39                      0.37              2.679                   0.014                   0.014               0.00215                    0.00007                    0.00007 
  10653200          4623                84           0.00               0.05               1.36                    0.17                    0.16                10.96                      0.48                      0.47              2.490                   0.015                   0.016               0.00103                    0.00003                    0.00003 
  10653383          4754                86          -0.05               0.06               1.49                    0.17                    0.13                11.15                      0.51                      0.37              2.516                   0.012                   0.013               0.00107                    0.00003                    0.00003 
  10587702          4453                82           0.04               0.05               1.11                    0.18                    0.14                 9.45                      0.52                      0.45              2.534                   0.020                   0.017               0.00132                    0.00004                    0.00004 
  10718902          4609                95          -0.27               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10784996          4360                86          -0.05               0.06               1.15                    0.17                    0.14                13.50                      0.83                      0.74              2.239                   0.012                   0.012               0.00047                    0.00002                    0.00002 
  10965536          4469                94          -0.24               0.06               1.27                    0.16                    0.15                12.95                      0.62                      0.60              2.316                   0.015                   0.015               0.00058                    0.00002                    0.00002 
  11074543          4520                93          -0.23               0.06               1.10                    0.11                    0.12                 8.25                      0.34                      0.35              2.648                   0.010                   0.012               0.00197                    0.00006                    0.00006 
  11019954          4837                93          -0.22               0.06               1.12                    0.13                    0.12                10.52                      0.52                      0.50              2.441                   0.011                   0.011               0.00096                    0.00004                    0.00004 
  11020211          4636               101          -0.42               0.07               0.99                    0.11                    0.10                 5.73                      0.27                      0.24              2.919                   0.011                   0.010               0.00528                    0.00018                    0.00019 
  11020101          4862                77           0.16               0.05               2.17                    0.34                    0.33                 8.00                      0.53                      0.52              2.964                   0.023                   0.025               0.00420                    0.00032                    0.00030 
  10966241          4872                95          -0.27               0.06               1.52                    0.16                    0.15                 7.30                      0.32                      0.31              2.892                   0.011                   0.012               0.00390                    0.00013                    0.00012 
  10910541          4609                98          -0.36               0.07               0.95                    0.13                    0.08                10.48                      0.57                      0.39              2.375                   0.013                   0.012               0.00082                    0.00003                    0.00003 
  10910802          4369                79           0.12               0.05               1.03                    0.13                    0.08                12.70                      0.60                      0.38              2.245                   0.015                   0.012               0.00050                    0.00001                    0.00001 
  10910889          4583                71           0.32               0.04               1.74                    0.23                    0.19                11.37                      0.56                      0.50              2.566                   0.018                   0.017               0.00118                    0.00004                    0.00003 
  10910523          4375                88          -0.10               0.06               1.17                    0.15                    0.13                12.92                      0.64                      0.59              2.283                   0.014                   0.015               0.00054                    0.00002                    0.00002 
  11075908          4648                88          -0.11               0.06               1.21                    0.16                    0.17                10.58                      0.49                      0.56              2.473                   0.017                   0.018               0.00103                    0.00003                    0.00003 
  10966458          4528                85          -0.03               0.06               1.04                    0.12                    0.10                10.70                      0.51                      0.43              2.396                   0.012                   0.012               0.00085                    0.00003                    0.00003 
  10910674          4532                86          -0.06               0.06               1.27                    0.20                    0.18                11.20                      0.61                      0.60              2.443                   0.018                   0.019               0.00090                    0.00003                    0.00003 
  10966950          4512                90          -0.14               0.06               1.04                    0.14                    0.11                11.18                      0.54                      0.44              2.358                   0.016                   0.015               0.00074                    0.00002                    0.00002 
  11602793          4844                90          -0.16               0.06               1.34                    0.13                    0.12                 6.10                      0.23                      0.22              2.993                   0.010                   0.010               0.00590                    0.00017                    0.00016 
  11551758          4625                90          -0.16               0.06               1.03                    0.13                    0.11                10.77                      0.54                      0.44              2.387                   0.014                   0.014               0.00082                    0.00003                    0.00003 
  11654305          4551                84           0.00               0.05               1.34                    0.13                    0.13                 9.55                      0.37                      0.37              2.606                   0.010                   0.010               0.00154                    0.00005                    0.00005 
  11654184          4474                75           0.23               0.05               1.21                    0.20                    0.18                11.25                      0.66                      0.62              2.418                   0.019                   0.019               0.00085                    0.00003                    0.00003 
  11499428          4814                96          -0.30               0.07               1.09                    0.11                    0.10                10.64                      0.43                      0.40              2.421                   0.011                   0.010               0.00090                    0.00003                    0.00003 
  11551746          4790                84          -0.01               0.06               1.58                    0.10                    0.15                10.99                      0.28                      0.46              2.553                   0.009                   0.010               0.00119                    0.00003                    0.00003 
  11447802          4809                86          -0.05               0.06               1.91                    0.22                    0.20                12.21                      0.55                      0.53              2.547                   0.011                   0.012               0.00105                    0.00003                    0.00004 
  11551628          4785                76           0.18               0.05               2.05                    0.20                    0.17                11.51                      0.43                      0.40              2.629                   0.010                   0.010               0.00135                    0.00004                    0.00004 
  11395200          4807               102          -0.45               0.07               0.86                    0.06                    0.04                 9.84                      0.28                      0.26              2.391                   0.010                   0.009               0.00091                    0.00003                    0.00003 
  11394905          4783               101          -0.44               0.07               1.38                    0.16                    0.14                11.02                      0.54                      0.47              2.494                   0.011                   0.012               0.00103                    0.00004                    0.00004 
  11394497          4193                92          -0.21               0.06               0.92                    0.11                    0.09                22.71                      1.05                      0.79              1.691                   0.019                   0.015               0.00008                    0.00000                    0.00000 
  11395438          4606                84          -0.02               0.06               1.04                    0.16                    0.11                10.39                      0.58                      0.44              2.426                   0.016                   0.014               0.00093                    0.00003                    0.00003 
  11550567          4738                88          -0.11               0.06               1.48                    0.16                    0.16                11.75                      0.51                      0.52              2.469                   0.010                   0.011               0.00091                    0.00003                    0.00003 
  11550492          4595                87          -0.07               0.06               1.09                    0.11                    0.10                 6.39                      0.27                      0.26              2.863                   0.011                   0.010               0.00417                    0.00013                    0.00013 
  11498298          4818                92          -0.20               0.06               1.51                    0.17                    0.12                11.10                      0.48                      0.32              2.527                   0.012                   0.011               0.00111                    0.00003                    0.00003 
  11704163          4536                87          -0.07               0.06               1.44                    0.14                    0.13                10.46                      0.43                      0.38              2.555                   0.011                   0.010               0.00125                    0.00004                    0.00004 
  11287949          4615                83           0.02               0.05               1.31                    0.12                    0.11                 7.10                      0.27                      0.26              2.852                   0.010                   0.010               0.00365                    0.00011                    0.00011 
  11341723          4777               101          -0.43               0.07               0.90                    0.10                    0.06                10.24                      0.43                      0.28              2.371                   0.013                   0.011               0.00083                    0.00003                    0.00003 
  11234897          4985                79           0.13               0.05               2.99                    0.32                    0.39                12.69                      0.48                      0.58              2.703                   0.015                   0.018               0.00145                    0.00004                    0.00004 
  11287936          4520                84          -0.01               0.06               1.26                    0.13                    0.12                 9.31                      0.37                      0.36              2.601                   0.011                   0.011               0.00156                    0.00004                    0.00004 
  11446691          4566                95          -0.27               0.06               0.88                    0.08                    0.04                10.45                      0.32                      0.20              2.349                   0.010                   0.009               0.00078                    0.00002                    0.00002 
  11446151          4572                85          -0.02               0.06               0.94                    0.12                    0.09                 9.95                      0.60                      0.53              2.423                   0.016                   0.014               0.00097                    0.00006                    0.00005 
  11653073          4637                85          -0.04               0.06               1.22                    0.12                    0.12                10.71                      0.43                      0.41              2.465                   0.010                   0.010               0.00100                    0.00003                    0.00003 
  11601529          4394                83           0.03               0.05               1.36                    0.21                    0.19                12.21                      0.65                      0.65              2.397                   0.019                   0.020               0.00075                    0.00002                    0.00002 
  11498101          4574                83           0.03               0.05               1.41                    0.18                    0.16                11.47                      0.58                      0.53              2.468                   0.011                   0.012               0.00093                    0.00003                    0.00003 
  11498043          4577               118          -0.87               0.09               1.06                    0.24                    0.19                10.53                      1.01                      0.87              2.420                   0.018                   0.018               0.00091                    0.00006                    0.00006 
  11601378          4618                82           0.04               0.05               1.09                    0.16                    0.15                10.25                      0.54                      0.51              2.452                   0.016                   0.015               0.00101                    0.00003                    0.00003 
  11445818          4624                90          -0.16               0.06               1.41                    0.21                    0.20                11.56                      0.64                      0.64              2.461                   0.016                   0.018               0.00091                    0.00003                    0.00003 
  11497421          4582                97          -0.33               0.07               1.08                    0.24                    0.18                11.21                      0.98                      0.76              2.372                   0.022                   0.021               0.00076                    0.00005                    0.00005 
  11651776          4402                87          -0.09               0.06               1.33                    0.18                    0.17                13.06                      0.74                      0.74              2.330                   0.011                   0.012               0.00060                    0.00003                    0.00003 
  11600024          4663                91          -0.19               0.06               1.10                    0.14                    0.13                10.34                      0.51                      0.49              2.448                   0.013                   0.013               0.00099                    0.00003                    0.00003 
  11702195          4508               100          -0.42               0.07               1.01                    0.12                    0.10                 8.34                      0.40                      0.35              2.600                   0.012                   0.011               0.00174                    0.00006                    0.00006 
  11600208          4832               100          -0.41               0.07               0.91                    0.10                    0.06                 9.95                      0.41                      0.32              2.403                   0.014                   0.012               0.00093                    0.00003                    0.00003 
  11600604          4916                97          -0.34               0.07               1.61                    0.16                    0.16                 7.20                      0.29                      0.29              2.932                   0.011                   0.012               0.00433                    0.00013                    0.00012 
  11600255          4847               102          -0.45               0.07               1.12                    0.13                    0.12                 6.18                      0.27                      0.26              2.905                   0.013                   0.013               0.00475                    0.00013                    0.00014 
  11548940          4581                92          -0.21               0.06               1.15                    0.11                    0.10                12.97                      0.49                      0.47              2.273                   0.011                   0.011               0.00053                    0.00001                    0.00002 
  11496569          4715                83           0.02               0.05               1.60                    0.19                    0.16                 9.16                      0.41                      0.39              2.719                   0.011                   0.012               0.00208                    0.00007                    0.00006 
  11444844          4732                94          -0.25               0.06               0.97                    0.11                    0.10                10.16                      0.45                      0.38              2.408                   0.016                   0.015               0.00092                    0.00003                    0.00003 
  11496497          4847                78           0.13               0.05               1.37                    0.13                    0.12                 5.04                      0.19                      0.18              3.171                   0.010                   0.010               0.01074                    0.00030                    0.00030 
  11444313          4600                86          -0.05               0.06               1.10                    0.12                    0.11                10.76                      0.47                      0.45              2.415                   0.012                   0.011               0.00088                    0.00003                    0.00003 
  11599067          4299                66           0.44               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11495120          4828                85          -0.04               0.06               1.87                    0.23                    0.28                10.22                      0.50                      0.62              2.690                   0.015                   0.018               0.00175                    0.00007                    0.00007 
  11599342          4786                89          -0.12               0.06               1.40                    0.16                    0.15                 6.07                      0.27                      0.26              3.019                   0.013                   0.013               0.00628                    0.00020                    0.00021 
  11494511          4078                77           0.18               0.05               1.28                    0.15                    0.17                19.54                      0.79                      1.19              1.966                   0.015                   0.015               0.00017                    0.00001                    0.00001 
  11546913          4939                90          -0.16               0.06               1.56                    0.28                    0.28                 5.37                      0.45                      0.45              3.170                   0.012                   0.012               0.01007                    0.00084                    0.00076 
  11495084          4540                90          -0.16               0.06               0.93                    0.13                    0.07                10.53                      0.48                      0.31              2.366                   0.016                   0.013               0.00080                    0.00002                    0.00002 
  11650039          4425               107          -0.59               0.08               1.09                    0.15                    0.15                14.69                      0.76                      0.79              2.139                   0.016                   0.017               0.00034                    0.00001                    0.00001 
  11338267          4563                97          -0.34               0.07               0.88                    0.11                    0.06                11.07                      0.47                      0.33              2.297                   0.013                   0.012               0.00065                    0.00002                    0.00002 
  11285433          4636               100          -0.41               0.07               1.25                    0.16                    0.14                11.52                      0.59                      0.55              2.410                   0.013                   0.014               0.00081                    0.00003                    0.00003 
  11649294          4570                83           0.01               0.05               1.01                    0.16                    0.10                10.28                      0.56                      0.40              2.423                   0.018                   0.013               0.00094                    0.00003                    0.00003 
  11598312          4834                91          -0.18               0.06               1.59                    0.14                    0.24                10.79                      0.35                      0.71              2.573                   0.011                   0.014               0.00128                    0.00006                    0.00004 
  11598116          4361                95          -0.29               0.07               1.14                    0.18                    0.16                14.99                      0.92                      0.83              2.144                   0.017                   0.017               0.00034                    0.00001                    0.00001 
  11494312          4604                80           0.10               0.05               1.27                    0.16                    0.15                10.82                      0.54                      0.51              2.472                   0.014                   0.014               0.00100                    0.00003                    0.00003 
  11546335          3790               109          -0.62               0.08               1.40                    0.50                    0.48                74.48                     13.20                     13.27              0.837                   0.031                   0.032               0.00000                    0.00000                    0.00000 
  11441797          4582                92          -0.22               0.06               1.21                    0.13                    0.12                 8.65                      0.35                      0.35              2.646                   0.012                   0.013               0.00187                    0.00006                    0.00005 
  11597759          4604                96          -0.30               0.07               0.90                    0.12                    0.05                10.48                      0.49                      0.25              2.355                   0.015                   0.013               0.00078                    0.00003                    0.00003 
  11494169          4556                91          -0.19               0.06               1.50                    0.17                    0.16                11.43                      0.55                      0.52              2.497                   0.012                   0.011               0.00100                    0.00004                    0.00004 
  11442227          4524                83           0.02               0.05               1.25                    0.24                    0.21                12.60                      0.81                      0.77              2.336                   0.023                   0.023               0.00063                    0.00002                    0.00002 
  11177727          4438                91          -0.18               0.06               1.21                    0.13                    0.13                11.59                      0.52                      0.52              2.391                   0.011                   0.012               0.00077                    0.00003                    0.00003 
  11337714          4570                77           0.18               0.05               1.49                    0.24                    0.20                11.63                      0.69                      0.63              2.478                   0.017                   0.017               0.00094                    0.00004                    0.00004 
  11230630          4655                91          -0.18               0.06               0.95                    0.10                    0.08                10.50                      0.46                      0.35              2.376                   0.012                   0.011               0.00082                    0.00003                    0.00003 
  11284496          4567                79           0.11               0.05               1.22                    0.12                    0.11                 6.41                      0.25                      0.24              2.911                   0.010                   0.010               0.00464                    0.00014                    0.00014 
  11905840          4915                94          -0.24               0.06               1.37                    0.13                    0.12                 6.21                      0.23                      0.22              2.989                   0.011                   0.011               0.00573                    0.00015                    0.00015 
  11955410          4690                89          -0.14               0.06               1.06                    0.11                    0.09                10.54                      0.44                      0.40              2.419                   0.010                   0.010               0.00091                    0.00003                    0.00003 
  12005162          4880                91          -0.17               0.06               1.25                    0.21                    0.19                 5.14                      0.38                      0.37              3.110                   0.012                   0.013               0.00915                    0.00057                    0.00056 
  12004945          4493                76           0.19               0.05               1.21                    0.14                    0.13                 7.07                      0.32                      0.31              2.822                   0.013                   0.014               0.00342                    0.00011                    0.00011 
  11905997          4585                99          -0.38               0.07               1.15                    0.15                    0.14                 7.87                      0.39                      0.37              2.707                   0.015                   0.016               0.00236                    0.00007                    0.00007 
  11805876          4693                75           0.22               0.05               1.91                    0.21                    0.16                 7.13                      0.28                      0.24              3.014                   0.011                   0.011               0.00528                    0.00014                    0.00014 
  11805460          4561                79           0.11               0.05               1.23                    0.14                    0.13                10.80                      0.48                      0.45              2.460                   0.013                   0.013               0.00097                    0.00003                    0.00003 
  11805792          4622                89          -0.13               0.06               1.14                    0.12                    0.12                10.65                      0.45                      0.45              2.439                   0.011                   0.012               0.00094                    0.00003                    0.00003 
  11855110          4814                92          -0.21               0.06               1.25                    0.12                    0.14                10.66                      0.40                      0.45              2.478                   0.011                   0.012               0.00103                    0.00003                    0.00003 
  11754056          4535                81           0.06               0.05               0.96                    0.13                    0.10                10.03                      0.57                      0.48              2.423                   0.011                   0.010               0.00096                    0.00004                    0.00004 
  11804677          4508                86          -0.05               0.06               2.26                    0.21                    0.32                19.65                      0.76                      1.06              2.201                   0.014                   0.016               0.00030                    0.00001                    0.00001 
  11703230          4688                90          -0.17               0.06               1.09                    0.14                    0.11                10.69                      0.50                      0.46              2.417                   0.015                   0.013               0.00089                    0.00003                    0.00003 
  11753722          4498                99          -0.37               0.07               1.06                    0.11                    0.10                 8.84                      0.37                      0.37              2.570                   0.009                   0.010               0.00153                    0.00005                    0.00005 
  11805217          4708                91          -0.19               0.06               1.45                    0.33                    0.30                 9.10                      0.67                      0.67              2.681                   0.029                   0.031               0.00192                    0.00006                    0.00006 
  12101990          4626                95          -0.28               0.07               0.88                    0.08                    0.04                10.06                      0.31                      0.20              2.380                   0.009                   0.009               0.00087                    0.00002                    0.00003 
  11954465          4572                85          -0.02               0.06               1.12                    0.13                    0.11                 6.15                      0.28                      0.26              2.909                   0.011                   0.010               0.00481                    0.00017                    0.00017 
  11954989          4419                81           0.06               0.05               1.35                    0.26                    0.25                13.37                      0.89                      0.92              2.313                   0.025                   0.027               0.00056                    0.00002                    0.00002 
  11905393          4585                85          -0.03               0.06               0.98                    0.12                    0.08                10.26                      0.50                      0.36              2.410                   0.012                   0.011               0.00091                    0.00003                    0.00003 
  11854450          4783               100          -0.40               0.07               0.88                    0.10                    0.04                 9.90                      0.40                      0.26              2.397                   0.012                   0.010               0.00092                    0.00003                    0.00003 
  11904929          4876                94          -0.27               0.06               1.60                    0.20                    0.15                11.06                      0.58                      0.42              2.554                   0.014                   0.014               0.00118                    0.00004                    0.00004 
  11954278          4576                80           0.09               0.05               1.29                    0.13                    0.13                11.10                      0.44                      0.47              2.458                   0.012                   0.012               0.00094                    0.00003                    0.00003 
  11905159          4473                92          -0.21               0.06               1.23                    0.13                    0.13                 9.28                      0.41                      0.40              2.594                   0.010                   0.010               0.00154                    0.00005                    0.00005 
  11953668          4656                98          -0.35               0.07               1.10                    0.13                    0.12                11.30                      0.53                      0.49              2.372                   0.015                   0.015               0.00076                    0.00002                    0.00002 
  11953849          4690                86          -0.07               0.06               1.15                    0.14                    0.15                10.60                      0.50                      0.51              2.448                   0.015                   0.016               0.00097                    0.00003                    0.00003 
  12003742          4992                87          -0.07               0.06               2.48                    0.35                    0.37                11.62                      0.55                      0.66              2.702                   0.016                   0.018               0.00159                    0.00005                    0.00005 
  11753104          4584               112          -0.70               0.08               1.29                    0.15                    0.15                11.58                      0.58                      0.58              2.421                   0.012                   0.013               0.00083                    0.00003                    0.00003 
  11753010          4194                81           0.06               0.05               1.10                    0.27                    0.16                16.82                      1.37                      0.87              2.032                   0.030                   0.022               0.00023                    0.00001                    0.00001 
  11753018          4548                78           0.15               0.05               1.47                    0.16                    0.15                 9.04                      0.37                      0.36              2.692                   0.013                   0.013               0.00199                    0.00005                    0.00005 
  11753211          4842                90          -0.16               0.06               1.31                    0.18                    0.16                11.21                      0.61                      0.57              2.454                   0.014                   0.015               0.00093                    0.00003                    0.00003 
  11753439          4488                88          -0.11               0.06               1.18                    0.17                    0.16                 8.81                      0.50                      0.48              2.622                   0.014                   0.015               0.00173                    0.00007                    0.00007 
  11752396          4566                92          -0.21               0.06               1.38                    0.25                    0.25                11.67                      0.74                      0.78              2.444                   0.022                   0.025               0.00087                    0.00003                    0.00003 
  11752358          4734               116          -0.80               0.08               1.15                    0.12                    0.12                 7.86                      0.34                      0.35              2.707                   0.013                   0.013               0.00237                    0.00008                    0.00007 
  11752707          4403               101          -0.42               0.07               1.05                    0.18                    0.16                14.13                      0.88                      0.79              2.158                   0.019                   0.018               0.00037                    0.00001                    0.00001 
  11802908          4640                80           0.09               0.05               1.34                    0.13                    0.12                 6.68                      0.27                      0.26              2.914                   0.010                   0.010               0.00448                    0.00015                    0.00015 
  12003253          4641                91          -0.18               0.06               1.14                    0.15                    0.13                11.18                      0.55                      0.51              2.397                   0.014                   0.015               0.00081                    0.00003                    0.00003 
  11953581          4510                72           0.30               0.04               1.22                    0.23                    0.21                10.82                      0.68                      0.67              2.455                   0.024                   0.024               0.00096                    0.00003                    0.00003 
  11853719          4510                79           0.13               0.05               1.00                    0.15                    0.09                10.41                      0.57                      0.42              2.405                   0.014                   0.012               0.00089                    0.00003                    0.00003 
  11802037          4960               100          -0.40               0.07               0.96                    0.10                    0.07                10.42                      0.46                      0.36              2.385                   0.009                   0.009               0.00085                    0.00003                    0.00004 
  11752118          4430                93          -0.24               0.06               1.10                    0.13                    0.12                10.18                      0.46                      0.46              2.464                   0.014                   0.015               0.00104                    0.00003                    0.00003 
  11649869          4748               110          -0.67               0.08           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11650219          4689                91          -0.19               0.06               1.04                    0.13                    0.10                10.67                      0.52                      0.44              2.400                   0.012                   0.013               0.00086                    0.00003                    0.00003 
  11250010          4490                69           0.36               0.04               1.54                    0.22                    0.19                11.67                      0.60                      0.54              2.492                   0.017                   0.017               0.00097                    0.00003                    0.00003 
  11250152          4489                93          -0.23               0.06               1.25                    0.15                    0.13                12.15                      0.55                      0.50              2.365                   0.014                   0.014               0.00069                    0.00002                    0.00002 
  11250139          4465               101          -0.42               0.07               0.97                    0.14                    0.11                 9.45                      0.47                      0.38              2.474                   0.017                   0.014               0.00115                    0.00003                    0.00003 
  11355933          4596                80           0.09               0.05               1.45                    0.18                    0.16                11.31                      0.55                      0.52              2.492                   0.012                   0.013               0.00100                    0.00004                    0.00004 
  11563791          4778               131          -1.19               0.10               1.04                    0.11                    0.10                 9.17                      0.39                      0.37              2.531                   0.012                   0.012               0.00135                    0.00004                    0.00005 
  11615224          4525                86          -0.05               0.06               0.93                    0.08                    0.06                10.23                      0.34                      0.30              2.391                   0.012                   0.011               0.00088                    0.00003                    0.00003 
  11615617          4906                75           0.21               0.05               2.19                    0.23                    0.23                 8.46                      0.35                      0.33              2.922                   0.013                   0.014               0.00360                    0.00010                    0.00010 
  11615498          4863                81           0.06               0.05               2.11                    0.14                    0.40                10.18                      0.33                      0.72              2.738                   0.014                   0.021               0.00198                    0.00007                    0.00007 
  11512096          4658               101          -0.42               0.07               0.89                    0.11                    0.06                 9.94                      0.45                      0.25              2.397                   0.011                   0.010               0.00091                    0.00003                    0.00003 
  11564307          4653                85          -0.02               0.06               1.39                    0.27                    0.25                11.61                      0.81                      0.78              2.451                   0.021                   0.022               0.00089                    0.00003                    0.00003 
  11668246          4522                75           0.22               0.05               1.35                    0.21                    0.20                11.02                      0.61                      0.59              2.481                   0.020                   0.022               0.00100                    0.00003                    0.00003 
  11668036          4736                82           0.05               0.05               1.49                    0.17                    0.11                11.13                      0.54                      0.31              2.516                   0.012                   0.012               0.00107                    0.00003                    0.00004 
  11667928          4574                92          -0.21               0.06               1.07                    0.16                    0.14                11.07                      0.73                      0.63              2.380                   0.012                   0.011               0.00079                    0.00004                    0.00004 
  11564787          4458                72           0.30               0.04               1.21                    0.30                    0.25                12.14                      0.99                      0.88              2.352                   0.031                   0.028               0.00068                    0.00002                    0.00002 
  11667799          4545                76           0.19               0.05               1.85                    0.19                    0.17                11.41                      0.45                      0.44              2.591                   0.011                   0.012               0.00125                    0.00003                    0.00003 
  11408704          4513                80           0.08               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11409529          4445                70           0.35               0.04               1.23                    0.16                    0.16                11.00                      0.55                      0.58              2.445                   0.016                   0.016               0.00093                    0.00003                    0.00003 
  11357004          4473                92          -0.22               0.06               1.20                    0.18                    0.16                13.14                      0.71                      0.67              2.280                   0.018                   0.019               0.00053                    0.00002                    0.00001 
  11513798          4512                74           0.24               0.05               1.16                    0.11                    0.11                 6.72                      0.25                      0.25              2.847                   0.012                   0.011               0.00382                    0.00011                    0.00010 
  11461138          4438                70           0.34               0.04               1.10                    0.12                    0.11                10.89                      0.45                      0.43              2.405                   0.011                   0.011               0.00085                    0.00003                    0.00003 
  11617622          4543                81           0.07               0.05               1.11                    0.12                    0.11                11.06                      0.49                      0.46              2.396                   0.012                   0.011               0.00082                    0.00003                    0.00003 
  11618043          3927                74           0.24               0.05               1.05                    0.12                    0.10                25.79                      0.78                      1.34              1.647                   0.017                   0.016               0.00006                    0.00000                    0.00000 
  11618522          4778                76           0.19               0.05               1.96                    0.12                    0.29                10.70                      0.28                      0.68              2.666                   0.012                   0.012               0.00161                    0.00005                    0.00006 
  11669113          4352                88          -0.10               0.06               1.30                    0.14                    0.14                14.02                      0.60                      0.60              2.257                   0.012                   0.013               0.00047                    0.00001                    0.00001 
  11617501          4475                86          -0.07               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11410217          4890                78           0.16               0.05               1.44                    0.29                    0.27                 4.66                      0.43                      0.42              3.259                   0.011                   0.010               0.01420                    0.00139                    0.00118 
  11514322          4610                79           0.12               0.05               1.59                    0.16                    0.15                 9.60                      0.38                      0.37              2.674                   0.011                   0.011               0.00180                    0.00005                    0.00006 
  11410549          4616                80           0.09               0.05               1.32                    0.18                    0.17                11.21                      0.57                      0.57              2.458                   0.017                   0.017               0.00094                    0.00003                    0.00003 
  11357686          4451                86          -0.06               0.06               1.05                    0.14                    0.11                 8.20                      0.43                      0.35              2.632                   0.012                   0.011               0.00190                    0.00007                    0.00007 
  11410622          4880                91          -0.18               0.06               1.33                    0.13                    0.12                 5.47                      0.21                      0.21              3.084                   0.011                   0.011               0.00810                    0.00022                    0.00022 
  11463411          4924                87          -0.07               0.06               2.78                    0.24                    0.30                13.47                      0.53                      0.58              2.620                   0.013                   0.014               0.00113                    0.00003                    0.00003 
  11462972          4611                80           0.10               0.05               1.44                    0.14                    0.18                10.85                      0.38                      0.56              2.526                   0.013                   0.015               0.00113                    0.00004                    0.00003 
  11515377          4827                89          -0.12               0.06               1.25                    0.15                    0.14                 4.71                      0.24                      0.24              3.189                   0.009                   0.010               0.01200                    0.00052                    0.00052 
  11463450          4456                66           0.46               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11619724          4541                84           0.01               0.05               2.59                    0.35                    0.30                19.55                      1.02                      0.85              2.267                   0.017                   0.017               0.00034                    0.00001                    0.00001 
  11721438          4918                76           0.19               0.05               2.03                    0.32                    0.22                 7.92                      0.45                      0.35              2.950                   0.014                   0.014               0.00411                    0.00014                    0.00013 
  11669622          4817                92          -0.21               0.06               1.36                    0.35                    0.33                11.56                      1.02                      1.08              2.446                   0.031                   0.035               0.00088                    0.00003                    0.00003 
  11720493          4597                87          -0.08               0.06               1.17                    0.13                    0.12                10.97                      0.50                      0.49              2.424                   0.011                   0.011               0.00088                    0.00003                    0.00003 
  11670367          4455                80           0.10               0.05               1.03                    0.15                    0.08                10.92                      0.56                      0.34              2.375                   0.016                   0.014               0.00079                    0.00002                    0.00002 
  11567572          4707                72           0.29               0.04               1.92                    0.17                    0.37                10.65                      0.38                      0.84              2.663                   0.019                   0.023               0.00160                    0.00006                    0.00006 
  11568605          4530                79           0.13               0.05               1.59                    0.16                    0.14                10.71                      0.43                      0.39              2.578                   0.010                   0.011               0.00129                    0.00004                    0.00004 
  11517524          4605                76           0.19               0.05               1.35                    0.15                    0.14                 6.78                      0.28                      0.27              2.903                   0.013                   0.013               0.00431                    0.00012                    0.00012 
  11567563          4518                82           0.05               0.05               1.55                    0.24                    0.23                11.36                      0.64                      0.66              2.518                   0.020                   0.021               0.00106                    0.00004                    0.00004 
  11412190          4744                93          -0.23               0.06               0.94                    0.08                    0.08                 9.93                      0.43                      0.39              2.414                   0.009                   0.010               0.00095                    0.00004                    0.00004 
  11518492          4518                81           0.06               0.05               1.35                    0.13                    0.13                 9.52                      0.36                      0.37              2.611                   0.010                   0.010               0.00157                    0.00005                    0.00005 
  11413158          4887                81           0.07               0.05               2.56                    0.32                    0.30                12.37                      0.51                      0.60              2.661                   0.014                   0.016               0.00136                    0.00004                    0.00004 
  11465784          4619                85          -0.04               0.06               1.02                    0.12                    0.10                10.14                      0.46                      0.39              2.434                   0.011                   0.010               0.00097                    0.00003                    0.00003 
  11569659          4744                95          -0.27               0.06               0.99                    0.12                    0.11                10.28                      0.46                      0.39              2.409                   0.017                   0.016               0.00091                    0.00003                    0.00003 
  11362947          5001                89          -0.12               0.06               2.17                    0.20                    0.30                 9.94                      0.40                      0.54              2.774                   0.012                   0.011               0.00220                    0.00007                    0.00008 
  11519735          4325                75           0.22               0.05               1.25                    0.17                    0.15                13.04                      0.69                      0.62              2.304                   0.016                   0.016               0.00056                    0.00002                    0.00002 
  11519991          4950                89          -0.13               0.06               1.82                    0.22                    0.19                 7.90                      0.35                      0.32              2.904                   0.013                   0.013               0.00370                    0.00011                    0.00011 
  11415370          4758                86          -0.04               0.06               1.28                    0.11                    0.22                10.69                      0.33                      0.75              2.486                   0.012                   0.015               0.00105                    0.00004                    0.00003 
  11519450          4716                89          -0.14               0.06               1.33                    0.13                    0.12                 8.06                      0.31                      0.30              2.750                   0.011                   0.011               0.00255                    0.00007                    0.00007 
  11623012          4772                89          -0.12               0.06               1.15                    0.15                    0.15                10.48                      0.51                      0.54              2.457                   0.015                   0.015               0.00100                    0.00003                    0.00003 
  11621486          4612                97          -0.33               0.07               1.27                    0.15                    0.15                11.06                      0.55                      0.56              2.453                   0.013                   0.014               0.00094                    0.00004                    0.00003 
  11623195          4612                85          -0.04               0.06               1.23                    0.23                    0.21                10.81                      0.69                      0.69              2.461                   0.023                   0.024               0.00098                    0.00003                    0.00003 
  11622144          4757                78           0.13               0.05               1.66                    0.22                    0.19                11.85                      0.60                      0.57              2.511                   0.013                   0.014               0.00100                    0.00004                    0.00004 
  11521155          4812                84          -0.00               0.05               1.40                    0.10                    0.27                10.85                      0.28                      0.93              2.511                   0.012                   0.017               0.00110                    0.00006                    0.00004 
  11521352          4823                87          -0.07               0.06               1.32                    0.34                    0.28                 6.53                      0.74                      0.68              2.928                   0.012                   0.012               0.00474                    0.00048                    0.00047 
  11572172          4542                89          -0.13               0.06               1.00                    0.12                    0.09                10.56                      0.47                      0.35              2.393                   0.013                   0.012               0.00085                    0.00002                    0.00003 
  11521197          4748                85          -0.03               0.06               1.77                    0.18                    0.17                 9.50                      0.37                      0.38              2.731                   0.012                   0.012               0.00207                    0.00006                    0.00006 
  11468340          4732                86          -0.05               0.06               1.19                    0.30                    0.25                 9.94                      1.07                      0.87              2.518                   0.017                   0.016               0.00121                    0.00007                    0.00008 
  11415994          4627                99          -0.38               0.07               1.14                    0.32                    0.25                11.95                      1.29                      1.04              2.342                   0.023                   0.023               0.00067                    0.00006                    0.00006 
  11674666          4770                91          -0.19               0.06               1.05                    0.13                    0.09                10.59                      0.51                      0.41              2.411                   0.012                   0.011               0.00089                    0.00003                    0.00003 
  11673900          4690                83           0.02               0.05               1.48                    0.12                    0.16                10.93                      0.36                      0.50              2.530                   0.010                   0.010               0.00113                    0.00004                    0.00003 
  11674692          4916                73           0.26               0.05               2.30                    0.15                    0.27                 9.58                      0.24                      0.46              2.836                   0.009                   0.011               0.00263                    0.00007                    0.00007 
  11775398          4576                84           0.01               0.05               0.98                    0.15                    0.09                10.13                      0.58                      0.43              2.419                   0.016                   0.012               0.00094                    0.00003                    0.00003 
  11775511          4509                96          -0.31               0.07               1.08                    0.12                    0.11                 8.96                      0.37                      0.38              2.567                   0.011                   0.011               0.00151                    0.00005                    0.00005 
  11090395          4721                91          -0.18               0.06               1.32                    0.25                    0.22                11.09                      0.73                      0.71              2.469                   0.023                   0.026               0.00097                    0.00003                    0.00003 
  11037290          4585                79           0.11               0.05               1.53                    0.16                    0.15                11.28                      0.43                      0.42              2.519                   0.012                   0.013               0.00107                    0.00003                    0.00003 
  11037219          4875                75           0.21               0.05               2.35                    0.25                    0.31                 8.41                      0.34                      0.40              2.957                   0.018                   0.019               0.00394                    0.00011                    0.00011 
  11090673          4625                95          -0.28               0.07               1.50                    0.81                    0.56                15.58                      3.91                      2.97              2.230                   0.037                   0.040               0.00040                    0.00010                    0.00009 
  11037292          4375               110          -0.66               0.08               1.11                    0.14                    0.11                15.17                      0.73                      0.65              2.123                   0.012                   0.012               0.00032                    0.00001                    0.00001 
  11251136          4491                81           0.07               0.05               1.69                    0.19                    0.19                14.40                      0.62                      0.62              2.348                   0.012                   0.012               0.00056                    0.00002                    0.00002 
  11197101          4632                98          -0.35               0.07               0.86                    0.07                    0.04                10.24                      0.30                      0.23              2.359                   0.012                   0.011               0.00081                    0.00003                    0.00003 
  11250488          4516                89          -0.12               0.06               1.60                    0.17                    0.15                15.20                      0.62                      0.60              2.277                   0.011                   0.011               0.00045                    0.00001                    0.00001 
  11250341          4515                90          -0.17               0.06               1.25                    0.21                    0.20                 9.53                      0.56                      0.57              2.578                   0.020                   0.022               0.00145                    0.00004                    0.00004 
  11196963          4516                93          -0.24               0.06               0.88                    0.09                    0.06                11.39                      0.40                      0.31              2.276                   0.013                   0.011               0.00060                    0.00002                    0.00002 
  11252233          4512                82           0.05               0.05               1.20                    0.13                    0.12                11.63                      0.51                      0.50              2.386                   0.011                   0.011               0.00076                    0.00003                    0.00003 
  11251837          4446                77           0.17               0.05               1.14                    0.15                    0.14                12.04                      0.58                      0.57              2.334                   0.014                   0.014               0.00065                    0.00002                    0.00002 
  11357931          4697                88          -0.12               0.06               1.27                    0.13                    0.12                11.06                      0.47                      0.46              2.455                   0.011                   0.011               0.00094                    0.00003                    0.00003 
  11197457          4624                85          -0.02               0.06               1.23                    0.15                    0.15                10.41                      0.49                      0.54              2.492                   0.012                   0.013               0.00109                    0.00004                    0.00004 
  11145563          4730                96          -0.31               0.07               1.02                    0.12                    0.11                10.79                      0.52                      0.48              2.381                   0.013                   0.013               0.00081                    0.00003                    0.00003 
  11146230          4881                96          -0.31               0.07               0.93                    0.10                    0.10                 9.59                      0.43                      0.42              2.443                   0.016                   0.017               0.00105                    0.00003                    0.00003 
  10983401          4926                77           0.17               0.05               2.03                    0.32                    0.22                 8.61                      0.48                      0.38              2.879                   0.016                   0.016               0.00320                    0.00009                    0.00009 
  11146152          4504                75           0.21               0.05               1.51                    0.16                    0.14                12.94                      0.54                      0.51              2.392                   0.011                   0.011               0.00070                    0.00002                    0.00002 
  11145672          4964                88          -0.09               0.06               2.04                    0.24                    0.23                10.68                      0.52                      0.51              2.691                   0.010                   0.012               0.00168                    0.00006                    0.00006 
  11359175          4622                85          -0.02               0.06               1.12                    0.15                    0.14                10.52                      0.52                      0.50              2.441                   0.017                   0.017               0.00096                    0.00003                    0.00003 
  11358755          4484                85          -0.02               0.06               1.49                    0.15                    0.15                11.91                      0.50                      0.50              2.458                   0.010                   0.010               0.00088                    0.00003                    0.00003 
  11358669          4634                79           0.12               0.05               1.07                    0.20                    0.13                 6.45                      0.42                      0.27              2.850                   0.024                   0.020               0.00398                    0.00013                    0.00012 
  11252437          4484                80           0.10               0.05               1.06                    0.14                    0.11                11.84                      0.61                      0.49              2.316                   0.014                   0.012               0.00064                    0.00002                    0.00002 
  11305250          4950                86          -0.06               0.06               2.24                    0.23                    0.20                 9.02                      0.32                      0.35              2.880                   0.011                   0.012               0.00308                    0.00008                    0.00008 
  11358607          4743                92          -0.21               0.06               1.10                    0.13                    0.12                10.57                      0.49                      0.49              2.432                   0.012                   0.012               0.00093                    0.00003                    0.00003 
  11147717          4589                99          -0.37               0.07               1.05                    0.17                    0.14                13.45                      0.76                      0.68              2.201                   0.020                   0.018               0.00043                    0.00002                    0.00002 
  11147596          4278                74           0.24               0.05               1.47                    0.18                    0.18                15.67                      0.74                      0.75              2.212                   0.015                   0.016               0.00038                    0.00001                    0.00001 
  11146647          4469                84          -0.01               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11199105          4406                73           0.27               0.04               1.14                    0.20                    0.15                11.35                      0.71                      0.57              2.384                   0.022                   0.019               0.00078                    0.00003                    0.00003 
  11199783          4672                81           0.08               0.05               1.55                    0.14                    0.19                10.97                      0.33                      0.63              2.550                   0.011                   0.011               0.00119                    0.00005                    0.00004 
  11252706          4731                85          -0.04               0.06               1.43                    0.10                    0.14                10.88                      0.28                      0.43              2.519                   0.010                   0.010               0.00111                    0.00003                    0.00003 
  11360886          4756                87          -0.07               0.06               2.35                    0.26                    0.23                13.43                      0.57                      0.53              2.551                   0.014                   0.012               0.00097                    0.00003                    0.00003 
  11413138          4471                79           0.12               0.05               1.52                    0.19                    0.16                10.88                      0.54                      0.50              2.545                   0.014                   0.014               0.00118                    0.00004                    0.00004 
  11200573          4544                84          -0.01               0.06               1.07                    0.15                    0.12                10.63                      0.57                      0.50              2.417                   0.015                   0.013               0.00089                    0.00003                    0.00003 
  11307599          4800                96          -0.30               0.07               1.21                    0.20                    0.18                10.83                      0.78                      0.72              2.452                   0.015                   0.015               0.00096                    0.00006                    0.00006 
  11308784          4600                93          -0.24               0.06               1.30                    0.12                    0.12                 8.55                      0.33                      0.33              2.687                   0.010                   0.010               0.00207                    0.00007                    0.00006 
  11308660          4556                80           0.08               0.05               1.13                    0.13                    0.13                10.41                      0.48                      0.51              2.457                   0.011                   0.012               0.00100                    0.00003                    0.00003 
  11361765          4814                95          -0.27               0.06               1.25                    0.11                    0.11                 6.44                      0.23                      0.23              2.917                   0.010                   0.010               0.00468                    0.00012                    0.00012 
  11414700          4643                87          -0.08               0.06               1.32                    0.14                    0.14                11.05                      0.46                      0.48              2.471                   0.011                   0.012               0.00098                    0.00003                    0.00003 
  12121377          4739                87          -0.09               0.06               1.57                    0.21                    0.16                11.24                      0.58                      0.44              2.533                   0.013                   0.012               0.00111                    0.00004                    0.00004 
  12122151          4658                87          -0.08               0.06               1.58                    0.18                    0.16                10.40                      0.43                      0.44              2.604                   0.012                   0.013               0.00141                    0.00004                    0.00004 
  12121656          4818                91          -0.19               0.06               1.37                    0.17                    0.15                11.13                      0.55                      0.50              2.481                   0.013                   0.014               0.00099                    0.00003                    0.00003 
  12024640          4616                85          -0.04               0.06               1.08                    0.13                    0.11                 6.49                      0.30                      0.27              2.848                   0.012                   0.011               0.00396                    0.00013                    0.00013 
  11775041          5046               103          -0.47               0.07               1.14                    0.35                    0.27                10.67                      1.06                      0.91              2.438                   0.037                   0.033               0.00094                    0.00003                    0.00003 
  11924919          4782                79           0.12               0.05               1.64                    0.18                    0.17                 7.03                      0.29                      0.29              2.959                   0.012                   0.013               0.00472                    0.00013                    0.00012 
  11974612          4528               102          -0.46               0.07               1.05                    0.14                    0.12                 9.57                      0.50                      0.47              2.497                   0.013                   0.012               0.00120                    0.00005                    0.00004 
  11924806          4923                84          -0.01               0.06               2.12                    0.34                    0.31                 7.94                      0.43                      0.41              2.963                   0.021                   0.022               0.00422                    0.00016                    0.00016 
  11825166          4547                91          -0.17               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11773616          4301                74           0.24               0.05               1.34                    0.18                    0.16                13.43                      0.67                      0.65              2.309                   0.014                   0.015               0.00055                    0.00002                    0.00002 
  11773146          4039                93          -0.23               0.06               1.20                    0.53                    0.26                32.91                      6.28                      2.88              1.477                   0.027                   0.025               0.00003                    0.00000                    0.00001 
  11824403          3978               103          -0.47               0.07               1.26                    0.54                    0.41                38.82                      7.75                      5.25              1.360                   0.049                   0.054               0.00002                    0.00001                    0.00000 
  11824976          4622                85          -0.02               0.06               1.42                    0.18                    0.17                11.56                      0.61                      0.59              2.462                   0.012                   0.012               0.00092                    0.00004                    0.00004 
  11774110          4530                79           0.12               0.05               1.28                    0.17                    0.15                11.34                      0.56                      0.53              2.437                   0.015                   0.016               0.00088                    0.00003                    0.00003 
  11973853          4909                88          -0.09               0.06               1.59                    0.18                    0.18                 5.14                      0.23                      0.24              3.215                   0.012                   0.013               0.01164                    0.00039                    0.00040 
  12121207          4709                97          -0.32               0.07               1.00                    0.12                    0.10                11.22                      0.48                      0.43              2.336                   0.015                   0.014               0.00071                    0.00002                    0.00002 
  12120327          4612                88          -0.11               0.06               1.19                    0.14                    0.12                11.01                      0.55                      0.53              2.428                   0.010                   0.010               0.00089                    0.00004                    0.00003 
  12120872          4683                85          -0.02               0.06               1.38                    0.19                    0.17                 7.04                      0.35                      0.33              2.883                   0.017                   0.018               0.00395                    0.00010                    0.00010 
  11823838          4819               101          -0.42               0.07               1.54                    0.19                    0.16                11.17                      0.53                      0.47              2.527                   0.013                   0.013               0.00110                    0.00003                    0.00003 
  11722424          4417                83           0.03               0.05               1.41                    0.28                    0.23                15.13                      0.97                      0.93              2.227                   0.024                   0.025               0.00041                    0.00001                    0.00001 
  11670968          4541               106          -0.56               0.08               1.13                    0.12                    0.11                 9.31                      0.40                      0.39              2.552                   0.011                   0.011               0.00140                    0.00005                    0.00004 
  12021906          4609                79           0.11               0.05               1.28                    0.18                    0.15                10.43                      0.58                      0.53              2.509                   0.012                   0.012               0.00113                    0.00005                    0.00004 
  11971940          4463                74           0.25               0.05               1.54                    0.18                    0.21                10.78                      0.51                      0.57              2.556                   0.015                   0.016               0.00122                    0.00005                    0.00004 
  11872655          4408                78           0.14               0.05               1.01                    0.15                    0.07                11.42                      0.59                      0.34              2.330                   0.016                   0.013               0.00068                    0.00002                    0.00002 
  11873200          4670                89          -0.13               0.06               1.53                    0.17                    0.16                11.91                      0.51                      0.50              2.469                   0.012                   0.013               0.00090                    0.00003                    0.00003 
  11871882          4782                98          -0.35               0.07               1.16                    0.17                    0.17                10.45                      0.57                      0.59              2.463                   0.017                   0.018               0.00101                    0.00003                    0.00003 
  11721374          4506                81           0.06               0.05               1.30                    0.13                    0.12                 8.74                      0.34                      0.32              2.668                   0.011                   0.011               0.00194                    0.00006                    0.00006 
  11871718          4565                88          -0.10               0.06               1.02                    0.14                    0.10                10.60                      0.55                      0.40              2.397                   0.016                   0.014               0.00085                    0.00003                    0.00003 
  12020797          4019                97          -0.32               0.07               0.89                    0.22                    0.08                27.73                      2.36                      0.97              1.512                   0.020                   0.016               0.00004                    0.00000                    0.00000 
  11971123          4741                88          -0.10               0.06               1.29                    0.17                    0.17                11.53                      0.66                      0.67              2.423                   0.011                   0.011               0.00084                    0.00004                    0.00004 
  11970987          4834                87          -0.08               0.06               1.53                    0.12                    0.30                10.94                      0.31                      0.90              2.543                   0.015                   0.022               0.00118                    0.00005                    0.00004 
  11971166          4748                88          -0.10               0.06               2.09                    0.64                    0.40                19.56                      1.97                      1.36              2.177                   0.034                   0.030               0.00028                    0.00001                    0.00001 
  11821439          4524                82           0.05               0.05               1.55                    0.15                    0.15                10.70                      0.44                      0.44              2.570                   0.010                   0.011               0.00127                    0.00004                    0.00004 
  11870991          4792                98          -0.36               0.07               0.93                    0.08                    0.07                10.15                      0.38                      0.30              2.392                   0.012                   0.011               0.00089                    0.00003                    0.00003 
  11819760          4625                92          -0.21               0.06               1.23                    0.23                    0.19                11.94                      0.75                      0.68              2.375                   0.023                   0.023               0.00072                    0.00002                    0.00002 
  11920678          4462                85          -0.04               0.06               1.35                    0.16                    0.16                11.25                      0.52                      0.51              2.465                   0.014                   0.014               0.00095                    0.00003                    0.00003 
  11820688          4631                81           0.07               0.05               1.49                    0.19                    0.17                11.58                      0.58                      0.53              2.484                   0.013                   0.014               0.00096                    0.00003                    0.00003 
  11769563          4731                94          -0.26               0.06               1.31                    0.13                    0.12                 7.32                      0.29                      0.28              2.826                   0.011                   0.011               0.00334                    0.00010                    0.00009 
  11969879          4378                73           0.26               0.05               0.98                    0.12                    0.06                11.17                      0.48                      0.30              2.340                   0.014                   0.013               0.00071                    0.00003                    0.00003 
  11968334          4654                77           0.16               0.05               1.30                    0.11                    0.10                 5.70                      0.20                      0.19              3.041                   0.009                   0.010               0.00704                    0.00019                    0.00018 
  11869095          4512                75           0.21               0.05               1.57                    0.19                    0.17                10.00                      0.45                      0.43              2.635                   0.012                   0.013               0.00157                    0.00005                    0.00005 
  11969378          4723                82           0.04               0.05               1.26                    0.13                    0.17                10.70                      0.44                      0.53              2.478                   0.013                   0.015               0.00103                    0.00003                    0.00003 
  12017985          4846               163          -1.99               0.13               1.17                    0.20                    0.17                14.58                      0.91                      0.86              2.179                   0.020                   0.020               0.00038                    0.00002                    0.00002 
  11868264          4777               100          -0.41               0.07               1.89                    0.62                    0.58                13.75                      2.15                      2.22              2.435                   0.023                   0.023               0.00072                    0.00014                    0.00012 
  11666557          4368                86          -0.05               0.06               1.18                    0.21                    0.20                11.70                      0.84                      0.81              2.372                   0.016                   0.016               0.00073                    0.00004                    0.00004 
  11819363          4638               103          -0.47               0.07               1.20                    0.16                    0.15                 9.17                      0.45                      0.45              2.592                   0.017                   0.018               0.00156                    0.00004                    0.00004 
  11769182          4497                82           0.04               0.05               1.39                    0.14                    0.14                10.62                      0.44                      0.45              2.528                   0.010                   0.011               0.00116                    0.00004                    0.00004 
  11615890          4830                83           0.03               0.05               1.34                    0.14                    0.13                 5.16                      0.22                      0.21              3.138                   0.010                   0.010               0.00972                    0.00030                    0.00030 
  11768570          4623                86          -0.06               0.06               1.11                    0.15                    0.14                10.49                      0.55                      0.52              2.440                   0.017                   0.016               0.00096                    0.00003                    0.00003 
  11966805          4559                99          -0.38               0.07               1.32                    0.16                    0.15                10.74                      0.54                      0.51              2.496                   0.012                   0.012               0.00106                    0.00004                    0.00004 
  12066292          4085               101          -0.43               0.07               1.24                    0.23                    0.14                30.32                      2.51                      1.28              1.560                   0.016                   0.016               0.00004                    0.00000                    0.00000 
  12115227          4659               114          -0.75               0.08               0.98                    0.09                    0.08                 5.85                      0.22                      0.22              2.894                   0.010                   0.010               0.00488                    0.00015                    0.00015 
  12114999          4851                95          -0.28               0.06               1.47                    0.18                    0.14                11.21                      0.53                      0.43              2.505                   0.012                   0.012               0.00104                    0.00003                    0.00003 
  11918016          4603                86          -0.05               0.06               1.07                    0.17                    0.13                10.44                      0.60                      0.48              2.430                   0.019                   0.016               0.00094                    0.00003                    0.00003 
  11868246          4517                77           0.17               0.05               1.50                    0.20                    0.19                12.59                      0.66                      0.65              2.415                   0.012                   0.012               0.00075                    0.00003                    0.00003 
  11817405          4532                90          -0.16               0.06               1.41                    0.15                    0.14                12.16                      0.55                      0.52              2.416                   0.010                   0.010               0.00078                    0.00003                    0.00003 
  11767058          4850                86          -0.06               0.06               1.65                    0.27                    0.16                10.21                      0.63                      0.41              2.640                   0.013                   0.012               0.00155                    0.00006                    0.00005 
  11665692          4810                70           0.34               0.04               2.15                    0.21                    0.21                10.38                      0.43                      0.41              2.739                   0.012                   0.013               0.00193                    0.00005                    0.00006 
  11614827          4816                98          -0.36               0.07               1.07                    0.16                    0.13                10.23                      0.58                      0.51              2.449                   0.015                   0.015               0.00100                    0.00004                    0.00004 
  11716326          4694                80           0.10               0.05               1.02                    0.10                    0.08                 4.04                      0.15                      0.12              3.234                   0.010                   0.009               0.01543                    0.00040                    0.00042 
  12316788          4440                89          -0.12               0.06               1.20                    0.12                    0.13                10.30                      0.41                      0.46              2.494                   0.012                   0.014               0.00111                    0.00003                    0.00003 
  12418515          4788                95          -0.29               0.07               1.35                    0.18                    0.16                11.44                      0.60                      0.57              2.453                   0.013                   0.013               0.00090                    0.00004                    0.00003 
  12316494          4776                92          -0.21               0.06               1.27                    0.34                    0.31                11.78                      1.04                      1.05              2.399                   0.033                   0.035               0.00078                    0.00003                    0.00003 
  12367827          4795                89          -0.14               0.06               1.53                    0.20                    0.19                11.62                      0.58                      0.57              2.493                   0.014                   0.014               0.00098                    0.00003                    0.00003 
  12418339          4787                94          -0.26               0.06               1.24                    0.12                    0.12                10.89                      0.42                      0.43              2.456                   0.010                   0.011               0.00096                    0.00003                    0.00003 
  12169845          4479                83           0.02               0.05               1.72                    0.28                    0.21                14.30                      0.81                      0.73              2.365                   0.017                   0.017               0.00059                    0.00002                    0.00002 
  12217239          4438                81           0.08               0.05               1.22                    0.14                    0.12                13.02                      0.57                      0.53              2.295                   0.012                   0.012               0.00055                    0.00002                    0.00002 
  12120230          4652                96          -0.30               0.07               1.28                    0.14                    0.14                 9.38                      0.39                      0.39              2.602                   0.012                   0.013               0.00155                    0.00005                    0.00005 
  12217154          4835                86          -0.05               0.06               1.87                    0.20                    0.19                11.63                      0.51                      0.50              2.577                   0.011                   0.011               0.00119                    0.00003                    0.00004 
  12168406          4349                72           0.29               0.04               1.29                    0.13                    0.13                10.10                      0.42                      0.42              2.537                   0.011                   0.011               0.00125                    0.00004                    0.00004 
  12366461          4524                83           0.02               0.05               1.49                    0.16                    0.14                11.02                      0.50                      0.46              2.525                   0.010                   0.011               0.00111                    0.00004                    0.00004 
  12366537          4619                91          -0.17               0.06               1.63                    0.19                    0.19                10.95                      0.49                      0.49              2.569                   0.011                   0.012               0.00124                    0.00004                    0.00004 
  12470054          4780                79           0.11               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  12070550          4463                86          -0.05               0.06               1.06                    0.17                    0.13                12.83                      0.75                      0.60              2.247                   0.018                   0.016               0.00050                    0.00002                    0.00002 
  12070114          4590                83           0.02               0.05               1.41                    0.18                    0.17                11.25                      0.51                      0.52              2.485                   0.015                   0.015               0.00099                    0.00003                    0.00003 
  12070650          4798                89          -0.14               0.06               1.38                    0.13                    0.13                10.85                      0.42                      0.35              2.504                   0.012                   0.013               0.00107                    0.00003                    0.00003 
  12167910          4284                83           0.02               0.05               1.47                    0.21                    0.20                17.43                      0.89                      0.91              2.121                   0.018                   0.019               0.00028                    0.00001                    0.00001 
  12314927          4427                94          -0.25               0.06               1.51                    0.21                    0.21                18.85                      0.92                      0.98              2.064                   0.017                   0.019               0.00022                    0.00001                    0.00001 
  12365293          5032                82           0.04               0.05               2.41                    0.23                    0.16                 9.25                      0.33                      0.30              2.889                   0.010                   0.011               0.00306                    0.00009                    0.00009 
  12314910          4423                96          -0.31               0.07           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  12266056          4510                91          -0.18               0.06               1.17                    0.14                    0.15                 9.87                      0.49                      0.53              2.515                   0.013                   0.014               0.00121                    0.00005                    0.00005 
  12215647          4523                81           0.07               0.05               1.47                    0.15                    0.14                10.27                      0.43                      0.39              2.581                   0.012                   0.012               0.00135                    0.00004                    0.00004 
  12167521          4790                93          -0.23               0.06               1.09                    0.14                    0.13                10.26                      0.53                      0.50              2.452                   0.011                   0.011               0.00101                    0.00004                    0.00004 
  12216750          4575                86          -0.06               0.06               1.15                    0.11                    0.10                 6.48                      0.25                      0.24              2.875                   0.010                   0.010               0.00422                    0.00012                    0.00012 
  12118044          4892                83           0.03               0.05               1.86                    0.28                    0.22                 9.90                      0.60                      0.48              2.716                   0.014                   0.013               0.00192                    0.00006                    0.00008 
  12117790          4772                83           0.01               0.05               1.47                    0.17                    0.16                 6.68                      0.30                      0.28              2.954                   0.014                   0.014               0.00491                    0.00014                    0.00014 
  12117920          4539                80           0.09               0.05               1.34                    0.29                    0.25                11.43                      0.97                      0.83              2.447                   0.021                   0.022               0.00089                    0.00006                    0.00006 
  12164879          4970                84          -0.00               0.05               2.72                    0.39                    0.61                13.02                      0.60                      1.07              2.643                   0.018                   0.032               0.00123                    0.00003                    0.00003 
  12116393          4524                85          -0.04               0.06               1.11                    0.12                    0.11                 8.01                      0.36                      0.33              2.677                   0.011                   0.011               0.00216                    0.00007                    0.00007 
  12117099          4758               108          -0.60               0.08               0.91                    0.14                    0.09                10.31                      0.69                      0.47              2.373                   0.013                   0.012               0.00083                    0.00004                    0.00005 
  12067001          4868                92          -0.22               0.06               1.53                    0.19                    0.11                11.07                      0.54                      0.30              2.534                   0.013                   0.014               0.00112                    0.00003                    0.00003 
  10727789          4884                89          -0.14               0.06               1.40                    0.13                    0.11                 5.38                      0.20                      0.19              3.123                   0.009                   0.009               0.00901                    0.00025                    0.00024 
  10662618          4552                85          -0.04               0.06               1.00                    0.11                    0.08                10.59                      0.44                      0.33              2.391                   0.012                   0.011               0.00085                    0.00002                    0.00003 
  10793771          4749                78           0.14               0.05               1.92                    0.26                    0.20                 9.24                      0.49                      0.42              2.791                   0.012                   0.012               0.00244                    0.00010                    0.00010 
  10728179          4794                88          -0.10               0.06               1.30                    0.12                    0.11                10.95                      0.42                      0.41              2.473                   0.010                   0.010               0.00099                    0.00003                    0.00003 
  10793890          4985                83           0.02               0.05               2.03                    0.40                    0.34                 8.00                      0.51                      0.50              2.941                   0.024                   0.027               0.00398                    0.00012                    0.00012 
  10793872          4690                93          -0.23               0.06               0.89                    0.11                    0.10                 4.12                      0.23                      0.21              3.162                   0.009                   0.009               0.01282                    0.00068                    0.00072 
  10858331          4651               100          -0.40               0.07               0.88                    0.12                    0.05                10.38                      0.45                      0.24              2.353                   0.014                   0.011               0.00079                    0.00002                    0.00002 
  10858675          4596                86          -0.05               0.06               1.20                    0.12                    0.12                 6.92                      0.28                      0.28              2.835                   0.012                   0.012               0.00361                    0.00010                    0.00010 
  10858520          4385                77           0.17               0.05               1.34                    0.15                    0.14                11.92                      0.54                      0.53              2.413                   0.011                   0.010               0.00079                    0.00003                    0.00003 
  10973854          4412                82           0.04               0.05               1.36                    0.14                    0.13                12.49                      0.53                      0.51              2.377                   0.011                   0.011               0.00070                    0.00002                    0.00002 
  10972858          4471                94          -0.25               0.06               1.09                    0.15                    0.13                11.18                      0.68                      0.62              2.377                   0.012                   0.012               0.00078                    0.00004                    0.00004 
  10532751          4907                82           0.03               0.05               1.85                    0.18                    0.18                 7.88                      0.32                      0.30              2.910                   0.010                   0.010               0.00377                    0.00010                    0.00010 
  10598558          4767                86          -0.05               0.06               1.54                    0.18                    0.12                11.11                      0.56                      0.31              2.532                   0.012                   0.012               0.00111                    0.00004                    0.00004 
  10597648          4317                71           0.32               0.04               1.22                    0.13                    0.13                11.26                      0.48                      0.48              2.422                   0.011                   0.011               0.00086                    0.00003                    0.00003 
  10533369          4638                78           0.16               0.05               1.57                    0.25                    0.22                11.59                      0.66                      0.59              2.503                   0.019                   0.020               0.00100                    0.00003                    0.00003 
  11029151          4568                83           0.01               0.05               1.16                    0.13                    0.13                10.57                      0.49                      0.48              2.454                   0.012                   0.013               0.00098                    0.00003                    0.00003 
  11028575          4671                89          -0.12               0.06               1.19                    0.23                    0.22                10.60                      0.69                      0.69              2.463                   0.025                   0.026               0.00100                    0.00003                    0.00003 
  11028372          4586                99          -0.38               0.07               1.11                    0.13                    0.12                 9.92                      0.48                      0.46              2.491                   0.012                   0.012               0.00114                    0.00004                    0.00004 
  10918731          4559                75           0.22               0.05               1.62                    0.13                    0.14                11.17                      0.40                      0.39              2.552                   0.010                   0.010               0.00116                    0.00003                    0.00003 
  10974984          4437                72           0.29               0.04               1.26                    0.14                    0.13                11.62                      0.50                      0.46              2.408                   0.012                   0.012               0.00080                    0.00002                    0.00002 
  10975126          4746                97          -0.33               0.07               0.90                    0.09                    0.05                10.14                      0.38                      0.25              2.384                   0.012                   0.011               0.00087                    0.00003                    0.00003 
  10796378          4542               100          -0.42               0.07               1.11                    0.13                    0.12                 9.67                      0.48                      0.45              2.512                   0.011                   0.012               0.00123                    0.00005                    0.00005 
  10859779          4544                76           0.19               0.05               1.22                    0.20                    0.18                 7.47                      0.42                      0.41              2.776                   0.021                   0.020               0.00291                    0.00009                    0.00008 
  10859941          4583                89          -0.13               0.06               0.93                    0.09                    0.05                10.33                      0.36                      0.26              2.383                   0.010                   0.009               0.00085                    0.00003                    0.00003 
  10860146          4490                76           0.20               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10863535          4253                85          -0.04               0.06               1.48                    0.29                    0.26                24.59                      1.61                      1.62              1.829                   0.024                   0.025               0.00010                    0.00000                    0.00000 
  10977629          4375                78           0.14               0.05               1.06                    0.11                    0.09                12.47                      0.50                      0.41              2.271                   0.010                   0.010               0.00055                    0.00002                    0.00002 
  10921258          4329                76           0.19               0.05               1.48                    0.15                    0.13                14.39                      0.55                      0.53              2.292                   0.011                   0.011               0.00050                    0.00001                    0.00001 
  10977040          4868                88          -0.11               0.06               1.83                    0.14                    0.22                10.94                      0.32                      0.51              2.621                   0.011                   0.014               0.00140                    0.00004                    0.00004 
  10667966          4751               101          -0.43               0.07               0.96                    0.12                    0.10                10.23                      0.47                      0.40              2.400                   0.014                   0.013               0.00090                    0.00003                    0.00003 
  10799530          4570                80           0.11               0.05               1.12                    0.14                    0.14                10.36                      0.54                      0.58              2.458                   0.010                   0.010               0.00101                    0.00004                    0.00004 
  10667886          4522                76           0.19               0.05               1.15                    0.18                    0.17                10.66                      0.61                      0.58              2.441                   0.018                   0.017               0.00094                    0.00003                    0.00003 
  10733897          4386                81           0.07               0.05               1.14                    0.13                    0.11                 9.39                      0.40                      0.38              2.548                   0.012                   0.012               0.00137                    0.00004                    0.00004 
  10734241          4534                87          -0.08               0.06               1.00                    0.18                    0.11                10.07                      0.65                      0.42              2.433                   0.017                   0.014               0.00098                    0.00004                    0.00004 
  10735077          4503                85          -0.03               0.06               0.94                    0.12                    0.07                10.64                      0.46                      0.32              2.365                   0.016                   0.013               0.00079                    0.00003                    0.00003 
  10669876          4220                86          -0.06               0.06               1.05                    0.14                    0.11                14.27                      0.74                      0.57              2.151                   0.014                   0.012               0.00036                    0.00001                    0.00001 
  10604255          4515                87          -0.08               0.06               1.18                    0.21                    0.19                11.70                      0.88                      0.84              2.374                   0.015                   0.015               0.00074                    0.00005                    0.00005 
  10801063          4728                96          -0.32               0.07               0.96                    0.10                    0.08                 4.08                      0.17                      0.14              3.199                   0.010                   0.010               0.01414                    0.00039                    0.00040 
  10669123          4750                88          -0.10               0.06               1.14                    0.15                    0.15                10.48                      0.51                      0.52              2.456                   0.014                   0.015               0.00100                    0.00003                    0.00003 
  10979181          4274                81           0.07               0.05               1.30                    0.16                    0.15                20.82                      1.03                      1.00              1.915                   0.014                   0.014               0.00014                    0.00001                    0.00001 
  10864711          4494                86          -0.07               0.06               1.25                    0.13                    0.12                 9.87                      0.42                      0.41              2.545                   0.011                   0.011               0.00130                    0.00004                    0.00004 
  10979258          4386                78           0.14               0.05               1.18                    0.13                    0.13                10.64                      0.48                      0.48              2.456                   0.012                   0.012               0.00098                    0.00003                    0.00003 
  10978857          4458                69           0.37               0.04               1.30                    0.14                    0.14                11.14                      0.49                      0.47              2.456                   0.012                   0.012               0.00094                    0.00003                    0.00003 
  10604460          4439                78           0.14               0.05               0.99                    0.11                    0.06                10.81                      0.44                      0.28              2.369                   0.011                   0.010               0.00078                    0.00002                    0.00003 
  10670445          4457                89          -0.12               0.06               1.33                    0.15                    0.13                12.36                      0.55                      0.52              2.375                   0.012                   0.012               0.00070                    0.00002                    0.00002 
  10736390          4982                77           0.16               0.05               2.72                    0.33                    0.55                11.41                      0.48                      0.86              2.755                   0.018                   0.029               0.00183                    0.00005                    0.00005 
  10735926          4828                90          -0.16               0.06               1.14                    0.15                    0.15                10.45                      0.53                      0.54              2.455                   0.014                   0.015               0.00100                    0.00003                    0.00003 
  10866694          4484                79           0.12               0.05               1.06                    0.13                    0.11                10.86                      0.56                      0.45              2.391                   0.012                   0.011               0.00082                    0.00003                    0.00003 
  10866415          4572                84          -0.01               0.06               1.11                    0.11                    0.10                 6.42                      0.24                      0.23              2.868                   0.010                   0.010               0.00420                    0.00012                    0.00012 
  10802837          4804                76           0.19               0.05               1.78                    0.26                    0.21                10.33                      0.55                      0.52              2.662                   0.013                   0.014               0.00161                    0.00006                    0.00006 
  10979742          4514                75           0.23               0.05               1.30                    0.20                    0.20                 8.03                      0.43                      0.44              2.739                   0.020                   0.022               0.00249                    0.00007                    0.00007 
  11087371          4650                75           0.21               0.05               1.26                    0.15                    0.14                 5.54                      0.24                      0.24              3.051                   0.015                   0.016               0.00741                    0.00020                    0.00020 
  11033302          4766                94          -0.25               0.06               1.23                    0.20                    0.19                10.81                      0.63                      0.65              2.459                   0.020                   0.021               0.00097                    0.00003                    0.00003 
  11141358          4672                96          -0.30               0.07               1.02                    0.14                    0.11                11.34                      0.54                      0.47              2.337                   0.017                   0.016               0.00070                    0.00002                    0.00002 
  11033569          4507                71           0.32               0.04               1.33                    0.12                    0.12                 7.06                      0.25                      0.26              2.862                   0.010                   0.010               0.00377                    0.00011                    0.00011 
  10271721          4180                83           0.02               0.05               1.44                    0.12                    0.18                23.98                      0.76                      1.33              1.836                   0.011                   0.011               0.00011                    0.00001                    0.00000 
  10206307          4616                91          -0.19               0.06               0.93                    0.10                    0.07                10.15                      0.40                      0.31              2.399                   0.010                   0.010               0.00090                    0.00003                    0.00003 
  10206840          4598                89          -0.13               0.06               1.21                    0.23                    0.20                12.00                      0.88                      0.81              2.363                   0.020                   0.019               0.00070                    0.00004                    0.00004 
  10073828          4443                76           0.19               0.05               1.03                    0.15                    0.08                10.99                      0.55                      0.34              2.369                   0.016                   0.012               0.00077                    0.00002                    0.00002 
  10468528          4512                89          -0.12               0.06               0.93                    0.07                    0.04                10.87                      0.32                      0.27              2.336                   0.009                   0.008               0.00073                    0.00002                    0.00002 
  10403036          4240               106          -0.57               0.08               0.90                    0.11                    0.06                17.92                      0.84                      0.49              1.886                   0.011                   0.010               0.00016                    0.00001                    0.00001 
  10402819          4766                82           0.05               0.05               1.69                    0.25                    0.20                10.35                      0.57                      0.48              2.636                   0.013                   0.015               0.00152                    0.00005                    0.00005 
  10467570          4477                75           0.21               0.05               1.01                    0.18                    0.12                10.45                      0.67                      0.49              2.409                   0.018                   0.014               0.00089                    0.00003                    0.00003 
  10402207          4541               106          -0.56               0.08               1.05                    0.11                    0.10                 8.84                      0.37                      0.36              2.566                   0.012                   0.012               0.00152                    0.00005                    0.00005 
  10403323          4541                84          -0.00               0.05               1.00                    0.16                    0.10                10.98                      0.61                      0.41              2.359                   0.020                   0.015               0.00076                    0.00002                    0.00002 
  10337695          3871                91          -0.18               0.06               1.95                    0.35                    0.42                55.72                      6.29                      6.30              1.228                   0.015                   0.018               0.00001                    0.00000                    0.00000 
  10272641          4729                91          -0.18               0.06               1.30                    0.15                    0.14                 7.11                      0.34                      0.34              2.850                   0.010                   0.010               0.00363                    0.00014                    0.00014 
  10207321          4526               102          -0.47               0.07               1.05                    0.11                    0.10                 7.52                      0.31                      0.30              2.706                   0.012                   0.011               0.00247                    0.00007                    0.00007 
  10207059          4925                86          -0.05               0.06               1.77                    0.25                    0.23                 8.40                      0.44                      0.40              2.836                   0.018                   0.017               0.00298                    0.00008                    0.00008 
  10534826          4390                81           0.08               0.05               1.45                    0.17                    0.15                13.72                      0.65                      0.61              2.323                   0.011                   0.012               0.00056                    0.00002                    0.00002 
  10339590          3992                92          -0.20               0.06               1.07                    0.26                    0.15                36.17                      3.53                      1.96              1.350                   0.021                   0.017               0.00002                    0.00000                    0.00000 
  10469976          4827                85          -0.02               0.06               2.00                    0.23                    0.21                11.59                      0.51                      0.52              2.611                   0.012                   0.012               0.00129                    0.00004                    0.00004 
  10599712          4613                84           0.00               0.05               1.53                    0.18                    0.17                11.82                      0.57                      0.57              2.476                   0.011                   0.011               0.00092                    0.00004                    0.00003 
  10273236          4477                84          -0.01               0.06               1.52                    0.17                    0.15                12.43                      0.56                      0.55              2.431                   0.009                   0.009               0.00079                    0.00003                    0.00003 
  10534891          4895                81           0.07               0.05               1.95                    0.22                    0.16                11.21                      0.57                      0.40              2.631                   0.010                   0.011               0.00138                    0.00005                    0.00005 
  10405285          4370                93          -0.23               0.06               1.20                    0.18                    0.16                15.06                      0.86                      0.85              2.162                   0.016                   0.016               0.00035                    0.00001                    0.00001 
  10666932          4561                77           0.16               0.05               1.54                    0.20                    0.19                12.20                      0.62                      0.62              2.453                   0.013                   0.013               0.00085                    0.00003                    0.00003 
  10600926          4664                93          -0.24               0.06               0.90                    0.11                    0.05                10.17                      0.47                      0.33              2.386                   0.017                   0.015               0.00087                    0.00004                    0.00004 
  10602976          4719                91          -0.17               0.06               1.38                    0.20                    0.18                11.50                      0.74                      0.69              2.456                   0.010                   0.011               0.00091                    0.00005                    0.00005 
  10602374          4550                77           0.17               0.05               1.38                    0.14                    0.14                11.37                      0.48                      0.47              2.465                   0.011                   0.012               0.00094                    0.00003                    0.00003 
  10602015          4843                80           0.10               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10537376          4594                88          -0.10               0.06               1.02                    0.16                    0.10                10.34                      0.56                      0.39              2.417                   0.017                   0.014               0.00092                    0.00003                    0.00003 
  10472318          4596                72           0.30               0.04               1.24                    0.11                    0.11                 5.50                      0.20                      0.20              3.051                   0.010                   0.010               0.00747                    0.00022                    0.00021 
  10474071          4949                78           0.16               0.05               2.33                    0.23                    0.27                 9.30                      0.36                      0.44              2.868                   0.011                   0.012               0.00290                    0.00010                    0.00010 
  10603170          4598                83           0.02               0.05               1.48                    0.14                    0.15                11.19                      0.46                      0.46              2.510                   0.011                   0.012               0.00105                    0.00003                    0.00003 
  10603958          4594                99          -0.38               0.07               1.12                    0.21                    0.18                11.50                      0.94                      0.87              2.364                   0.013                   0.013               0.00073                    0.00005                    0.00005 
  10473692          4573                86          -0.06               0.06               1.09                    0.11                    0.10                 6.41                      0.25                      0.24              2.860                   0.010                   0.010               0.00412                    0.00011                    0.00012 
  10604054          4445                76           0.21               0.05               1.05                    0.17                    0.10                 8.05                      0.48                      0.29              2.647                   0.020                   0.015               0.00201                    0.00007                    0.00007 
  11353313          4857               100          -0.41               0.07               1.30                    0.13                    0.12                 5.93                      0.25                      0.25              3.005                   0.009                   0.010               0.00624                    0.00022                    0.00022 
  11299941          4441                74           0.25               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11509792          4521                92          -0.20               0.06               1.02                    0.11                    0.09                13.38                      0.56                      0.48              2.192                   0.011                   0.011               0.00042                    0.00001                    0.00001 
  11352756          4503                84          -0.01               0.06               1.00                    0.14                    0.09                11.04                      0.59                      0.38              2.353                   0.016                   0.013               0.00074                    0.00003                    0.00003 
  11404925          4539                80           0.09               0.05               1.00                    0.16                    0.09                10.39                      0.59                      0.40              2.411                   0.017                   0.014               0.00090                    0.00003                    0.00003 
  11247049          4666                83           0.02               0.05               1.39                    0.22                    0.22                11.91                      0.74                      0.75              2.428                   0.014                   0.015               0.00082                    0.00003                    0.00003 
  10978085          4787                99          -0.39               0.07               1.03                    0.12                    0.10                12.20                      0.58                      0.51              2.280                   0.011                   0.012               0.00057                    0.00002                    0.00002 
  10922821          4509                75           0.21               0.05               1.02                    0.18                    0.12                10.49                      0.68                      0.50              2.411                   0.017                   0.014               0.00089                    0.00004                    0.00004 
  10922840          4441                69           0.37               0.04               1.26                    0.13                    0.12                 7.74                      0.30                      0.31              2.762                   0.012                   0.012               0.00273                    0.00008                    0.00008 
  11351480          4532                95          -0.29               0.07               1.21                    0.15                    0.14                10.98                      0.52                      0.55              2.440                   0.013                   0.014               0.00092                    0.00003                    0.00003 
  11298714          4472                71           0.31               0.04               1.40                    0.14                    0.14                 9.01                      0.36                      0.37              2.674                   0.012                   0.011               0.00192                    0.00006                    0.00006 
  11298776          4471                92          -0.20               0.06               1.08                    0.13                    0.11                 9.81                      0.47                      0.42              2.488                   0.012                   0.013               0.00114                    0.00004                    0.00004 
  11298371          4541                80           0.09               0.05               1.19                    0.14                    0.13                10.90                      0.55                      0.54              2.440                   0.011                   0.011               0.00092                    0.00004                    0.00004 
  11298561          4575                82           0.04               0.05               1.10                    0.15                    0.14                10.26                      0.53                      0.53              2.457                   0.012                   0.013               0.00102                    0.00004                    0.00004 
  11085809          4815                96          -0.30               0.07               1.26                    0.14                    0.13                10.99                      0.54                      0.49              2.456                   0.010                   0.011               0.00095                    0.00004                    0.00004 
  11138375          4615                89          -0.12               0.06               1.36                    0.27                    0.24                11.75                      0.88                      0.85              2.431                   0.018                   0.019               0.00084                    0.00005                    0.00004 
  11031040          4486                85          -0.03               0.06               1.12                    0.13                    0.12                12.08                      0.54                      0.49              2.323                   0.013                   0.013               0.00064                    0.00002                    0.00002 
  11191557          4864                84          -0.00               0.05               1.89                    0.27                    0.19                 9.62                      0.52                      0.41              2.751                   0.013                   0.013               0.00213                    0.00007                    0.00006 
  11245339          4633                79           0.11               0.05               1.14                    0.23                    0.22                 9.78                      0.75                      0.74              2.514                   0.017                   0.017               0.00122                    0.00006                    0.00006 
  11245234          4567                84          -0.02               0.06               1.00                    0.12                    0.08                10.33                      0.48                      0.34              2.408                   0.013                   0.011               0.00090                    0.00003                    0.00003 
  11244968          4514                87          -0.09               0.06               1.76                    0.35                    0.29                16.45                      1.13                      1.04              2.251                   0.026                   0.025               0.00040                    0.00001                    0.00001 
  11191444          4409                86          -0.05               0.06               1.15                    0.22                    0.19                12.50                      0.82                      0.74              2.306                   0.023                   0.022               0.00059                    0.00002                    0.00002 
  11245307          4465                83           0.03               0.05               1.59                    0.17                    0.16                12.89                      0.54                      0.53              2.417                   0.012                   0.012               0.00074                    0.00002                    0.00002 
  11244855          4790                90          -0.15               0.06               1.19                    0.13                    0.12                10.64                      0.47                      0.45              2.461                   0.012                   0.012               0.00099                    0.00003                    0.00003 
  11190322          4480                77           0.16               0.05               1.34                    0.13                    0.12                 9.35                      0.36                      0.36              2.625                   0.010                   0.010               0.00165                    0.00005                    0.00005 
  11084620          4461                70           0.36               0.04               1.80                    0.27                    0.22                15.72                      0.89                      0.81              2.300                   0.013                   0.015               0.00046                    0.00002                    0.00002 
  11190768          4692                81           0.06               0.05               1.02                    0.10                    0.08                 3.96                      0.15                      0.12              3.253                   0.011                   0.009               0.01646                    0.00041                    0.00043 
  11083701          4533                85          -0.02               0.06               1.11                    0.16                    0.13                11.12                      0.67                      0.58              2.391                   0.013                   0.012               0.00081                    0.00004                    0.00004 
  11084022          4514                86          -0.05               0.06               1.43                    0.16                    0.16                10.61                      0.47                      0.45              2.540                   0.013                   0.013               0.00119                    0.00004                    0.00004 
  11029423          4540                87          -0.07               0.06               1.13                    0.12                    0.11                 7.29                      0.30                      0.29              2.763                   0.011                   0.011               0.00290                    0.00009                    0.00009 
  11083613          4618               105          -0.52               0.07               0.89                    0.15                    0.07                 5.98                      0.32                      0.17              2.836                   0.017                   0.013               0.00416                    0.00012                    0.00012 
  11029396          4492                81           0.08               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11296211          4490               107          -0.58               0.08               1.05                    0.10                    0.10                10.50                      0.41                      0.40              2.415                   0.011                   0.011               0.00090                    0.00003                    0.00003 
  11243761          4154                94          -0.25               0.06               1.06                    0.25                    0.17                20.20                      1.61                      1.17              1.851                   0.027                   0.021               0.00013                    0.00001                    0.00001 
  11083319          5052                95          -0.28               0.07               2.71                    0.37                    0.71                14.09                      0.67                      1.42              2.572                   0.021                   0.042               0.00097                    0.00003                    0.00003 
  11136854          5000                82           0.04               0.05               2.51                    0.27                    0.26                 9.52                      0.42                      0.37              2.879                   0.014                   0.015               0.00290                    0.00008                    0.00008 
  11136578          4579                81           0.06               0.05               1.07                    0.16                    0.12                 6.62                      0.36                      0.27              2.825                   0.018                   0.015               0.00368                    0.00011                    0.00011 
  11136139          4471                93          -0.24               0.06               1.09                    0.21                    0.18                10.27                      0.66                      0.60              2.455                   0.023                   0.022               0.00101                    0.00003                    0.00003 
  11135910          4510               105          -0.53               0.07               1.10                    0.13                    0.11                11.42                      0.55                      0.52              2.365                   0.011                   0.011               0.00074                    0.00003                    0.00003 
  11189432          4496                86          -0.06               0.06               1.22                    0.15                    0.14                 9.01                      0.42                      0.40              2.614                   0.014                   0.014               0.00166                    0.00005                    0.00005 
  11242934          4516                81           0.06               0.05               1.13                    0.12                    0.11                11.31                      0.52                      0.46              2.382                   0.011                   0.011               0.00078                    0.00003                    0.00003 
  11135168          4835                84          -0.01               0.06               1.56                    0.10                    0.13                10.99                      0.28                      0.37              2.550                   0.010                   0.011               0.00118                    0.00004                    0.00003 
  11188067          4542                78           0.13               0.05               1.25                    0.13                    0.13                10.75                      0.43                      0.45              2.471                   0.011                   0.012               0.00101                    0.00003                    0.00003 
  11134982          4782                79           0.12               0.05               1.58                    0.14                    0.15                 7.29                      0.25                      0.27              2.911                   0.010                   0.012               0.00407                    0.00010                    0.00010 
  11135286          4492                74           0.24               0.05               1.32                    0.16                    0.15                11.19                      0.50                      0.51              2.461                   0.014                   0.015               0.00094                    0.00003                    0.00003 
  11188479          4301                92          -0.21               0.06               1.00                    0.18                    0.11                14.16                      0.92                      0.62              2.137                   0.019                   0.016               0.00035                    0.00001                    0.00001 
  11081838          4452                79           0.12               0.05               1.01                    0.14                    0.07                10.96                      0.55                      0.31              2.367                   0.016                   0.013               0.00077                    0.00002                    0.00002 
  11027005          4760                82           0.05               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11027708          4029                92          -0.21               0.06               1.16                    0.58                    0.28                40.78                      7.38                      3.60              1.276                   0.044                   0.036               0.00002                    0.00000                    0.00000 
  11027337          4407                86          -0.06               0.06               1.24                    0.13                    0.13                11.43                      0.47                      0.49              2.414                   0.012                   0.013               0.00083                    0.00002                    0.00002 
  11081517          4624                83           0.02               0.05               1.53                    0.22                    0.21                11.94                      0.73                      0.72              2.468                   0.012                   0.013               0.00090                    0.00005                    0.00005 
  11293804          4418                85          -0.02               0.06               1.18                    0.13                    0.12                11.13                      0.50                      0.48              2.418                   0.012                   0.012               0.00086                    0.00003                    0.00003 
  11241927          4371                82           0.04               0.05               1.54                    0.19                    0.17                14.70                      0.67                      0.65              2.290                   0.015                   0.016               0.00048                    0.00001                    0.00001 
  11294218          4318                85          -0.04               0.06               1.32                    0.15                    0.14                15.92                      0.74                      0.68              2.154                   0.011                   0.011               0.00033                    0.00001                    0.00001 
  11294409          4549                84          -0.02               0.06               1.03                    0.11                    0.09                10.70                      0.46                      0.39              2.394                   0.011                   0.011               0.00084                    0.00003                    0.00003 
  11134608          4147                89          -0.13               0.06               1.34                    0.17                    0.26                24.22                      0.95                      1.90              1.798                   0.020                   0.024               0.00010                    0.00000                    0.00000 
  11133969          4508                94          -0.27               0.06               1.20                    0.15                    0.14                11.79                      0.58                      0.57              2.374                   0.014                   0.014               0.00073                    0.00003                    0.00003 
  11026472          4821                78           0.14               0.05               1.79                    0.23                    0.21                 8.18                      0.41                      0.39              2.864                   0.012                   0.013               0.00326                    0.00012                    0.00011 
  11080937          4388                79           0.11               0.05               1.17                    0.28                    0.21                14.35                      1.11                      0.90              2.194                   0.029                   0.025               0.00040                    0.00002                    0.00002 
  10792949          4590                71           0.32               0.04               1.63                    0.21                    0.24                11.23                      0.51                      0.66              2.549                   0.019                   0.021               0.00115                    0.00003                    0.00003 
  10857953          4482                79           0.12               0.05               1.01                    0.16                    0.09                10.46                      0.59                      0.41              2.406                   0.015                   0.013               0.00088                    0.00003                    0.00003 
  10971893          4503                75           0.23               0.05               1.12                    0.15                    0.15                10.54                      0.57                      0.59              2.441                   0.010                   0.011               0.00096                    0.00004                    0.00004 
  10972288          4426                70           0.34               0.04               1.26                    0.13                    0.12                 8.27                      0.32                      0.31              2.703                   0.011                   0.012               0.00223                    0.00007                    0.00007 
  11612320          4164                93          -0.24               0.06               1.14                    0.18                    0.15                21.18                      1.29                      1.13              1.843                   0.017                   0.016               0.00012                    0.00001                    0.00001 
  11612171          4587                78           0.15               0.05               1.47                    0.24                    0.21                11.94                      0.73                      0.68              2.452                   0.015                   0.015               0.00087                    0.00004                    0.00004 
  11612603          4546                84          -0.01               0.06               1.07                    0.12                    0.11                 6.68                      0.31                      0.28              2.820                   0.011                   0.011               0.00361                    0.00013                    0.00013 
  11663387          4505                83           0.02               0.05               1.07                    0.15                    0.12                10.54                      0.55                      0.46              2.420                   0.017                   0.015               0.00091                    0.00003                    0.00003 
  11509207          4531                98          -0.35               0.07               1.05                    0.17                    0.14                 8.48                      0.48                      0.42              2.604                   0.020                   0.017               0.00173                    0.00005                    0.00005 
  11509608          4548               117          -0.83               0.08               1.11                    0.13                    0.11                10.65                      0.50                      0.46              2.430                   0.012                   0.011               0.00092                    0.00003                    0.00003 
  11509277          4686                78           0.16               0.05               1.64                    0.23                    0.14                11.25                      0.56                      0.31              2.551                   0.016                   0.016               0.00115                    0.00003                    0.00003 
  11560939          4849                84           0.00               0.05               1.40                    0.19                    0.17                 5.44                      0.27                      0.26              3.112                   0.017                   0.017               0.00868                    0.00025                    0.00025 
  11561379          4714                95          -0.29               0.07               1.10                    0.10                    0.10                 6.49                      0.24                      0.24              2.853                   0.010                   0.010               0.00401                    0.00011                    0.00011 
  11560465          4464                89          -0.12               0.06               1.09                    0.13                    0.12                 8.12                      0.40                      0.35              2.658                   0.012                   0.013               0.00204                    0.00007                    0.00007 
  11456449          4776                83           0.02               0.05               1.56                    0.14                    0.14                 6.87                      0.26                      0.25              2.956                   0.010                   0.010               0.00480                    0.00012                    0.00013 
  11508970          4776                89          -0.14               0.06               1.38                    0.28                    0.27                11.79                      0.91                      0.93              2.437                   0.021                   0.023               0.00085                    0.00004                    0.00004 
  11612200          4799                96          -0.30               0.07               0.96                    0.08                    0.09                10.17                      0.47                      0.43              2.402                   0.012                   0.013               0.00090                    0.00005                    0.00005 
  11559818          4407                69           0.38               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11403437          4602                85          -0.04               0.06               1.05                    0.10                    0.10                10.40                      0.41                      0.39              2.426                   0.010                   0.010               0.00093                    0.00003                    0.00003 
  11351140          4666                97          -0.32               0.07               1.00                    0.14                    0.12                10.34                      0.53                      0.46              2.411                   0.015                   0.014               0.00091                    0.00003                    0.00003 
  11350954          4522                92          -0.22               0.06               1.94                    0.21                    0.22                18.07                      0.83                      0.84              2.211                   0.013                   0.014               0.00033                    0.00001                    0.00001 
  11455925          4631                93          -0.23               0.06               0.88                    0.08                    0.04                10.06                      0.35                      0.24              2.384                   0.010                   0.010               0.00088                    0.00003                    0.00003 
  11403918          4484                77           0.18               0.05               1.19                    0.13                    0.11                 7.63                      0.31                      0.30              2.748                   0.011                   0.013               0.00267                    0.00008                    0.00008 
  11559645          4578                94          -0.25               0.06               1.49                    0.21                    0.20                14.20                      0.71                      0.71              2.308                   0.017                   0.018               0.00052                    0.00002                    0.00002 
  11661782          4739                96          -0.30               0.07               1.62                    0.18                    0.15                 9.60                      0.42                      0.38              2.683                   0.011                   0.011               0.00183                    0.00007                    0.00007 
  11559478          4869                96          -0.31               0.07               1.48                    0.19                    0.18                11.82                      0.57                      0.55              2.462                   0.015                   0.015               0.00090                    0.00003                    0.00003 
  11455176          4790                93          -0.22               0.06               1.23                    0.15                    0.15                10.81                      0.48                      0.51              2.461                   0.016                   0.017               0.00098                    0.00003                    0.00003 
  11403129          4621                72           0.31               0.04               2.00                    0.25                    0.25                12.83                      0.60                      0.61              2.522                   0.015                   0.016               0.00095                    0.00003                    0.00003 
  11453905          4391                93          -0.23               0.06               1.27                    0.21                    0.19                16.36                      0.94                      0.92              2.113                   0.020                   0.020               0.00029                    0.00001                    0.00001 
  11401466          4744                89          -0.13               0.06               1.28                    0.14                    0.13                11.10                      0.53                      0.48              2.453                   0.011                   0.011               0.00093                    0.00003                    0.00003 
  11506212          4417                80           0.10               0.05               1.20                    0.13                    0.13                10.64                      0.47                      0.48              2.464                   0.012                   0.012               0.00100                    0.00003                    0.00003 
  11453627          4538                86          -0.06               0.06               0.94                    0.11                    0.06                10.37                      0.44                      0.29              2.385                   0.011                   0.010               0.00085                    0.00003                    0.00003 
  11349490          4709                87          -0.07               0.06               1.23                    0.11                    0.10                 5.67                      0.20                      0.20              3.019                   0.009                   0.010               0.00671                    0.00019                    0.00018 
  11349014          4725               106          -0.55               0.07               1.01                    0.19                    0.15                10.70                      0.82                      0.65              2.381                   0.020                   0.019               0.00082                    0.00005                    0.00005 
  11295851          5004                84          -0.01               0.06               2.30                    0.17                    0.28                 9.05                      0.28                      0.44              2.884                   0.010                   0.012               0.00310                    0.00009                    0.00009 
  11295350          4602                91          -0.17               0.06               1.19                    0.18                    0.16                12.85                      0.81                      0.75              2.295                   0.013                   0.014               0.00056                    0.00003                    0.00003 
  11295720          4583                86          -0.06               0.06               1.38                    0.15                    0.14                 9.54                      0.40                      0.39              2.618                   0.012                   0.013               0.00159                    0.00005                    0.00005 
   9517003          4238               102          -0.47               0.07               0.95                    0.27                    0.13                21.12                      1.91                      0.94              1.768                   0.031                   0.020               0.00010                    0.00000                    0.00000 
   9760904          4707                98          -0.34               0.07               1.08                    0.21                    0.17                11.07                      0.91                      0.79              2.383                   0.016                   0.015               0.00080                    0.00005                    0.00006 
   9700899          4537                84          -0.01               0.05               1.23                    0.19                    0.17                11.32                      0.67                      0.62              2.417                   0.016                   0.017               0.00084                    0.00003                    0.00003 
   9821622          4720                98          -0.35               0.07               1.65                    0.25                    0.21                 9.45                      0.59                      0.54              2.705                   0.011                   0.012               0.00196                    0.00012                    0.00011 
   9761625          4307                92          -0.22               0.06               1.44                    0.18                    0.16                23.71                      1.17                      1.11              1.846                   0.012                   0.012               0.00011                    0.00000                    0.00000 
   9821783          4862                92          -0.21               0.06               1.21                    0.15                    0.15                10.88                      0.55                      0.54              2.446                   0.013                   0.015               0.00094                    0.00003                    0.00003 
   9881628          4724                99          -0.39               0.07               0.86                    0.08                    0.05                10.21                      0.32                      0.26              2.361                   0.011                   0.010               0.00082                    0.00003                    0.00003 
   9456153          4820                96          -0.30               0.07               1.05                    0.11                    0.09                10.39                      0.45                      0.41              2.427                   0.010                   0.010               0.00094                    0.00003                    0.00003 
   9517542          4415                88          -0.10               0.06               1.15                    0.15                    0.13                14.19                      0.71                      0.64              2.194                   0.014                   0.014               0.00040                    0.00001                    0.00001 
   9517698          4676                82           0.03               0.05               1.43                    0.11                    0.18                10.87                      0.28                      0.61              2.522                   0.011                   0.012               0.00113                    0.00004                    0.00003 
   9579328          4440                66           0.45               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9882766          4896                87          -0.08               0.06               1.39                    0.14                    0.13                 5.32                      0.21                      0.21              3.130                   0.011                   0.011               0.00926                    0.00025                    0.00025 
   9882550          4758                87          -0.08               0.06               1.17                    0.14                    0.14                10.50                      0.48                      0.51              2.464                   0.012                   0.012               0.00101                    0.00003                    0.00003 
   9883123          4784                88          -0.09               0.06               1.45                    0.15                    0.14                 7.31                      0.29                      0.28              2.871                   0.012                   0.012               0.00370                    0.00010                    0.00009 
   9702057          4457                80           0.09               0.05               1.00                    0.12                    0.07                11.31                      0.51                      0.33              2.332                   0.013                   0.011               0.00069                    0.00002                    0.00002 
   9883214          4558                93          -0.24               0.06               0.91                    0.13                    0.06                10.56                      0.52                      0.29              2.353                   0.017                   0.014               0.00077                    0.00003                    0.00003 
   9762752          4376                74           0.24               0.05               1.40                    0.22                    0.20                11.98                      0.67                      0.66              2.428                   0.019                   0.020               0.00082                    0.00003                    0.00003 
   9641246          4632                85          -0.03               0.06               1.24                    0.12                    0.11                10.87                      0.42                      0.43              2.460                   0.010                   0.011               0.00097                    0.00003                    0.00003 
   9579860          4534                94          -0.25               0.06               1.03                    0.10                    0.09                 8.09                      0.33                      0.29              2.632                   0.010                   0.009               0.00193                    0.00006                    0.00006 
   9640886          4378                78           0.15               0.05               1.23                    0.12                    0.12                11.27                      0.43                      0.44              2.425                   0.011                   0.011               0.00086                    0.00003                    0.00003 
   9518506          4846                84          -0.00               0.05               1.74                    0.12                    0.31                11.00                      0.31                      0.87              2.598                   0.011                   0.017               0.00134                    0.00005                    0.00005 
   9580171          4354                89          -0.12               0.06               1.10                    0.13                    0.11                13.40                      0.58                      0.55              2.226                   0.012                   0.012               0.00046                    0.00001                    0.00001 
   9580407          4538                92          -0.21               0.06               0.88                    0.07                    0.05                10.16                      0.32                      0.28              2.378                   0.012                   0.012               0.00085                    0.00003                    0.00003 
   9641772          4571                82           0.04               0.05               1.17                    0.12                    0.11                10.85                      0.43                      0.43              2.436                   0.011                   0.012               0.00092                    0.00003                    0.00003 
   9518802          4961                87          -0.07               0.06               2.44                    0.27                    0.30                 9.48                      0.46                      0.45              2.870                   0.013                   0.014               0.00285                    0.00010                    0.00010 
   9641484          4585                87          -0.09               0.06               1.28                    0.13                    0.12                11.14                      0.47                      0.43              2.451                   0.011                   0.011               0.00092                    0.00003                    0.00003 
   9580991          4824                88          -0.11               0.06               1.93                    0.19                    0.25                10.29                      0.45                      0.51              2.695                   0.012                   0.013               0.00176                    0.00006                    0.00006 
   9763419          4546                83           0.02               0.05               1.06                    0.12                    0.10                10.61                      0.44                      0.41              2.414                   0.013                   0.012               0.00089                    0.00003                    0.00003 
   9702841          4558                79           0.13               0.05               1.45                    0.21                    0.18                11.39                      0.58                      0.55              2.488                   0.017                   0.018               0.00098                    0.00003                    0.00003 
   9763796          4781                94          -0.26               0.06               1.08                    0.12                    0.10                 5.06                      0.21                      0.19              3.066                   0.011                   0.011               0.00839                    0.00024                    0.00023 
   9824971          4627                93          -0.22               0.06               0.96                    0.15                    0.10                12.12                      0.65                      0.45              2.254                   0.020                   0.016               0.00054                    0.00002                    0.00002 
   9581445          4562                77           0.18               0.05               1.62                    0.17                    0.16                 9.65                      0.40                      0.38              2.679                   0.011                   0.011               0.00181                    0.00006                    0.00006 
   9704258          4521               107          -0.58               0.08               0.99                    0.12                    0.11                 8.05                      0.43                      0.37              2.621                   0.011                   0.011               0.00189                    0.00007                    0.00008 
   9764708          4508                84          -0.00               0.05               1.87                    0.18                    0.18                14.48                      0.62                      0.62              2.388                   0.011                   0.012               0.00062                    0.00002                    0.00002 
   9825039          4936                86          -0.05               0.06               1.78                    0.23                    0.21                 7.69                      0.37                      0.35              2.915                   0.015                   0.014               0.00391                    0.00012                    0.00012 
   9704676          4547                91          -0.17               0.06               1.33                    0.15                    0.15                10.77                      0.49                      0.49              2.498                   0.011                   0.011               0.00107                    0.00004                    0.00004 
   9644558          4973                98          -0.36               0.07               2.92                    0.90                    2.07                18.37                      3.10                      8.12              2.370                   0.021                   0.022               0.00048                    0.00032                    0.00012 
   9583430          4881                73           0.28               0.04               2.35                    0.20                    0.28                 8.93                      0.30                      0.39              2.904                   0.013                   0.014               0.00329                    0.00009                    0.00009 
   9946773          4887               110          -0.66               0.08               1.84                    0.90                    0.78                14.49                      3.41                      3.31              2.374                   0.030                   0.031               0.00060                    0.00017                    0.00014 
   9705636          4514                76           0.19               0.05               1.10                    0.12                    0.12                10.81                      0.50                      0.48              2.413                   0.010                   0.010               0.00087                    0.00003                    0.00003 
   9705687          4938                93          -0.24               0.06               1.98                    0.22                    0.21                 9.51                      0.42                      0.42              2.779                   0.012                   0.011               0.00231                    0.00007                    0.00008 
   9825822          3955                76           0.20               0.05               1.04                    0.16                    0.10                25.29                      1.19                      1.05              1.654                   0.022                   0.016               0.00006                    0.00000                    0.00000 
   9704774          4713                83           0.01               0.05               1.25                    0.20                    0.19                11.13                      0.69                      0.67              2.442                   0.018                   0.020               0.00090                    0.00003                    0.00003 
   9886274          4473               102          -0.46               0.07               1.14                    0.14                    0.12                 9.75                      0.49                      0.45              2.518                   0.011                   0.011               0.00123                    0.00005                    0.00005 
   9645099          4767                96          -0.30               0.07               1.02                    0.12                    0.09                10.76                      0.54                      0.45              2.382                   0.011                   0.011               0.00081                    0.00003                    0.00003 
   9583720          4533                82           0.04               0.05               1.16                    0.19                    0.15                 8.67                      0.52                      0.46              2.625                   0.019                   0.017               0.00177                    0.00007                    0.00007 
   9706209          4682                95          -0.28               0.07               0.98                    0.11                    0.10                10.51                      0.46                      0.40              2.386                   0.013                   0.012               0.00084                    0.00003                    0.00003 
   9706194          4454                89          -0.13               0.06               1.22                    0.16                    0.15                12.78                      0.65                      0.65              2.312                   0.014                   0.015               0.00059                    0.00002                    0.00002 
   9706585          4670                96          -0.31               0.07               0.89                    0.12                    0.05                10.12                      0.45                      0.23              2.383                   0.015                   0.012               0.00087                    0.00003                    0.00003 
   9767332          4934                79           0.13               0.05               2.25                    0.22                    0.22                 8.19                      0.35                      0.30              2.961                   0.011                   0.012               0.00406                    0.00013                    0.00012 
   9887199          4795                86          -0.07               0.06               1.25                    0.13                    0.13                10.81                      0.45                      0.44              2.467                   0.011                   0.012               0.00099                    0.00003                    0.00003 
   9767051          4280                81           0.08               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9766517          4532                83           0.02               0.05               1.37                    0.15                    0.14                10.15                      0.45                      0.43              2.562                   0.012                   0.012               0.00131                    0.00004                    0.00004 
   9887488          4561                83           0.01               0.05               1.04                    0.18                    0.11                10.48                      0.61                      0.41              2.415                   0.020                   0.015               0.00090                    0.00003                    0.00003 
   9887555          4735               100          -0.40               0.07               0.86                    0.07                    0.05                10.20                      0.30                      0.25              2.361                   0.010                   0.009               0.00082                    0.00002                    0.00002 
   9145861          4592                72           0.29               0.04               1.34                    0.11                    0.11                 5.94                      0.20                      0.19              3.018                   0.009                   0.010               0.00640                    0.00016                    0.00016 
   9145781          4808                82           0.05               0.05               1.16                    0.16                    0.14                 4.06                      0.24                      0.21              3.285                   0.012                   0.012               0.01729                    0.00080                    0.00081 
   9145955          4815                98          -0.35               0.07               1.27                    0.12                    0.12                 5.76                      0.23                      0.22              3.019                   0.009                   0.010               0.00661                    0.00021                    0.00021 
   9145952          4570                88          -0.10               0.06               1.08                    0.11                    0.10                10.61                      0.43                      0.41              2.418                   0.011                   0.011               0.00090                    0.00003                    0.00003 
   9209471          4437               100          -0.41               0.07               1.03                    0.13                    0.12                11.85                      0.56                      0.52              2.302                   0.014                   0.014               0.00062                    0.00002                    0.00002 
   9079904          4359                73           0.27               0.04               1.17                    0.15                    0.14                10.04                      0.49                      0.46              2.503                   0.014                   0.014               0.00116                    0.00004                    0.00004 
   9395535          4405                96          -0.30               0.07               1.16                    0.15                    0.13                13.56                      0.71                      0.67              2.236                   0.012                   0.013               0.00046                    0.00002                    0.00002 
   9332840          4572                78           0.14               0.05               1.33                    0.14                    0.16                10.78                      0.42                      0.51              2.497                   0.014                   0.015               0.00107                    0.00003                    0.00003 
   9333290          4403                84          -0.01               0.06               1.32                    0.15                    0.14                14.08                      0.60                      0.59              2.261                   0.013                   0.014               0.00047                    0.00001                    0.00001 
   9333501          4477               106          -0.57               0.08               1.08                    0.14                    0.11                11.77                      0.57                      0.50              2.328                   0.013                   0.013               0.00066                    0.00002                    0.00002 
   9333184          4641                92          -0.21               0.06               1.02                    0.12                    0.10                10.49                      0.48                      0.41              2.407                   0.013                   0.013               0.00089                    0.00003                    0.00003 
   9456598          4620                77           0.18               0.05               1.40                    0.11                    0.15                10.96                      0.37                      0.50              2.505                   0.009                   0.010               0.00107                    0.00004                    0.00003 
   9396095          4579                91          -0.18               0.06               0.92                    0.06                    0.06                10.34                      0.30                      0.27              2.373                   0.009                   0.009               0.00083                    0.00002                    0.00002 
   9456478          4359                87          -0.09               0.06               1.45                    0.19                    0.17                15.95                      0.78                      0.75              2.193                   0.014                   0.015               0.00036                    0.00001                    0.00001 
   9146245          4503                77           0.18               0.05               1.64                    0.18                    0.16                10.29                      0.42                      0.42              2.628                   0.013                   0.012               0.00151                    0.00004                    0.00004 
   9080445          4756                90          -0.15               0.06               1.40                    0.15                    0.13                11.11                      0.49                      0.45              2.491                   0.011                   0.011               0.00102                    0.00003                    0.00003 
   9080175          4551               101          -0.43               0.07               1.07                    0.11                    0.10                 8.80                      0.35                      0.35              2.576                   0.011                   0.011               0.00156                    0.00005                    0.00005 
   9080407          4613                91          -0.18               0.06               1.39                    0.23                    0.21                10.45                      0.58                      0.57              2.542                   0.018                   0.019               0.00122                    0.00005                    0.00005 
   9146423          4283                86          -0.05               0.06               1.47                    0.16                    0.17                16.82                      0.73                      0.75              2.152                   0.013                   0.014               0.00031                    0.00001                    0.00001 
   9396363          4736                85          -0.03               0.06               1.44                    0.14                    0.24                10.85                      0.30                      0.89              2.530                   0.014                   0.015               0.00116                    0.00006                    0.00005 
   9457108          4479                70           0.34               0.04               1.20                    0.12                    0.10                 6.84                      0.27                      0.26              2.849                   0.010                   0.010               0.00377                    0.00011                    0.00011 
   9012783          4395                77           0.17               0.05               1.38                    0.24                    0.23                11.60                      0.68                      0.68              2.447                   0.021                   0.022               0.00088                    0.00003                    0.00003 
   9147335          4722                80           0.10               0.05               1.61                    0.22                    0.23                10.58                      0.55                      0.64              2.595                   0.013                   0.014               0.00136                    0.00006                    0.00006 
   9335191          4630                86          -0.06               0.06               1.04                    0.12                    0.09                10.46                      0.48                      0.38              2.416                   0.012                   0.011               0.00091                    0.00003                    0.00003 
   9211401          4652                88          -0.11               0.06               1.39                    0.30                    0.27                13.02                      1.07                      1.02              2.350                   0.021                   0.021               0.00063                    0.00003                    0.00003 
   9273827          4963                94          -0.26               0.06               2.02                    0.30                    0.27                 7.87                      0.43                      0.41              2.951                   0.014                   0.014               0.00414                    0.00017                    0.00017 
   9334793          4642               100          -0.40               0.07               0.88                    0.10                    0.05                10.50                      0.43                      0.25              2.346                   0.012                   0.010               0.00077                    0.00002                    0.00002 
   9520156          4661                87          -0.09               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9397110          4652                84          -0.01               0.06               1.41                    0.20                    0.17                11.24                      0.60                      0.55              2.487                   0.015                   0.016               0.00100                    0.00003                    0.00003 
   9336090          4667                95          -0.28               0.06               1.03                    0.11                    0.10                10.46                      0.44                      0.43              2.412                   0.012                   0.012               0.00090                    0.00003                    0.00003 
   9335570          4624                87          -0.07               0.06               1.31                    0.18                    0.17                11.03                      0.58                      0.58              2.469                   0.016                   0.017               0.00097                    0.00003                    0.00003 
   9335518          4528                74           0.25               0.05               1.11                    0.12                    0.10                 6.25                      0.25                      0.23              2.893                   0.012                   0.012               0.00456                    0.00012                    0.00012 
   9335457          4656                78           0.13               0.05               0.99                    0.11                    0.06                 3.84                      0.15                      0.09              3.268                   0.011                   0.009               0.01754                    0.00047                    0.00049 
   9520755          4393                76           0.19               0.05               1.46                    0.18                    0.16                12.44                      0.58                      0.55              2.412                   0.015                   0.015               0.00076                    0.00002                    0.00002 
   9582005          4571                83           0.03               0.05               1.29                    0.25                    0.22                12.31                      0.82                      0.81              2.370                   0.022                   0.023               0.00070                    0.00002                    0.00002 
   9521461          4824                82           0.04               0.05               1.97                    0.13                    0.27                10.81                      0.30                      0.58              2.660                   0.010                   0.012               0.00155                    0.00005                    0.00005 
   9643914          4790                94          -0.25               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10268744          4502                76           0.21               0.05               1.36                    0.26                    0.24                12.07                      0.83                      0.83              2.407                   0.023                   0.024               0.00077                    0.00003                    0.00003 
  10202184          4746                95          -0.27               0.06               1.25                    0.11                    0.11                 5.20                      0.19                      0.19              3.101                   0.010                   0.010               0.00887                    0.00025                    0.00025 
  10136291          4457                95          -0.28               0.07               1.05                    0.12                    0.11                10.46                      0.46                      0.43              2.420                   0.011                   0.011               0.00092                    0.00003                    0.00003 
  10071249          4686                95          -0.27               0.06               1.04                    0.13                    0.11                10.54                      0.49                      0.45              2.408                   0.014                   0.014               0.00089                    0.00003                    0.00003 
  10070717          4576                84          -0.01               0.06               1.00                    0.13                    0.08                10.38                      0.50                      0.35              2.408                   0.013                   0.011               0.00090                    0.00003                    0.00003 
   9946074          4660               100          -0.41               0.07               1.15                    0.14                    0.13                 7.84                      0.37                      0.36              2.709                   0.015                   0.015               0.00238                    0.00007                    0.00007 
  10006852          4974                86          -0.05               0.06               1.96                    0.30                    0.22                 9.24                      0.54                      0.41              2.800                   0.015                   0.014               0.00248                    0.00007                    0.00007 
  10005966          4420                76           0.21               0.05               0.98                    0.10                    0.07                10.72                      0.44                      0.36              2.372                   0.010                   0.009               0.00080                    0.00003                    0.00003 
   9946213          4706                91          -0.18               0.06               1.10                    0.12                    0.11                 5.90                      0.25                      0.23              2.939                   0.012                   0.012               0.00538                    0.00015                    0.00015 
  10069277          4809               103          -0.48               0.07               1.16                    0.16                    0.14                12.01                      0.63                      0.60              2.342                   0.015                   0.015               0.00067                    0.00003                    0.00003 
  10068801          4205                85          -0.04               0.06               1.28                    0.24                    0.22                20.90                      1.41                      1.41              1.904                   0.022                   0.023               0.00014                    0.00001                    0.00001 
  10068810          4507                98          -0.35               0.07               1.08                    0.10                    0.10                 8.84                      0.33                      0.36              2.579                   0.010                   0.010               0.00157                    0.00005                    0.00005 
  10069045          4539                88          -0.11               0.06               1.26                    0.14                    0.12                 9.73                      0.42                      0.39              2.563                   0.011                   0.012               0.00137                    0.00004                    0.00004 
   9945290          4575                81           0.08               0.05               1.13                    0.14                    0.13                10.29                      0.50                      0.51              2.465                   0.012                   0.011               0.00103                    0.00003                    0.00003 
  10004975          4083                93          -0.23               0.06               1.78                    0.51                    0.50                44.58                      8.39                      8.26              1.385                   0.018                   0.016               0.00002                    0.00000                    0.00000 
  10005422          4664               104          -0.52               0.07               0.86                    0.10                    0.06                10.51                      0.45                      0.34              2.332                   0.011                   0.011               0.00074                    0.00003                    0.00003 
   9884818          4772                96          -0.30               0.07               1.11                    0.14                    0.13                10.43                      0.48                      0.46              2.446                   0.015                   0.015               0.00098                    0.00003                    0.00003 
   9884319          4499                75           0.23               0.05               1.12                    0.19                    0.16                10.76                      0.73                      0.63              2.425                   0.015                   0.015               0.00090                    0.00005                    0.00005 
  10068556          4835                84           0.01               0.05               1.29                    0.16                    0.14                 4.91                      0.26                      0.25              3.164                   0.010                   0.010               0.01083                    0.00047                    0.00047 
  10267242          4533                86          -0.05               0.06               0.98                    0.11                    0.07                11.16                      0.49                      0.33              2.335                   0.011                   0.011               0.00070                    0.00002                    0.00002 
  10331610          4604                91          -0.18               0.06               0.92                    0.08                    0.07                 9.98                      0.40                      0.35              2.403                   0.010                   0.010               0.00092                    0.00003                    0.00003 
  10200377          4725               110          -0.65               0.08               0.99                    0.10                    0.08                 4.87                      0.19                      0.18              3.058                   0.010                   0.010               0.00855                    0.00026                    0.00026 
  10200093          4553                82           0.04               0.05               1.05                    0.14                    0.10                10.54                      0.50                      0.40              2.414                   0.016                   0.013               0.00090                    0.00003                    0.00003 
  10003419          4575                82           0.05               0.05               1.29                    0.18                    0.16                11.21                      0.60                      0.57              2.449                   0.015                   0.016               0.00092                    0.00003                    0.00003 
  10003497          4479                92          -0.21               0.06               1.18                    0.17                    0.16                12.44                      0.68                      0.66              2.319                   0.017                   0.018               0.00061                    0.00002                    0.00002 
  10067407          4544                99          -0.39               0.07               1.32                    0.17                    0.15                11.53                      0.59                      0.56              2.436                   0.012                   0.014               0.00086                    0.00003                    0.00003 
  10198496          4740                74           0.24               0.05               1.05                    0.13                    0.10                 3.93                      0.18                      0.13              3.271                   0.014                   0.012               0.01729                    0.00049                    0.00051 
  10198761          4624                97          -0.33               0.07               1.32                    0.15                    0.14                 9.60                      0.41                      0.41              2.593                   0.011                   0.013               0.00149                    0.00004                    0.00005 
  10199187          4381                96          -0.31               0.07               1.02                    0.27                    0.17                14.62                      1.25                      0.80              2.117                   0.030                   0.021               0.00033                    0.00001                    0.00001 
  10132247          4573                94          -0.25               0.06               1.01                    0.13                    0.10                 7.58                      0.35                      0.29              2.682                   0.016                   0.012               0.00231                    0.00007                    0.00006 
  10066568          4927               113          -0.74               0.08               0.89                    0.13                    0.10                 9.90                      0.56                      0.43              2.396                   0.021                   0.015               0.00092                    0.00003                    0.00003 
   9942816          4894                98          -0.35               0.07               1.41                    0.13                    0.12                10.89                      0.43                      0.32              2.510                   0.011                   0.012               0.00108                    0.00003                    0.00003 
   9882446          4540                81           0.06               0.05               1.49                    0.15                    0.14                10.28                      0.42                      0.38              2.585                   0.011                   0.012               0.00136                    0.00004                    0.00004 
  10065848          4632               100          -0.42               0.07               0.86                    0.07                    0.04                 9.96                      0.28                      0.18              2.381                   0.009                   0.009               0.00088                    0.00002                    0.00002 
  10002647          4725                92          -0.20               0.06               1.29                    0.14                    0.13                10.90                      0.48                      0.46              2.473                   0.012                   0.012               0.00100                    0.00003                    0.00003 
   9882316          5141                98          -0.35               0.07               1.56                    0.15                    0.15                 5.34                      0.21                      0.20              3.173                   0.010                   0.010               0.01018                    0.00029                    0.00028 
  10328946          4553                81           0.06               0.05               1.03                    0.13                    0.09                10.51                      0.51                      0.38              2.410                   0.013                   0.011               0.00089                    0.00003                    0.00003 
  10328498          4589                88          -0.11               0.06               1.53                    0.17                    0.16                11.11                      0.53                      0.49              2.530                   0.011                   0.011               0.00111                    0.00004                    0.00004 
  10263341          4700                90          -0.15               0.06               1.29                    0.12                    0.11                 6.99                      0.26                      0.25              2.860                   0.010                   0.010               0.00378                    0.00011                    0.00011 
   9941713          4562                85          -0.02               0.06               1.63                    0.19                    0.18                10.95                      0.51                      0.51              2.570                   0.012                   0.012               0.00124                    0.00004                    0.00004 
   9881167          4552                84           0.00               0.05               1.20                    0.16                    0.14                11.40                      0.59                      0.54              2.404                   0.013                   0.013               0.00081                    0.00003                    0.00003 
   9942071          4759                89          -0.13               0.06               1.25                    0.14                    0.12                11.09                      0.47                      0.43              2.446                   0.011                   0.012               0.00092                    0.00003                    0.00003 
  10196630          4530               115          -0.79               0.08               1.05                    0.14                    0.11                12.32                      0.60                      0.54              2.276                   0.016                   0.015               0.00056                    0.00002                    0.00002 
  10196797          4601                93          -0.23               0.06               0.89                    0.09                    0.05                10.06                      0.37                      0.24              2.386                   0.010                   0.009               0.00088                    0.00003                    0.00003 
  10196240          4581                81           0.06               0.05               1.19                    0.13                    0.12                11.00                      0.47                      0.49              2.431                   0.011                   0.011               0.00090                    0.00003                    0.00003 
  10128629          4806                87          -0.09               0.06               1.57                    0.31                    0.28                11.86                      0.83                      0.81              2.487                   0.023                   0.024               0.00094                    0.00003                    0.00003 
  10000547          4856                95          -0.27               0.06               1.14                    0.11                    0.10                 4.91                      0.18                      0.17              3.113                   0.010                   0.010               0.00964                    0.00025                    0.00025 
   9941242          4322                98          -0.37               0.07               1.09                    0.17                    0.14                15.57                      0.94                      0.85              2.092                   0.014                   0.015               0.00029                    0.00001                    0.00001 
   9941141          4544                75           0.23               0.05               1.32                    0.12                    0.11                 7.24                      0.26                      0.26              2.839                   0.010                   0.010               0.00348                    0.00010                    0.00010 
   9820702          4670                90          -0.16               0.06               1.41                    0.16                    0.15                 8.98                      0.40                      0.39              2.681                   0.014                   0.014               0.00195                    0.00006                    0.00006 
  10659100          4523                82           0.04               0.05               1.25                    0.22                    0.19                12.92                      0.78                      0.73              2.313                   0.021                   0.021               0.00058                    0.00002                    0.00002 
  10790301          4450               101          -0.44               0.07               1.05                    0.13                    0.11                11.00                      0.51                      0.47              2.378                   0.013                   0.013               0.00079                    0.00003                    0.00003 
  10528911          4438                79           0.11               0.05               1.00                    0.17                    0.09                10.63                      0.62                      0.40              2.390                   0.017                   0.013               0.00084                    0.00003                    0.00003 
  10659842          4765                95          -0.28               0.06               1.41                    0.13                    0.12                 8.06                      0.30                      0.28              2.775                   0.010                   0.011               0.00269                    0.00007                    0.00007 
  10333131          4880                81           0.08               0.05               1.39                    0.13                    0.12                 5.42                      0.19                      0.19              3.113                   0.011                   0.011               0.00873                    0.00022                    0.00021 
  10592335          4519                81           0.07               0.05               1.50                    0.17                    0.14                10.27                      0.43                      0.38              2.590                   0.012                   0.012               0.00138                    0.00004                    0.00004 
  10593078          4786                78           0.14               0.05               1.23                    0.11                    0.10                 4.56                      0.16                      0.16              3.210                   0.010                   0.010               0.01299                    0.00034                    0.00034 
  10592802          4770               105          -0.52               0.07               0.87                    0.14                    0.04                 9.94                      0.49                      0.27              2.389                   0.017                   0.013               0.00089                    0.00003                    0.00003 
  10592924          4781                97          -0.32               0.07               1.39                    0.18                    0.15                 9.54                      0.46                      0.41              2.621                   0.014                   0.013               0.00160                    0.00005                    0.00005 
  10658726          4870                91          -0.17               0.06               1.34                    0.18                    0.16                 6.79                      0.33                      0.33              2.902                   0.017                   0.016               0.00429                    0.00013                    0.00012 
  10657633          4577               105          -0.54               0.07               1.21                    0.13                    0.12                 9.55                      0.42                      0.39              2.560                   0.010                   0.011               0.00139                    0.00005                    0.00005 
  10724027          4634                93          -0.22               0.06               1.03                    0.13                    0.11                10.69                      0.49                      0.45              2.395                   0.014                   0.014               0.00085                    0.00003                    0.00003 
  10723388          4585                90          -0.15               0.06               0.95                    0.14                    0.07                10.32                      0.51                      0.33              2.392                   0.016                   0.014               0.00087                    0.00003                    0.00003 
  10724041          4487                76           0.20               0.05               1.07                    0.15                    0.13                10.64                      0.59                      0.49              2.413                   0.014                   0.013               0.00089                    0.00003                    0.00003 
  10658326          4912               100          -0.40               0.07               1.40                    0.14                    0.12                 7.31                      0.29                      0.27              2.856                   0.011                   0.011               0.00359                    0.00010                    0.00010 
  10332186          4482                87          -0.07               0.06               1.00                    0.18                    0.11                12.50                      0.79                      0.50              2.244                   0.022                   0.018               0.00051                    0.00002                    0.00002 
  10527754          4458                73           0.26               0.05               1.26                    0.12                    0.11                 8.65                      0.33                      0.31              2.665                   0.009                   0.010               0.00195                    0.00006                    0.00006 
  10527661          4990               115          -0.77               0.08               0.82                    0.10                    0.05                 9.34                      0.40                      0.34              2.421                   0.013                   0.013               0.00103                    0.00004                    0.00004 
  10592249          4535                79           0.11               0.05               1.27                    0.13                    0.12                11.00                      0.43                      0.43              2.459                   0.011                   0.011               0.00096                    0.00003                    0.00003 
  10463137          4824               100          -0.41               0.07               0.91                    0.08                    0.06                10.23                      0.36                      0.27              2.377                   0.010                   0.010               0.00085                    0.00003                    0.00003 
  10722175          4606                80           0.10               0.05               1.41                    0.14                    0.13                 6.58                      0.26                      0.25              2.952                   0.011                   0.011               0.00497                    0.00015                    0.00015 
  10721900          4557                78           0.15               0.05               1.57                    0.19                    0.18                12.26                      0.63                      0.62              2.456                   0.011                   0.011               0.00085                    0.00003                    0.00003 
  10591093          4899                89          -0.13               0.06               1.44                    0.17                    0.15                 5.50                      0.24                      0.23              3.116                   0.014                   0.014               0.00866                    0.00022                    0.00023 
  10396693          3890               107          -0.58               0.08               1.85                    1.38                    0.46                79.95                     22.90                      9.53              0.902                   0.051                   0.051               0.00000                    0.00000                    0.00000 
  10461323          4881                81           0.08               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10461757          4740               102          -0.47               0.07               0.97                    0.14                    0.12                11.35                      0.65                      0.54              2.314                   0.016                   0.015               0.00066                    0.00003                    0.00003 
  10395638          4573                80           0.09               0.05               1.43                    0.22                    0.24                10.94                      0.60                      0.67              2.514                   0.022                   0.025               0.00109                    0.00003                    0.00003 
  10198347          4912                93          -0.24               0.06               1.39                    0.12                    0.40                10.82                      0.26                      1.29              2.512                   0.017                   0.033               0.00112                    0.00004                    0.00003 
  10395400          4599                80           0.09               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10525475          4634                94          -0.27               0.06               1.37                    0.16                    0.15                11.05                      0.50                      0.50              2.487                   0.014                   0.014               0.00101                    0.00003                    0.00003 
  10656124          4162                90          -0.16               0.06               1.27                    0.18                    0.18                21.21                      1.29                      1.36              1.887                   0.012                   0.012               0.00013                    0.00001                    0.00001 
  10525282          4772                94          -0.25               0.06               1.26                    0.17                    0.15                11.06                      0.65                      0.55              2.450                   0.013                   0.014               0.00093                    0.00004                    0.00004 
  10525595          4862                85          -0.03               0.06               1.73                    0.15                    0.16                 7.09                      0.25                      0.26              2.974                   0.010                   0.010               0.00485                    0.00013                    0.00012 
  10590683          4558                93          -0.24               0.06               0.88                    0.06                    0.05                10.60                      0.28                      0.24              2.332                   0.008                   0.008               0.00074                    0.00002                    0.00002 
  10459794          4520                86          -0.07               0.06               1.37                    0.14                    0.12                10.28                      0.41                      0.39              2.552                   0.011                   0.011               0.00127                    0.00004                    0.00004 
  10524715          4742                95          -0.28               0.06               1.29                    0.14                    0.14                 8.41                      0.35                      0.35              2.698                   0.012                   0.013               0.00216                    0.00006                    0.00006 
  10394814          4870                92          -0.21               0.06               0.91                    0.15                    0.12                 3.89                      0.29                      0.23              3.220                   0.017                   0.018               0.01545                    0.00111                    0.00119 
  10459696          4505                79           0.11               0.05               1.39                    0.14                    0.14                 8.98                      0.35                      0.38              2.674                   0.011                   0.012               0.00192                    0.00006                    0.00006 
  10394570          4558                78           0.14               0.05               1.20                    0.16                    0.15                11.17                      0.57                      0.56              2.422                   0.016                   0.016               0.00086                    0.00003                    0.00003 
   8479182          4635                86          -0.07               0.06               1.23                    0.17                    0.15                11.28                      0.60                      0.56              2.423                   0.014                   0.014               0.00086                    0.00003                    0.00003 
   8414512          4539                79           0.12               0.05               1.06                    0.15                    0.12                10.54                      0.56                      0.45              2.417                   0.016                   0.014               0.00090                    0.00003                    0.00003 
   8543200          4784                89          -0.13               0.06               1.42                    0.14                    0.12                10.93                      0.45                      0.30              2.511                   0.013                   0.013               0.00108                    0.00003                    0.00003 
   8607581          4760                91          -0.17               0.06               1.05                    0.17                    0.14                10.02                      0.60                      0.49              2.455                   0.014                   0.015               0.00103                    0.00004                    0.00004 
   8673221          4683                86          -0.04               0.06               1.56                    0.22                    0.21                12.12                      0.68                      0.68              2.463                   0.014                   0.014               0.00087                    0.00004                    0.00003 
   8737032          4521                86          -0.06               0.06               1.47                    0.14                    0.13                11.07                      0.42                      0.42              2.517                   0.010                   0.010               0.00108                    0.00003                    0.00003 
   8802374          4533                95          -0.28               0.06               1.43                    0.16                    0.15                12.60                      0.55                      0.54              2.393                   0.011                   0.012               0.00072                    0.00002                    0.00002 
   8867740          4428               103          -0.48               0.07               1.05                    0.16                    0.14                12.96                      0.74                      0.71              2.232                   0.016                   0.016               0.00048                    0.00002                    0.00002 
   8543569          4581                82           0.05               0.05               1.10                    0.11                    0.10                 6.32                      0.24                      0.24              2.876                   0.010                   0.010               0.00434                    0.00012                    0.00012 
   8543727          3941                91          -0.18               0.06               1.20                    0.08                    0.17                32.05                      0.52                      1.94              1.509                   0.016                   0.020               0.00004                    0.00000                    0.00000 
   8479383          4639                89          -0.13               0.06               0.98                    0.09                    0.07                10.32                      0.40                      0.30              2.402                   0.010                   0.010               0.00089                    0.00003                    0.00003 
   8868800          4768                89          -0.12               0.06               1.17                    0.13                    0.11                10.98                      0.51                      0.49              2.424                   0.010                   0.011               0.00088                    0.00003                    0.00003 
   8803432          4654                89          -0.12               0.06               1.02                    0.09                    0.09                10.55                      0.40                      0.36              2.399                   0.010                   0.010               0.00087                    0.00003                    0.00003 
   8738333          4496                79           0.13               0.05               1.36                    0.13                    0.14                 8.92                      0.36                      0.37              2.671                   0.010                   0.012               0.00192                    0.00006                    0.00006 
   8480205          4419                82           0.05               0.05               1.16                    0.12                    0.13                 9.18                      0.37                      0.39              2.578                   0.013                   0.012               0.00151                    0.00004                    0.00005 
   8480097          4614                76           0.20               0.05               0.96                    0.09                    0.09                 4.12                      0.18                      0.17              3.193                   0.009                   0.009               0.01369                    0.00064                    0.00065 
   8479780          4903                94          -0.24               0.06               1.48                    0.17                    0.13                11.19                      0.54                      0.42              2.509                   0.010                   0.011               0.00105                    0.00003                    0.00003 
   8544483          4532                87          -0.09               0.06               1.11                    0.14                    0.13                 8.46                      0.42                      0.40              2.628                   0.012                   0.013               0.00183                    0.00007                    0.00007 
   8674581          4531                89          -0.14               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   8739118          4442                72           0.29               0.04               1.30                    0.17                    0.15                11.68                      0.62                      0.55              2.415                   0.013                   0.014               0.00081                    0.00003                    0.00003 
   8738834          4416                71           0.33               0.04               1.11                    0.13                    0.11                11.15                      0.49                      0.45              2.386                   0.013                   0.012               0.00080                    0.00003                    0.00003 
   8869611          4556                87          -0.08               0.06               1.09                    0.11                    0.10                 6.31                      0.25                      0.23              2.875                   0.010                   0.010               0.00434                    0.00012                    0.00012 
   8804395          4498                82           0.04               0.05               1.10                    0.17                    0.13                12.39                      0.80                      0.64              2.292                   0.014                   0.013               0.00057                    0.00003                    0.00003 
   8870432          4440                68           0.40               0.04               2.01                    0.24                    0.18                12.68                      0.60                      0.54              2.537                   0.009                   0.009               0.00099                    0.00004                    0.00004 
   8675106          4552                75           0.21               0.05               1.43                    0.14                    0.13                 8.37                      0.31                      0.30              2.747                   0.012                   0.012               0.00244                    0.00006                    0.00006 
   8870850          4621                99          -0.38               0.07               1.27                    0.15                    0.15                11.25                      0.58                      0.57              2.438                   0.013                   0.014               0.00089                    0.00004                    0.00003 
   8804886          4535                80           0.11               0.05               1.02                    0.14                    0.10                10.30                      0.55                      0.44              2.422                   0.012                   0.011               0.00093                    0.00003                    0.00003 
   8611394          4680                88          -0.10               0.06               1.09                    0.12                    0.11                 5.96                      0.25                      0.24              2.924                   0.012                   0.012               0.00513                    0.00014                    0.00014 
   8676094          4411                75           0.21               0.05               1.12                    0.12                    0.11                11.82                      0.51                      0.47              2.343                   0.012                   0.011               0.00068                    0.00002                    0.00002 
   8546146          3918                71           0.32               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   8611114          4660                90          -0.16               0.06               1.00                    0.13                    0.10                10.08                      0.49                      0.39              2.431                   0.013                   0.011               0.00097                    0.00003                    0.00003 
   8740476          4646                84          -0.00               0.05               1.32                    0.16                    0.15                11.23                      0.55                      0.50              2.458                   0.013                   0.014               0.00093                    0.00003                    0.00003 
   8805565          4494                90          -0.14               0.06               1.14                    0.24                    0.22                10.96                      0.83                      0.75              2.415                   0.026                   0.024               0.00087                    0.00003                    0.00003 
   8805663          4808                77           0.17               0.05               2.32                    0.34                    0.22                12.81                      0.69                      0.56              2.593                   0.014                   0.012               0.00112                    0.00004                    0.00004 
   8611833          4535                78           0.15               0.05               1.53                    0.18                    0.16                11.91                      0.54                      0.52              2.470                   0.011                   0.012               0.00090                    0.00003                    0.00003 
   8612585          4327                83           0.01               0.05               1.21                    0.12                    0.12                12.24                      0.49                      0.47              2.344                   0.011                   0.011               0.00066                    0.00002                    0.00002 
   8676927          4771                85          -0.03               0.06               1.80                    0.33                    0.31                12.13                      0.96                      0.98              2.524                   0.014                   0.014               0.00101                    0.00007                    0.00007 
   8612520          4550                81           0.08               0.05               1.70                    0.20                    0.16                12.03                      0.55                      0.47              2.507                   0.014                   0.013               0.00097                    0.00003                    0.00003 
   8676988          4653                78           0.15               0.05               1.33                    0.15                    0.18                10.87                      0.46                      0.55              2.486                   0.015                   0.019               0.00103                    0.00003                    0.00003 
   8872046          4557                85          -0.04               0.06               1.19                    0.12                    0.11                 8.01                      0.31                      0.31              2.705                   0.010                   0.010               0.00231                    0.00007                    0.00007 
   8872709          4652                85          -0.03               0.06               1.24                    0.20                    0.22                10.60                      0.58                      0.73              2.481                   0.022                   0.023               0.00105                    0.00003                    0.00003 
   8872979          4969                82           0.04               0.05               2.42                    0.23                    0.25                10.22                      0.42                      0.38              2.796                   0.012                   0.012               0.00224                    0.00006                    0.00006 
   8612811          4653                88          -0.09               0.06               1.01                    0.11                    0.08                10.31                      0.42                      0.33              2.415                   0.012                   0.010               0.00092                    0.00003                    0.00003 
   8613617          4789                85          -0.04               0.06               1.21                    0.12                    0.11                 4.94                      0.20                      0.19              3.130                   0.011                   0.011               0.00996                    0.00029                    0.00029 
   8677701          4364                83           0.02               0.05               1.10                    0.16                    0.14                11.44                      0.60                      0.53              2.361                   0.016                   0.015               0.00073                    0.00002                    0.00002 
   8741733          4610                79           0.11               0.05               1.28                    0.15                    0.17                10.77                      0.48                      0.54              2.479                   0.015                   0.017               0.00102                    0.00003                    0.00003 
   8873797          4456                74           0.24               0.05               1.00                    0.13                    0.08                10.78                      0.52                      0.37              2.376                   0.013                   0.011               0.00080                    0.00003                    0.00003 
   8742013          4509               103          -0.49               0.07               1.21                    0.13                    0.13                12.98                      0.57                      0.55              2.293                   0.012                   0.013               0.00055                    0.00002                    0.00002 
   8677342          4613                86          -0.06               0.06               1.44                    0.14                    0.13                 9.91                      0.40                      0.36              2.604                   0.010                   0.011               0.00148                    0.00004                    0.00004 
   8742545          4785                94          -0.25               0.06               1.06                    0.10                    0.09                 5.09                      0.19                      0.18              3.052                   0.009                   0.010               0.00807                    0.00022                    0.00022 
   9009805          4673                94          -0.25               0.06               1.32                    0.13                    0.12                 9.61                      0.39                      0.37              2.594                   0.010                   0.010               0.00149                    0.00004                    0.00005 
   9077844          4574                67           0.42               0.04               1.66                    0.15                    0.21                11.17                      0.45                      0.68              2.564                   0.012                   0.011               0.00121                    0.00006                    0.00005 
   8941202          4759                91          -0.19               0.06               1.11                    0.12                    0.11                10.62                      0.48                      0.47              2.431                   0.011                   0.011               0.00093                    0.00003                    0.00003 
   8081069          4552                81           0.06               0.05               1.09                    0.14                    0.13                10.58                      0.55                      0.50              2.427                   0.012                   0.012               0.00092                    0.00003                    0.00003 
   8081145          4024               106          -0.56               0.08               0.94                    0.38                    0.13                33.21                      4.37                      1.71              1.376                   0.032                   0.024               0.00003                    0.00000                    0.00000 
   8081278          4389                83           0.02               0.05               1.30                    0.14                    0.13                11.72                      0.50                      0.49              2.414                   0.010                   0.011               0.00081                    0.00003                    0.00003 
   8217514          4424                71           0.31               0.04               1.10                    0.16                    0.12                11.18                      0.59                      0.46              2.381                   0.019                   0.015               0.00078                    0.00003                    0.00003 
   8348568          4752                91          -0.18               0.06               1.19                    0.21                    0.18                11.02                      0.73                      0.63              2.429                   0.019                   0.019               0.00089                    0.00003                    0.00003 
   8283646          4595                78           0.15               0.05               1.61                    0.17                    0.15                 9.25                      0.39                      0.36              2.712                   0.011                   0.011               0.00203                    0.00006                    0.00006 
   8283356          4627                79           0.12               0.05               1.17                    0.12                    0.12                 5.54                      0.23                      0.23              3.018                   0.011                   0.011               0.00687                    0.00022                    0.00022 
   8081853          4261                88          -0.10               0.06               0.94                    0.24                    0.12                22.35                      2.15                      1.27              1.725                   0.020                   0.019               0.00009                    0.00001                    0.00001 
   7944038          4427                86          -0.04               0.06               2.08                    0.26                    0.29                19.37                      1.11                      1.16              2.181                   0.014                   0.015               0.00029                    0.00001                    0.00001 
   8081535          4590                77           0.17               0.05               1.40                    0.14                    0.17                10.78                      0.40                      0.58              2.518                   0.011                   0.012               0.00112                    0.00004                    0.00004 
   7944193          4513                83           0.02               0.05               1.01                    0.20                    0.12                11.28                      0.79                      0.53              2.342                   0.022                   0.019               0.00071                    0.00003                    0.00003 
   8415501          4556                93          -0.24               0.06               1.42                    0.18                    0.16                12.60                      0.59                      0.56              2.390                   0.012                   0.013               0.00071                    0.00002                    0.00002 
   8350443          4634                92          -0.19               0.06               1.00                    0.11                    0.09                10.48                      0.48                      0.39              2.397                   0.011                   0.011               0.00087                    0.00003                    0.00003 
   8350645          4529                80           0.08               0.05               1.61                    0.16                    0.16                10.23                      0.41                      0.42              2.625                   0.011                   0.011               0.00151                    0.00005                    0.00005 
   8283958          4561                93          -0.23               0.06               1.38                    0.22                    0.19                11.51                      0.66                      0.63              2.457                   0.018                   0.018               0.00091                    0.00003                    0.00003 
   8284032          4580                97          -0.33               0.07               1.29                    0.15                    0.14                10.88                      0.50                      0.48              2.476                   0.013                   0.014               0.00100                    0.00003                    0.00003 
   8218568          4747                84          -0.01               0.06               1.36                    0.15                    0.13                 6.35                      0.27                      0.25              2.965                   0.012                   0.012               0.00530                    0.00016                    0.00016 
   8218419          4182                88          -0.11               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   8082494          4528                79           0.11               0.05               1.22                    0.19                    0.16                11.54                      0.65                      0.59              2.399                   0.018                   0.017               0.00079                    0.00003                    0.00003 
   8545291          4522                89          -0.13               0.06               1.09                    0.13                    0.11                 8.34                      0.40                      0.38              2.632                   0.011                   0.010               0.00188                    0.00007                    0.00007 
   8545504          4758                86          -0.05               0.06               1.43                    0.14                    0.13                 6.73                      0.26                      0.25              2.935                   0.010                   0.011               0.00467                    0.00012                    0.00013 
   8481174          4462                93          -0.24               0.06               1.02                    0.20                    0.13                11.60                      0.77                      0.55              2.318                   0.023                   0.018               0.00065                    0.00002                    0.00002 
   8219125          4472                76           0.18               0.05               1.15                    0.14                    0.12                 8.07                      0.37                      0.35              2.685                   0.013                   0.013               0.00219                    0.00007                    0.00007 
   8285025          4282                82           0.05               0.05               1.37                    0.18                    0.14                18.07                      0.92                      0.76              2.061                   0.013                   0.013               0.00023                    0.00001                    0.00001 
   8284682          4482                75           0.22               0.05               1.21                    0.13                    0.12                12.04                      0.52                      0.50              2.358                   0.011                   0.011               0.00069                    0.00002                    0.00002 
   8219000          4453                82           0.03               0.05               1.20                    0.15                    0.14                10.00                      0.49                      0.47              2.518                   0.012                   0.012               0.00120                    0.00005                    0.00005 
   8285510          4504                98          -0.35               0.07               1.19                    0.21                    0.18                13.19                      0.80                      0.76              2.271                   0.021                   0.021               0.00052                    0.00002                    0.00002 
   8151314          4521                76           0.19               0.05               1.09                    0.16                    0.15                10.54                      0.60                      0.54              2.427                   0.015                   0.014               0.00092                    0.00003                    0.00003 
   8547669          4375                83           0.01               0.05               1.35                    0.15                    0.15                13.30                      0.61                      0.60              2.321                   0.012                   0.013               0.00057                    0.00002                    0.00002 
   8482522          4423                68           0.39               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   8547469          4540                90          -0.14               0.06               0.94                    0.11                    0.05                10.51                      0.43                      0.28              2.371                   0.011                   0.010               0.00081                    0.00003                    0.00003 
   8482769          4601                97          -0.34               0.07               0.86                    0.04                    0.03                10.19                      0.21                      0.19              2.360                   0.010                   0.009               0.00082                    0.00002                    0.00002 
   8418437          4929               102          -0.47               0.07               0.90                    0.10                    0.09                10.39                      0.59                      0.56              2.358                   0.012                   0.013               0.00080                    0.00006                    0.00006 
   9330758          4777                92          -0.20               0.06               1.36                    0.16                    0.14                11.09                      0.52                      0.49              2.481                   0.013                   0.013               0.00100                    0.00003                    0.00003 
   9269772          4508                82           0.05               0.05               1.19                    0.13                    0.12                 8.54                      0.35                      0.34              2.651                   0.011                   0.011               0.00191                    0.00006                    0.00006 
   9270087          4584                85          -0.03               0.06               1.30                    0.17                    0.15                11.23                      0.61                      0.58              2.450                   0.011                   0.011               0.00092                    0.00004                    0.00004 
   9143834          4343               106          -0.55               0.07               1.09                    0.12                    0.11                15.64                      0.68                      0.68              2.087                   0.012                   0.012               0.00028                    0.00001                    0.00001 
   9143868          4534                79           0.12               0.05               1.10                    0.18                    0.16                10.41                      0.63                      0.55              2.445                   0.017                   0.017               0.00098                    0.00003                    0.00003 
   9143924          4321                87          -0.09               0.06               0.98                    0.24                    0.11                19.16                      1.48                      0.78              1.869                   0.028                   0.018               0.00014                    0.00001                    0.00001 
   9008270          4697                84           0.01               0.05               1.27                    0.20                    0.18                11.32                      0.67                      0.63              2.433                   0.017                   0.018               0.00087                    0.00003                    0.00003 
   8939964          4722                99          -0.38               0.07               0.89                    0.12                    0.04                10.17                      0.46                      0.27              2.376                   0.014                   0.012               0.00085                    0.00003                    0.00003 
   8940098          4659                88          -0.11               0.06               1.02                    0.12                    0.10                10.24                      0.45                      0.38              2.428                   0.011                   0.010               0.00095                    0.00003                    0.00003 
   9269081          4706                90          -0.17               0.06               2.00                    0.40                    0.41                16.55                      1.28                      1.36              2.299                   0.022                   0.025               0.00044                    0.00002                    0.00002 
   9269302          4853                91          -0.19               0.06               1.44                    0.15                    0.14                11.70                      0.50                      0.49              2.460                   0.010                   0.010               0.00090                    0.00003                    0.00003 
   9392039          4736                90          -0.15               0.06               1.46                    0.16                    0.16                11.76                      0.56                      0.57              2.460                   0.010                   0.010               0.00090                    0.00004                    0.00003 
   9330460          4729                91          -0.17               0.06               1.35                    0.15                    0.14                 8.06                      0.33                      0.35              2.757                   0.013                   0.013               0.00259                    0.00007                    0.00007 
   9269234          4555                77           0.18               0.05               1.16                    0.11                    0.11                 6.01                      0.23                      0.23              2.946                   0.009                   0.011               0.00536                    0.00015                    0.00016 
   9075872          4802                99          -0.39               0.07               1.02                    0.10                    0.09                 4.72                      0.19                      0.18              3.099                   0.010                   0.010               0.00972                    0.00028                    0.00030 
   9142574          4655               100          -0.42               0.07               0.86                    0.06                    0.05                10.50                      0.29                      0.27              2.331                   0.010                   0.010               0.00074                    0.00002                    0.00002 
   9007718          4476                74           0.24               0.05               1.28                    0.12                    0.11                11.36                      0.43                      0.42              2.435                   0.010                   0.010               0.00088                    0.00003                    0.00003 
   9205952          4370               102          -0.45               0.07               1.14                    0.17                    0.15                15.16                      0.84                      0.81              2.134                   0.016                   0.018               0.00033                    0.00001                    0.00001 
   9268146          4395                83           0.02               0.05               1.24                    0.14                    0.14                12.00                      0.54                      0.53              2.372                   0.012                   0.013               0.00072                    0.00002                    0.00002 
   9205705          4478                98          -0.36               0.07               1.20                    0.16                    0.14                12.96                      0.69                      0.65              2.291                   0.013                   0.013               0.00055                    0.00002                    0.00002 
   9329543          4618                93          -0.22               0.06               1.43                    0.16                    0.15                10.94                      0.46                      0.46              2.515                   0.012                   0.013               0.00109                    0.00003                    0.00003 
   9075225          4620                87          -0.08               0.06               1.57                    0.16                    0.14                 9.96                      0.40                      0.37              2.637                   0.010                   0.011               0.00159                    0.00005                    0.00005 
   9329058          4659                86          -0.06               0.06               1.33                    0.15                    0.17                10.59                      0.40                      0.52              2.511                   0.014                   0.015               0.00112                    0.00003                    0.00003 
   9329200          4540                73           0.26               0.05               1.46                    0.13                    0.12                 8.29                      0.29                      0.29              2.764                   0.009                   0.011               0.00255                    0.00007                    0.00007 
   8937073          4506                83           0.02               0.05               1.03                    0.11                    0.08                12.17                      0.54                      0.41              2.281                   0.010                   0.010               0.00057                    0.00002                    0.00002 
   9267654          4738                88          -0.11               0.06               1.14                    0.11                    0.10                 5.82                      0.21                      0.20              2.967                   0.009                   0.010               0.00581                    0.00015                    0.00015 
   9327993          4461                76           0.20               0.05               1.24                    0.25                    0.22                11.39                      0.76                      0.71              2.419                   0.025                   0.025               0.00084                    0.00003                    0.00003 
   9328135          4518                82           0.04               0.05               1.16                    0.13                    0.13                 8.60                      0.41                      0.40              2.632                   0.010                   0.010               0.00182                    0.00007                    0.00007 
   9139859          4477                73           0.27               0.04               1.29                    0.12                    0.12                 7.94                      0.31                      0.30              2.748                   0.011                   0.013               0.00257                    0.00007                    0.00007 
   8936409          4174                96          -0.30               0.07               0.97                    0.20                    0.11                22.75                      1.72                      0.96              1.712                   0.021                   0.017               0.00008                    0.00000                    0.00000 
   9004448          4481                81           0.08               0.05               1.03                    0.21                    0.13                11.65                      1.04                      0.69              2.319                   0.011                   0.011               0.00065                    0.00004                    0.00005 
   9265513          4529               100          -0.40               0.07               1.04                    0.10                    0.09                 8.68                      0.35                      0.32              2.578                   0.009                   0.010               0.00159                    0.00005                    0.00005 
   9202995          4521                91          -0.17               0.06               0.93                    0.13                    0.08                10.53                      0.47                      0.32              2.363                   0.017                   0.013               0.00080                    0.00002                    0.00002 
   9202597          4513                70           0.36               0.04               1.23                    0.11                    0.11                 6.19                      0.22                      0.22              2.943                   0.010                   0.010               0.00517                    0.00014                    0.00014 
   8936339          4793                83           0.02               0.05               1.56                    0.12                    0.09                11.00                      0.38                      0.19              2.545                   0.010                   0.011               0.00116                    0.00003                    0.00003 
   9003765          4474                84          -0.00               0.05               1.16                    0.12                    0.12                 8.34                      0.34                      0.35              2.661                   0.011                   0.010               0.00201                    0.00006                    0.00006 
   8936104          4400                71           0.32               0.04               1.03                    0.21                    0.11                11.05                      0.73                      0.42              2.370                   0.023                   0.017               0.00077                    0.00003                    0.00003 
   8936084          4878               104          -0.50               0.07               0.95                    0.09                    0.10                10.04                      0.37                      0.37              2.413                   0.012                   0.012               0.00094                    0.00003                    0.00003 
   9264889          4752                87          -0.08               0.06               1.50                    0.16                    0.15                 7.91                      0.36                      0.34              2.817                   0.009                   0.010               0.00303                    0.00011                    0.00011 
   9326421          4533                93          -0.23               0.06               1.11                    0.16                    0.14                 7.62                      0.39                      0.38              2.721                   0.016                   0.017               0.00252                    0.00008                    0.00008 
   9072262          4561               114          -0.76               0.08               1.03                    0.13                    0.12                 9.74                      0.48                      0.46              2.474                   0.014                   0.015               0.00112                    0.00003                    0.00004 
   9002344          4599                88          -0.10               0.06               1.70                    0.21                    0.18                11.72                      0.54                      0.52              2.530                   0.013                   0.013               0.00105                    0.00003                    0.00003 
   9138411          3980                99          -0.38               0.07               1.16                    0.33                    0.24                34.34                      4.22                      3.06              1.431                   0.015                   0.017               0.00003                    0.00000                    0.00000 
   9002884          4072                97          -0.32               0.07               1.77                    0.24                    0.60                36.96                      3.13                      6.64              1.550                   0.013                   0.015               0.00003                    0.00001                    0.00000 
   9071238          4445                85          -0.02               0.06               1.19                    0.12                    0.11                 9.05                      0.37                      0.35              2.598                   0.011                   0.011               0.00160                    0.00005                    0.00005 
   8736415          4190                89          -0.14               0.06               0.93                    0.11                    0.08                21.05                      0.90                      0.78              1.764                   0.016                   0.014               0.00010                    0.00000                    0.00000 
   8934264          4234                99          -0.39               0.07               1.08                    0.13                    0.12                21.17                      1.07                      1.01              1.817                   0.012                   0.012               0.00011                    0.00000                    0.00001 
   8671819          4739                99          -0.38               0.07               0.87                    0.08                    0.03                 9.99                      0.32                      0.20              2.383                   0.010                   0.009               0.00088                    0.00003                    0.00003 
   9698133          4696                80           0.09               0.05               1.47                    0.14                    0.13                 6.77                      0.27                      0.25              2.942                   0.011                   0.011               0.00472                    0.00013                    0.00012 
   9515026          4584               100          -0.41               0.07               1.17                    0.15                    0.12                10.06                      0.53                      0.47              2.500                   0.011                   0.011               0.00115                    0.00005                    0.00005 
   9453362          4826                93          -0.24               0.06               1.18                    0.22                    0.20                10.73                      0.68                      0.68              2.449                   0.024                   0.024               0.00096                    0.00003                    0.00003 
   9392274          4520                88          -0.11               0.06               1.16                    0.14                    0.12                 9.69                      0.41                      0.42              2.531                   0.014                   0.013               0.00128                    0.00004                    0.00004 
   9513787          4523                94          -0.25               0.06               0.96                    0.13                    0.08                10.58                      0.58                      0.39              2.372                   0.011                   0.011               0.00081                    0.00003                    0.00003 
   9575645          4648                83           0.03               0.05               1.57                    0.17                    0.19                10.87                      0.44                      0.53              2.560                   0.014                   0.014               0.00122                    0.00004                    0.00004 
   9637054          4558                87          -0.08               0.06               1.52                    0.16                    0.14                11.09                      0.48                      0.45              2.529                   0.011                   0.010               0.00111                    0.00004                    0.00004 
   9818513          4411                70           0.35               0.04               1.12                    0.14                    0.13                11.16                      0.53                      0.47              2.392                   0.015                   0.015               0.00081                    0.00003                    0.00003 
   9818604          4268                72           0.29               0.04               1.29                    0.13                    0.12                12.42                      0.47                      0.46              2.359                   0.010                   0.010               0.00067                    0.00002                    0.00002 
   9758246          4374                91          -0.19               0.06               1.28                    0.19                    0.19                14.33                      0.75                      0.82              2.230                   0.018                   0.020               0.00043                    0.00001                    0.00001 
   9697214          4870                93          -0.23               0.06               1.29                    0.24                    0.24                10.98                      0.70                      0.80              2.468                   0.023                   0.028               0.00098                    0.00003                    0.00003 
   9451434          4497                87          -0.07               0.06               1.03                    0.13                    0.10                11.46                      0.56                      0.44              2.331                   0.013                   0.012               0.00068                    0.00003                    0.00003 
   9574730          4642                80           0.09               0.05               1.59                    0.20                    0.21                10.74                      0.49                      0.56              2.575                   0.015                   0.015               0.00128                    0.00005                    0.00005 
   9451999          4788                97          -0.34               0.07               1.01                    0.12                    0.10                10.11                      0.44                      0.41              2.434                   0.013                   0.012               0.00098                    0.00003                    0.00003 
   9574650          4753                96          -0.32               0.07               1.17                    0.11                    0.10                 6.15                      0.23                      0.23              2.927                   0.010                   0.010               0.00502                    0.00014                    0.00014 
   9635490          4243                92          -0.21               0.06               1.09                    0.16                    0.15                16.08                      0.87                      0.84              2.064                   0.018                   0.018               0.00026                    0.00001                    0.00001 
   9635603          4711                91          -0.18               0.06               0.96                    0.07                    0.08                10.10                      0.38                      0.35              2.409                   0.009                   0.010               0.00092                    0.00003                    0.00003 
   9697074          4498                78           0.15               0.05               1.19                    0.14                    0.13                11.26                      0.55                      0.53              2.410                   0.011                   0.011               0.00083                    0.00003                    0.00003 
   9390666          4519                90          -0.16               0.06               0.93                    0.09                    0.06                10.63                      0.40                      0.29              2.357                   0.009                   0.009               0.00078                    0.00002                    0.00003 
   9390293          4519                78           0.14               0.05               1.26                    0.14                    0.13                11.84                      0.53                      0.52              2.392                   0.011                   0.011               0.00076                    0.00003                    0.00003 
   9328682          4859                90          -0.15               0.06               1.84                    0.21                    0.18                11.49                      0.57                      0.51              2.581                   0.010                   0.011               0.00121                    0.00004                    0.00005 
   9390558          4601                96          -0.31               0.07               1.31                    0.30                    0.28                12.16                      1.00                      1.03              2.385                   0.024                   0.026               0.00073                    0.00004                    0.00004 
   9635388          4514                76           0.19               0.05               1.22                    0.19                    0.18                10.42                      0.64                      0.63              2.488                   0.016                   0.017               0.00108                    0.00004                    0.00004 
   9450786          4715                95          -0.29               0.07               1.05                    0.12                    0.10                11.35                      0.49                      0.45              2.349                   0.013                   0.013               0.00072                    0.00002                    0.00002 
   9635649          4889                79           0.13               0.05               1.26                    0.17                    0.16                 4.58                      0.26                      0.26              3.214                   0.010                   0.010               0.01306                    0.00069                    0.00066 
   9634962          4491                76           0.21               0.05               1.22                    0.14                    0.13                11.20                      0.51                      0.50              2.427                   0.012                   0.012               0.00087                    0.00003                    0.00003 
   9511938          4470                80           0.10               0.05               1.46                    0.14                    0.13                10.33                      0.40                      0.39              2.573                   0.010                   0.009               0.00132                    0.00004                    0.00004 
   9388523          4676                78           0.15               0.05               1.24                    0.11                    0.11                 5.24                      0.19                      0.19              3.091                   0.010                   0.010               0.00859                    0.00023                    0.00023 
   9449413          4534                91          -0.18               0.06               1.19                    0.15                    0.13                 8.82                      0.45                      0.42              2.624                   0.012                   0.012               0.00174                    0.00006                    0.00006 
   9902962          4970                99          -0.38               0.07               1.86                    0.19                    0.16                 9.11                      0.36                      0.33              2.788                   0.011                   0.011               0.00246                    0.00007                    0.00007 
   9903290          4076                81           0.06               0.05               1.61                    0.21                    0.19                31.96                      1.44                      1.48              1.638                   0.016                   0.016               0.00005                    0.00000                    0.00000 
  10023439          4499                81           0.07               0.05               1.14                    0.11                    0.11                 7.90                      0.30                      0.32              2.701                   0.011                   0.012               0.00232                    0.00007                    0.00007 
  10087394          4512                82           0.06               0.05               1.15                    0.12                    0.12                 8.39                      0.36                      0.35              2.650                   0.011                   0.011               0.00195                    0.00006                    0.00006 
  10153739          4856                76           0.19               0.05               2.04                    0.28                    0.20                 8.41                      0.43                      0.35              2.898                   0.012                   0.012               0.00343                    0.00013                    0.00012 
  10286378          4606                87          -0.08               0.06               0.94                    0.09                    0.07                10.05                      0.44                      0.37              2.411                   0.010                   0.010               0.00093                    0.00003                    0.00003 
  10286616          4711                97          -0.32               0.07               1.17                    0.18                    0.16                11.00                      0.62                      0.57              2.423                   0.019                   0.018               0.00088                    0.00003                    0.00003 
  10220795          4810                89          -0.13               0.06               1.65                    0.11                    0.22                10.91                      0.28                      0.66              2.578                   0.011                   0.011               0.00128                    0.00005                    0.00004 
  10220213          4901                88          -0.10               0.06               1.26                    0.27                    0.24                 4.33                      0.42                      0.42              3.263                   0.011                   0.011               0.01542                    0.00143                    0.00129 
  10025321          4725                82           0.05               0.05               1.54                    0.16                    0.15                 6.35                      0.26                      0.25              3.020                   0.012                   0.012               0.00602                    0.00016                    0.00016 
   9903915          4804                74           0.24               0.05               2.11                    0.14                    0.28                10.31                      0.30                      0.56              2.733                   0.010                   0.013               0.00193                    0.00006                    0.00006 
  10025387          4654                79           0.11               0.05               1.23                    0.12                    0.11                 5.54                      0.22                      0.22              3.040                   0.010                   0.010               0.00723                    0.00022                    0.00022 
   9904563          4628                83           0.02               0.05               1.36                    0.17                    0.16                11.12                      0.49                      0.49              2.480                   0.015                   0.015               0.00099                    0.00003                    0.00003 
  10221370          4680                76           0.20               0.05               1.62                    0.19                    0.13                11.38                      0.56                      0.36              2.536                   0.012                   0.012               0.00110                    0.00004                    0.00004 
  10089758          3949                78           0.14               0.05               1.24                    0.24                    0.18                27.96                      2.00                      1.71              1.640                   0.018                   0.017               0.00006                    0.00000                    0.00000 
  10155731          4688                82           0.06               0.05               1.12                    0.17                    0.16                10.43                      0.61                      0.58              2.450                   0.015                   0.015               0.00098                    0.00004                    0.00004 
  10156597          4540                77           0.18               0.05               1.16                    0.19                    0.17                 7.80                      0.46                      0.41              2.717                   0.022                   0.020               0.00244                    0.00007                    0.00007 
   9965582          4178                89          -0.14               0.06               1.76                    0.12                    0.28                29.27                      0.84                      1.93              1.746                   0.013                   0.016               0.00007                    0.00000                    0.00000 
  10090853          4522                75           0.22               0.05               1.33                    0.19                    0.17                11.28                      0.56                      0.55              2.458                   0.017                   0.017               0.00093                    0.00003                    0.00003 
  10090400          4467                72           0.30               0.04               1.24                    0.19                    0.16                11.57                      0.69                      0.60              2.406                   0.016                   0.016               0.00080                    0.00003                    0.00003 
  10290457          4495                82           0.05               0.05               0.94                    0.08                    0.06                10.34                      0.34                      0.31              2.388                   0.008                   0.008               0.00086                    0.00003                    0.00003 
  10157507          4531                86          -0.04               0.06               1.19                    0.11                    0.11                 7.91                      0.31                      0.31              2.718                   0.010                   0.011               0.00241                    0.00007                    0.00007 
  10224100          4894                80           0.10               0.05               1.86                    0.22                    0.18                 8.41                      0.37                      0.32              2.859                   0.012                   0.011               0.00313                    0.00009                    0.00009 
  10223027          4446                80           0.09               0.05               1.08                    0.16                    0.10                 8.35                      0.45                      0.33              2.628                   0.014                   0.012               0.00185                    0.00007                    0.00007 
  10091729          4787                71           0.31               0.04               2.19                    0.18                    0.29                 9.98                      0.34                      0.50              2.776                   0.011                   0.013               0.00219                    0.00007                    0.00006 
  10290718          4314                88          -0.10               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10224535          4610                83           0.02               0.05               1.24                    0.14                    0.13                10.80                      0.50                      0.45              2.465                   0.012                   0.012               0.00099                    0.00003                    0.00003 
  10159217          4500                78           0.14               0.05               1.41                    0.16                    0.15                 9.58                      0.44                      0.43              2.623                   0.012                   0.011               0.00160                    0.00006                    0.00006 
  10225706          4412                68           0.39               0.04               1.55                    0.19                    0.19                10.47                      0.50                      0.56              2.589                   0.014                   0.014               0.00136                    0.00006                    0.00005 
   9968040          4552               110          -0.65               0.08               1.00                    0.11                    0.10                 9.00                      0.37                      0.35              2.531                   0.013                   0.012               0.00138                    0.00004                    0.00004 
   9967351          4678                89          -0.14               0.06               1.61                    0.22                    0.20                 9.70                      0.50                      0.46              2.669                   0.017                   0.017               0.00176                    0.00006                    0.00006 
   9967174          4790                85          -0.03               0.06               1.91                    0.21                    0.27                10.88                      0.41                      0.56              2.644                   0.015                   0.017               0.00148                    0.00004                    0.00004 
   9967700          4729                99          -0.39               0.07               1.15                    0.11                    0.10                 6.08                      0.22                      0.22              2.932                   0.010                   0.010               0.00513                    0.00014                    0.00014 
   9966823          4520                81           0.08               0.05               1.01                    0.15                    0.09                10.49                      0.56                      0.38              2.404                   0.016                   0.012               0.00088                    0.00003                    0.00003 
  10028634          4775                89          -0.13               0.06               1.40                    0.14                    0.12                 7.18                      0.29                      0.27              2.873                   0.010                   0.009               0.00380                    0.00011                    0.00012 
  10161092          4630                75           0.23               0.05               1.73                    0.27                    0.20                11.73                      0.65                      0.55              2.538                   0.019                   0.017               0.00107                    0.00003                    0.00003 
  10093930          4453                73           0.27               0.05               1.07                    0.16                    0.13                10.65                      0.61                      0.50              2.413                   0.017                   0.014               0.00089                    0.00003                    0.00003 
   9968249          4590                78           0.15               0.05               1.48                    0.16                    0.15                 7.59                      0.34                      0.33              2.846                   0.012                   0.012               0.00338                    0.00011                    0.00012 
  10161943          4508                96          -0.32               0.07               1.09                    0.10                    0.10                 7.99                      0.29                      0.30              2.670                   0.011                   0.010               0.00214                    0.00006                    0.00006 
  10031856          4340                78           0.14               0.05               1.51                    0.18                    0.16                16.23                      0.72                      0.72              2.196                   0.013                   0.013               0.00035                    0.00001                    0.00001 
  10095427          4504               101          -0.42               0.07               1.03                    0.12                    0.11                 7.91                      0.37                      0.35              2.652                   0.011                   0.011               0.00207                    0.00007                    0.00008 
   9970467          4529                80           0.09               0.05               1.44                    0.15                    0.13                10.60                      0.45                      0.43              2.546                   0.010                   0.010               0.00121                    0.00004                    0.00004 
  10095409          4563                86          -0.05               0.06               1.44                    0.21                    0.20                11.50                      0.61                      0.61              2.475                   0.016                   0.019               0.00094                    0.00003                    0.00003 
  10293335          4361               113          -0.74               0.08               1.78                    0.45                    0.59                34.78                      4.87                      6.20              1.604                   0.016                   0.019               0.00004                    0.00001                    0.00001 
  10295060          4116                86          -0.05               0.06               1.23                    0.28                    0.18                25.20                      2.16                      1.19              1.724                   0.022                   0.021               0.00008                    0.00000                    0.00000 
  10359999          4699                83           0.02               0.05               1.38                    0.25                    0.19                10.30                      0.76                      0.59              2.552                   0.011                   0.011               0.00126                    0.00007                    0.00006 
   9791929          4473                73           0.27               0.05               1.55                    0.16                    0.18                11.00                      0.48                      0.52              2.543                   0.012                   0.013               0.00116                    0.00004                    0.00004 
  10098590          4421                70           0.36               0.04               0.98                    0.13                    0.11                10.41                      0.55                      0.51              2.400                   0.010                   0.011               0.00088                    0.00004                    0.00004 
   9851743          4661                83           0.03               0.05               1.43                    0.17                    0.20                10.63                      0.42                      0.55              2.537                   0.015                   0.018               0.00118                    0.00003                    0.00003 
   9852625          4378               112          -0.70               0.08               0.93                    0.19                    0.11                14.69                      1.04                      0.60              2.072                   0.025                   0.017               0.00029                    0.00001                    0.00001 
  10228836          4970                87          -0.09               0.06               2.13                    0.50                    0.24                11.40                      0.90                      0.46              2.654                   0.026                   0.017               0.00144                    0.00004                    0.00004 
  10162765          4940                78           0.15               0.05               2.28                    0.15                    0.59                 9.45                      0.49                      1.23              2.836                   0.020                   0.018               0.00270                    0.00032                    0.00021 
  10229796          4780                85          -0.04               0.06               1.73                    0.22                    0.21                11.07                      0.57                      0.55              2.587                   0.017                   0.019               0.00127                    0.00004                    0.00004 
  10163776          5004                82           0.05               0.05               2.30                    0.47                    0.21                10.24                      0.72                      0.46              2.790                   0.017                   0.019               0.00217                    0.00010                    0.00009 
  10297313          4894                72           0.29               0.04               2.37                    0.24                    0.27                 8.96                      0.35                      0.42              2.907                   0.013                   0.013               0.00330                    0.00013                    0.00012 
  10426854          4827                97          -0.34               0.07               1.44                    0.19                    0.16                11.28                      0.60                      0.54              2.491                   0.014                   0.014               0.00100                    0.00004                    0.00004 
  10362043          4773                96          -0.31               0.07               1.17                    0.18                    0.15                10.20                      0.61                      0.51              2.491                   0.012                   0.011               0.00111                    0.00005                    0.00004 
  10363172          4599                79           0.12               0.05               1.63                    0.30                    0.21                11.62                      0.86                      0.69              2.522                   0.017                   0.018               0.00104                    0.00006                    0.00006 
   9662343          4749                90          -0.15               0.06               1.20                    0.34                    0.24                 9.77                      1.21                      0.85              2.539                   0.013                   0.013               0.00129                    0.00010                    0.00011 
   9540226          4509                92          -0.20               0.06               1.43                    0.21                    0.19                13.78                      0.75                      0.72              2.316                   0.016                   0.017               0.00055                    0.00002                    0.00002 
   9479404          4868                77           0.18               0.05               2.23                    0.15                    0.25                 9.44                      0.26                      0.42              2.834                   0.011                   0.012               0.00265                    0.00007                    0.00007 
   9782817          4609                95          -0.29               0.07               1.13                    0.19                    0.17                 8.81                      0.53                      0.50              2.602                   0.019                   0.021               0.00165                    0.00005                    0.00005 
   9783226          4543                83           0.01               0.05               1.45                    0.15                    0.14                 9.78                      0.39                      0.37              2.619                   0.012                   0.013               0.00155                    0.00004                    0.00004 
   9843358          4594                89          -0.14               0.06               0.94                    0.11                    0.05                10.22                      0.43                      0.30              2.397                   0.012                   0.011               0.00089                    0.00003                    0.00003 
   9662395          4580                80           0.10               0.05               2.25                    0.19                    0.22                12.74                      0.44                      0.51              2.580                   0.010                   0.010               0.00109                    0.00004                    0.00004 
   9724324          4624                92          -0.21               0.06               1.18                    0.12                    0.11                10.09                      0.41                      0.40              2.504                   0.010                   0.011               0.00115                    0.00003                    0.00003 
   9724882          4795                92          -0.21               0.06               1.08                    0.19                    0.13                10.07                      0.63                      0.52              2.467                   0.011                   0.011               0.00105                    0.00005                    0.00004 
   9542218          4439                75           0.21               0.05               1.20                    0.12                    0.11                 8.67                      0.35                      0.31              2.639                   0.010                   0.010               0.00183                    0.00005                    0.00005 
   9726045          4038                91          -0.19               0.06               1.07                    0.25                    0.21                31.04                      2.40                      1.93              1.476                   0.034                   0.025               0.00003                    0.00000                    0.00000 
   9602917          4628                93          -0.23               0.06               1.01                    0.10                    0.09                10.58                      0.42                      0.39              2.395                   0.010                   0.010               0.00086                    0.00003                    0.00003 
   9542075          4739               106          -0.55               0.07               0.86                    0.11                    0.05                 9.98                      0.44                      0.28              2.377                   0.015                   0.014               0.00087                    0.00003                    0.00003 
   9846877          4641                82           0.05               0.05               1.04                    0.20                    0.14                 9.96                      0.79                      0.59              2.461                   0.010                   0.011               0.00105                    0.00006                    0.00006 
   9906278          4641                80           0.09               0.05               1.52                    0.18                    0.18                10.95                      0.42                      0.57              2.543                   0.015                   0.016               0.00117                    0.00004                    0.00004 
   9846355          4458                76           0.19               0.05               1.03                    0.15                    0.10                10.73                      0.64                      0.46              2.392                   0.012                   0.012               0.00084                    0.00004                    0.00004 
   9785675          4415                72           0.29               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9786625          4511                81           0.08               0.05               1.55                    0.16                    0.15                10.93                      0.44                      0.43              2.550                   0.011                   0.011               0.00119                    0.00004                    0.00003 
   9605294          4533                86          -0.05               0.06               0.94                    0.08                    0.05                10.37                      0.37                      0.30              2.381                   0.010                   0.011               0.00084                    0.00003                    0.00003 
   9604524          4608                76           0.19               0.05               1.68                    0.17                    0.14                11.23                      0.44                      0.39              2.562                   0.010                   0.011               0.00118                    0.00003                    0.00003 
   9726814          4487                76           0.18               0.05               1.50                    0.16                    0.15                10.75                      0.45                      0.44              2.550                   0.012                   0.013               0.00121                    0.00004                    0.00004 
   9847893          4808               101          -0.44               0.07           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9787503          4479                74           0.24               0.05               1.04                    0.21                    0.12                10.68                      0.72                      0.49              2.401                   0.023                   0.016               0.00086                    0.00003                    0.00003 
   9666718          4136                88          -0.11               0.06               1.14                    0.16                    0.19                23.63                      1.27                      1.42              1.746                   0.021                   0.021               0.00009                    0.00000                    0.00000 
   9727392          4744                89          -0.13               0.06               1.31                    0.11                    0.17                10.72                      0.33                      0.57              2.493                   0.012                   0.015               0.00107                    0.00003                    0.00003 
   9728284          4550                86          -0.06               0.06               1.41                    0.22                    0.18                10.22                      0.56                      0.51              2.567                   0.018                   0.019               0.00132                    0.00004                    0.00004 
   9727675          4828                73           0.26               0.05               2.16                    0.21                    0.26                10.31                      0.40                      0.46              2.745                   0.013                   0.015               0.00197                    0.00005                    0.00006 
   9728845          4451                72           0.30               0.04               1.77                    0.17                    0.15                15.01                      0.58                      0.55              2.334                   0.010                   0.010               0.00052                    0.00002                    0.00002 
   9667930          4872                83           0.03               0.05               2.02                    0.17                    0.29                10.06                      0.35                      0.61              2.739                   0.011                   0.015               0.00200                    0.00008                    0.00007 
   9788834          4487                82           0.06               0.05               1.13                    0.16                    0.14                11.28                      0.61                      0.54              2.385                   0.016                   0.015               0.00078                    0.00003                    0.00003 
   9909804          4797                94          -0.26               0.06               1.10                    0.18                    0.14                10.14                      0.60                      0.58              2.471                   0.011                   0.010               0.00106                    0.00006                    0.00005 
   9970830          4792                81           0.08               0.05               1.85                    0.14                    0.25                11.01                      0.34                      0.61              2.620                   0.013                   0.015               0.00139                    0.00005                    0.00005 
   9790050          4754                79           0.11               0.05               1.85                    0.14                    0.22                10.67                      0.33                      0.53              2.646                   0.011                   0.012               0.00152                    0.00005                    0.00004 
   9910166          4802                89          -0.13               0.06               2.33                    0.25                    0.30                15.39                      0.67                      0.87              2.428                   0.013                   0.014               0.00064                    0.00002                    0.00002 
  10817660          4843                91          -0.18               0.06               1.85                    0.23                    0.18                11.38                      0.57                      0.47              2.593                   0.014                   0.015               0.00125                    0.00004                    0.00004 
  10880958          4591                87          -0.08               0.06               1.00                    0.15                    0.09                10.28                      0.55                      0.37              2.415                   0.015                   0.012               0.00092                    0.00003                    0.00003 
  10881810          4767                86          -0.06               0.06               1.33                    0.13                    0.12                 5.58                      0.21                      0.21              3.068                   0.011                   0.011               0.00766                    0.00020                    0.00021 
  10753962          4930                82           0.05               0.05               2.52                    0.28                    0.31                 9.02                      0.36                      0.41              2.931                   0.014                   0.016               0.00346                    0.00009                    0.00009 
  10684837          5043                92          -0.21               0.06               2.39                    0.24                    0.25                 9.55                      0.40                      0.36              2.856                   0.013                   0.013               0.00274                    0.00007                    0.00007 
  10554179          4888               111          -0.69               0.08               1.61                    0.81                    0.62                13.22                      3.07                      2.71              2.399                   0.036                   0.038               0.00070                    0.00017                    0.00015 
  10553844          4804                92          -0.22               0.06               1.53                    0.24                    0.20                 9.43                      0.52                      0.48              2.673                   0.019                   0.019               0.00182                    0.00006                    0.00006 
  10619191          4532                88          -0.11               0.06               1.48                    0.17                    0.15                11.22                      0.48                      0.46              2.508                   0.012                   0.013               0.00105                    0.00003                    0.00003 
  10492041          4707                81           0.07               0.05               1.70                    0.19                    0.16                11.50                      0.59                      0.49              2.546                   0.010                   0.010               0.00111                    0.00004                    0.00004 
  10426331          4330                89          -0.13               0.06               1.16                    0.13                    0.12                14.56                      0.66                      0.61              2.174                   0.011                   0.011               0.00037                    0.00001                    0.00001 
  10555186          4854                84           0.01               0.05               1.45                    0.16                    0.14                 5.55                      0.25                      0.23              3.110                   0.011                   0.012               0.00847                    0.00028                    0.00028 
  10879372          4420                70           0.34               0.04               1.50                    0.29                    0.28                12.47                      0.84                      0.86              2.420                   0.022                   0.024               0.00077                    0.00003                    0.00003 
  10683647          4458                72           0.30               0.04               1.32                    0.15                    0.14                11.30                      0.49                      0.47              2.453                   0.012                   0.013               0.00092                    0.00003                    0.00003 
  10816214          4708                85          -0.02               0.06               1.50                    0.18                    0.17                10.62                      0.43                      0.49              2.562                   0.011                   0.011               0.00125                    0.00005                    0.00004 
  10816748          4506                95          -0.29               0.07               1.20                    0.15                    0.14                11.47                      0.57                      0.55              2.398                   0.012                   0.013               0.00080                    0.00003                    0.00003 
  10488243          4639                88          -0.11               0.06               1.29                    0.19                    0.17                11.12                      0.60                      0.57              2.456                   0.016                   0.016               0.00094                    0.00003                    0.00003 
  10226276          4480                81           0.08               0.05               1.26                    0.13                    0.12                 8.58                      0.34                      0.32              2.670                   0.011                   0.012               0.00199                    0.00006                    0.00006 
  10357764          4594                78           0.13               0.05               1.39                    0.15                    0.18                10.84                      0.42                      0.55              2.513                   0.014                   0.016               0.00110                    0.00003                    0.00003 
  10358632          4640                91          -0.18               0.06               1.01                    0.15                    0.10                10.30                      0.54                      0.42              2.418                   0.016                   0.013               0.00093                    0.00003                    0.00003 
  10291535          4942                88          -0.10               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10552202          4593               106          -0.56               0.07               1.28                    0.14                    0.14                10.66                      0.42                      0.43              2.488                   0.011                   0.012               0.00106                    0.00003                    0.00003 
  10489073          4471                74           0.24               0.05               1.11                    0.13                    0.13                10.69                      0.52                      0.51              2.425                   0.011                   0.012               0.00091                    0.00003                    0.00003 
  10489108          4630                94          -0.25               0.06               1.21                    0.15                    0.13                12.11                      0.57                      0.55              2.354                   0.015                   0.015               0.00068                    0.00002                    0.00002 
  10552972          4879                97          -0.33               0.07               1.38                    0.17                    0.15                 5.08                      0.22                      0.22              3.167                   0.013                   0.014               0.01056                    0.00030                    0.00030 
  10552614          4784                85          -0.04               0.06               1.54                    0.12                    0.14                10.98                      0.36                      0.40              2.544                   0.009                   0.011               0.00116                    0.00003                    0.00003 
  10618005          4574                89          -0.13               0.06               1.08                    0.13                    0.11                11.08                      0.53                      0.49              2.384                   0.012                   0.012               0.00080                    0.00003                    0.00003 
  10747862          4431               100          -0.41               0.07               1.09                    0.17                    0.15                11.17                      0.79                      0.69              2.377                   0.013                   0.013               0.00078                    0.00004                    0.00004 
  10749112          4566                99          -0.37               0.07               0.98                    0.13                    0.10                 8.68                      0.43                      0.35              2.555                   0.014                   0.013               0.00151                    0.00004                    0.00005 
  10420822          4886                79           0.12               0.05               1.94                    0.31                    0.20                 9.33                      0.52                      0.39              2.788                   0.013                   0.013               0.00239                    0.00007                    0.00006 
  10355672          4461                70           0.34               0.04               1.28                    0.14                    0.13                11.23                      0.47                      0.45              2.445                   0.012                   0.013               0.00090                    0.00003                    0.00003 
  10356057          4586                92          -0.20               0.06               1.16                    0.12                    0.11                 7.92                      0.32                      0.30              2.706                   0.011                   0.011               0.00234                    0.00007                    0.00007 
  10290315          4499                74           0.24               0.05               1.21                    0.18                    0.19                10.66                      0.60                      0.69              2.466                   0.016                   0.016               0.00100                    0.00004                    0.00004 
  10614707          4696                92          -0.20               0.06               1.13                    0.13                    0.13                10.58                      0.45                      0.46              2.441                   0.014                   0.014               0.00095                    0.00003                    0.00003 
  10550429          4763                83           0.02               0.05               1.48                    0.15                    0.14                 6.18                      0.26                      0.24              3.027                   0.011                   0.011               0.00629                    0.00018                    0.00018 
  10614602          4464                99          -0.37               0.07               1.25                    0.32                    0.28                15.90                      1.39                      1.36              2.132                   0.030                   0.031               0.00031                    0.00002                    0.00001 
  10485765          4630                88          -0.10               0.06               1.51                    0.15                    0.14                 9.06                      0.35                      0.35              2.701                   0.010                   0.010               0.00202                    0.00005                    0.00006 
  10418503          4183                78           0.15               0.05               1.24                    0.18                    0.16                21.74                      1.13                      1.07              1.856                   0.018                   0.017               0.00012                    0.00000                    0.00000 
  10482750          4531                74           0.24               0.05               1.61                    0.21                    0.21                12.53                      0.74                      0.72              2.449                   0.011                   0.011               0.00082                    0.00004                    0.00004 
  10483504          4870                89          -0.14               0.06               1.70                    0.16                    0.17                 7.48                      0.29                      0.30              2.919                   0.010                   0.011               0.00405                    0.00012                    0.00011 
  10678016          4438               105          -0.54               0.07               1.04                    0.18                    0.18                11.01                      0.74                      0.66              2.365                   0.021                   0.023               0.00077                    0.00003                    0.00003 
  10613466          4519                74           0.23               0.05               1.19                    0.13                    0.15                10.72                      0.48                      0.54              2.454                   0.011                   0.010               0.00097                    0.00003                    0.00003 
  10546977          4521                86          -0.05               0.06               1.59                    0.21                    0.17                11.52                      0.55                      0.51              2.517                   0.015                   0.015               0.00104                    0.00003                    0.00003 
  10613112          4810                86          -0.07               0.06               1.79                    0.19                    0.17                11.56                      0.55                      0.54              2.563                   0.010                   0.010               0.00116                    0.00004                    0.00004 
  10417308          4698               107          -0.58               0.08               1.07                    0.14                    0.12                11.12                      0.58                      0.52              2.378                   0.013                   0.013               0.00078                    0.00003                    0.00003 
  10353044          4659                91          -0.19               0.06               1.03                    0.12                    0.10                10.36                      0.46                      0.41              2.420                   0.013                   0.012               0.00093                    0.00003                    0.00003 
  10352615          4655                85          -0.04               0.06               1.68                    0.26                    0.23                 9.81                      0.55                      0.52              2.680                   0.020                   0.020               0.00178                    0.00006                    0.00006 
  10287323          4518                88          -0.12               0.06               1.20                    0.12                    0.12                 9.51                      0.38                      0.38              2.560                   0.011                   0.011               0.00139                    0.00004                    0.00004 
  10610250          4572                78           0.13               0.05               1.02                    0.12                    0.08                 4.85                      0.25                      0.16              3.077                   0.009                   0.009               0.00893                    0.00030                    0.00035 
  10545152          4645                90          -0.16               0.06               0.94                    0.21                    0.15                 9.61                      0.86                      0.68              2.455                   0.025                   0.025               0.00107                    0.00010                    0.00010 
  10742794          4568                93          -0.23               0.06               0.88                    0.07                    0.04                10.31                      0.28                      0.19              2.362                   0.009                   0.009               0.00081                    0.00002                    0.00002 
  10480806          4602                87          -0.07               0.06               1.24                    0.22                    0.20                 8.14                      0.49                      0.50              2.711                   0.022                   0.024               0.00230                    0.00006                    0.00006 
  10285722          4698                80           0.10               0.05               1.67                    0.18                    0.20                10.72                      0.42                      0.52              2.599                   0.012                   0.013               0.00136                    0.00004                    0.00004 
  10482001          4814                78           0.16               0.05               2.12                    0.21                    0.20                11.51                      0.44                      0.44              2.643                   0.011                   0.011               0.00139                    0.00004                    0.00004 
  10416550          4566                93          -0.23               0.06               1.32                    0.14                    0.14                 9.82                      0.43                      0.42              2.573                   0.011                   0.012               0.00139                    0.00004                    0.00005 
  10086465          4604                80           0.09               0.05               1.42                    0.20                    0.20                11.10                      0.55                      0.57              2.500                   0.020                   0.022               0.00104                    0.00003                    0.00003 
  10152909          4502                83           0.02               0.05               1.09                    0.12                    0.11                 7.04                      0.31                      0.29              2.778                   0.011                   0.011               0.00311                    0.00010                    0.00010 
  10991271          4961                82           0.05               0.05               2.42                    0.34                    0.31                10.22                      0.55                      0.45              2.797                   0.019                   0.017               0.00224                    0.00005                    0.00006 
  11045572          4556                79           0.12               0.05               1.44                    0.15                    0.14                 8.96                      0.39                      0.37              2.692                   0.010                   0.011               0.00200                    0.00007                    0.00007 
  11045542          4299               104          -0.50               0.07               1.14                    0.29                    0.25                23.36                      1.97                      1.81              1.755                   0.031                   0.031               0.00009                    0.00000                    0.00000 
  11152823          4834                88          -0.09               0.06               1.94                    0.29                    0.28                12.15                      0.63                      0.64              2.557                   0.018                   0.018               0.00108                    0.00003                    0.00003 
  11152753          4795                78           0.14               0.05               1.58                    0.14                    0.09                11.05                      0.42                      0.19              2.547                   0.011                   0.012               0.00116                    0.00003                    0.00003 
  10992126          4330               104          -0.52               0.07               0.88                    0.12                    0.07                20.09                      1.05                      0.67              1.780                   0.013                   0.012               0.00011                    0.00000                    0.00000 
  11046496          4821               103          -0.47               0.07               1.13                    0.14                    0.13                11.03                      0.53                      0.52              2.404                   0.014                   0.015               0.00084                    0.00003                    0.00003 
  10992711          4447                95          -0.28               0.06               1.17                    0.14                    0.13                10.90                      0.50                      0.52              2.432                   0.013                   0.013               0.00091                    0.00003                    0.00003 
  10992390          4074                84          -0.00               0.05               1.20                    0.16                    0.26                25.07                      0.97                      2.13              1.720                   0.027                   0.026               0.00008                    0.00000                    0.00000 
  10936814          4675                86          -0.05               0.06               1.23                    0.12                    0.12                10.70                      0.44                      0.42              2.469                   0.011                   0.011               0.00101                    0.00003                    0.00003 
  10991398          4693                91          -0.19               0.06               1.08                    0.23                    0.15                10.54                      0.70                      0.53              2.428                   0.027                   0.021               0.00093                    0.00003                    0.00003 
  10991673          4525                86          -0.04               0.06               1.39                    0.14                    0.12                10.95                      0.41                      0.38              2.501                   0.011                   0.011               0.00106                    0.00003                    0.00003 
  11204531          4590                93          -0.23               0.06               1.65                    0.19                    0.17                11.91                      0.52                      0.48              2.504                   0.013                   0.013               0.00098                    0.00003                    0.00003 
  11044315          4984                84          -0.00               0.05               2.73                    0.29                    0.29                12.25                      0.53                      0.52              2.697                   0.011                   0.012               0.00148                    0.00005                    0.00005 
  11152312          4640                88          -0.11               0.06               1.13                    0.12                    0.12                10.77                      0.46                      0.45              2.424                   0.012                   0.012               0.00090                    0.00003                    0.00003 
  10935853          4911                85          -0.04               0.06               2.05                    0.18                    0.39                10.26                      0.41                      0.76              2.722                   0.017                   0.018               0.00191                    0.00007                    0.00008 
  10934758          4724                81           0.07               0.05               1.97                    0.27                    0.26                11.95                      0.71                      0.72              2.578                   0.010                   0.011               0.00115                    0.00006                    0.00006 
  10877915          4436                93          -0.23               0.06               1.47                    0.23                    0.21                16.94                      0.98                      0.93              2.147                   0.019                   0.019               0.00030                    0.00001                    0.00001 
  10935437          4688                77           0.18               0.05               1.78                    0.11                    0.23                10.98                      0.27                      0.56              2.604                   0.012                   0.013               0.00135                    0.00004                    0.00004 
  11043208          4463                80           0.09               0.05               1.25                    0.14                    0.11                 9.17                      0.40                      0.34              2.609                   0.011                   0.011               0.00161                    0.00005                    0.00005 
  11043832          4585                81           0.07               0.05               1.59                    0.19                    0.17                 9.68                      0.44                      0.43              2.668                   0.012                   0.013               0.00176                    0.00006                    0.00006 
  11043831          4544                82           0.05               0.05               1.20                    0.12                    0.12                10.70                      0.42                      0.43              2.459                   0.011                   0.011               0.00098                    0.00003                    0.00003 
  10989210          4982                88          -0.10               0.06               2.66                    0.32                    0.48                12.98                      0.58                      0.93              2.637                   0.017                   0.024               0.00122                    0.00004                    0.00004 
  10747240          4702                84          -0.00               0.05               1.27                    0.14                    0.12                11.22                      0.54                      0.49              2.441                   0.010                   0.010               0.00090                    0.00003                    0.00003 
  10812837          4834                88          -0.11               0.06               1.88                    0.17                    0.24                10.55                      0.37                      0.51              2.665                   0.012                   0.014               0.00160                    0.00005                    0.00004 
  10745775          4496                74           0.25               0.05               1.53                    0.24                    0.21                11.94                      0.68                      0.64              2.467                   0.018                   0.018               0.00089                    0.00003                    0.00003 
  11042388          4167               101          -0.43               0.07               1.15                    0.15                    0.13                21.11                      1.11                      1.02              1.848                   0.013                   0.013               0.00012                    0.00001                    0.00001 
  10933384          4229                82           0.05               0.05               0.97                    0.17                    0.10                18.91                      1.27                      0.85              1.878                   0.013                   0.015               0.00014                    0.00001                    0.00001 
  10873444          4765                78           0.14               0.05               1.71                    0.29                    0.22                10.20                      0.64                      0.51              2.654                   0.017                   0.017               0.00161                    0.00005                    0.00005 
  10743092          4446               102          -0.45               0.07               1.15                    0.13                    0.11                14.79                      0.67                      0.61              2.156                   0.011                   0.012               0.00035                    0.00001                    0.00001 
  10743515          4503                78           0.15               0.05               1.59                    0.15                    0.14                11.21                      0.42                      0.41              2.542                   0.011                   0.011               0.00113                    0.00003                    0.00003 
  10809457          4636                83           0.02               0.05               1.05                    0.22                    0.15                10.01                      0.75                      0.53              2.459                   0.021                   0.017               0.00104                    0.00003                    0.00003 
   9024483          4514                80           0.11               0.05               1.06                    0.17                    0.11                10.78                      0.59                      0.43              2.399                   0.019                   0.014               0.00085                    0.00002                    0.00003 
   8955683          4840                86          -0.05               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9025029          4770                87          -0.08               0.06               1.38                    0.13                    0.10                10.92                      0.42                      0.28              2.498                   0.010                   0.011               0.00105                    0.00003                    0.00003 
   9024667          4406                76           0.19               0.05               1.00                    0.19                    0.11                11.71                      0.77                      0.53              2.310                   0.020                   0.018               0.00063                    0.00003                    0.00003 
   9157260          4699                90          -0.16               0.06               0.92                    0.10                    0.10                 3.67                      0.18                      0.18              3.274                   0.009                   0.009               0.01865                    0.00095                    0.00096 
   9220076          4611                86          -0.05               0.06               1.00                    0.15                    0.10                10.25                      0.64                      0.42              2.421                   0.012                   0.012               0.00093                    0.00004                    0.00005 
   9344639          4046                92          -0.20               0.06               1.00                    0.38                    0.17                25.11                      2.88                      1.40              1.642                   0.042                   0.022               0.00006                    0.00000                    0.00000 
   9406596          4444                73           0.27               0.05               1.17                    0.14                    0.14                11.15                      0.54                      0.54              2.410                   0.012                   0.013               0.00084                    0.00003                    0.00003 
   9283816          4686                85          -0.02               0.06               1.38                    0.16                    0.17                10.57                      0.44                      0.52              2.530                   0.011                   0.011               0.00117                    0.00005                    0.00004 
   9283918          4755                78           0.14               0.05               1.96                    0.23                    0.18                11.44                      0.53                      0.43              2.615                   0.011                   0.011               0.00131                    0.00004                    0.00004 
   9026209          4097                77           0.17               0.05               1.42                    0.19                    0.39                24.33                      1.07                      2.50              1.814                   0.026                   0.037               0.00010                    0.00000                    0.00000 
   9025882          4494                74           0.24               0.05               1.03                    0.17                    0.13                10.29                      0.69                      0.57              2.427                   0.011                   0.011               0.00094                    0.00004                    0.00005 
   9346288          4435                84          -0.01               0.06               1.31                    0.18                    0.17                12.98                      0.66                      0.65              2.327                   0.015                   0.016               0.00060                    0.00002                    0.00002 
   9408590          4721                84          -0.01               0.06               1.67                    0.25                    0.19                11.40                      0.66                      0.48              2.545                   0.016                   0.017               0.00112                    0.00004                    0.00004 
   9346602          4813                85          -0.04               0.06               2.23                    0.24                    0.22                11.74                      0.52                      0.46              2.647                   0.011                   0.011               0.00138                    0.00004                    0.00004 
   9469165          4806               110          -0.66               0.08               0.83                    0.10                    0.06                 9.85                      0.41                      0.30              2.375                   0.013                   0.013               0.00088                    0.00003                    0.00003 
   9408361          4936                77           0.18               0.05               2.84                    0.28                    0.33                12.25                      0.47                      0.53              2.714                   0.013                   0.015               0.00154                    0.00004                    0.00004 
   9159227          4421                74           0.26               0.05               1.00                    0.15                    0.08                10.92                      0.56                      0.34              2.366                   0.016                   0.013               0.00077                    0.00002                    0.00002 
   9222389          4543                90          -0.16               0.06               1.38                    0.19                    0.17                12.54                      0.61                      0.60              2.382                   0.016                   0.016               0.00070                    0.00002                    0.00002 
   9027245          4493                94          -0.26               0.06               1.09                    0.11                    0.12                 8.81                      0.37                      0.40              2.585                   0.011                   0.011               0.00160                    0.00005                    0.00005 
   9409513          5007                82           0.05               0.05               2.36                    0.38                    0.22                10.61                      0.64                      0.40              2.763                   0.012                   0.012               0.00198                    0.00006                    0.00007 
   9027871          4491                78           0.14               0.05               1.72                    0.21                    0.17                11.97                      0.60                      0.53              2.517                   0.013                   0.013               0.00100                    0.00003                    0.00003 
   9349690          3998                79           0.11               0.05               1.39                    0.13                    0.36                32.74                      1.10                      4.08              1.553                   0.020                   0.020               0.00004                    0.00000                    0.00000 
   9349632          4915                76           0.20               0.05               2.34                    0.17                    0.30                 8.91                      0.27                      0.43              2.901                   0.012                   0.013               0.00328                    0.00009                    0.00009 
   9350701          4868                81           0.07               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9350031          4516                99          -0.38               0.07               1.02                    0.10                    0.09                 8.22                      0.35                      0.29              2.615                   0.010                   0.009               0.00183                    0.00005                    0.00006 
   9411366          4809                89          -0.14               0.06               1.61                    0.19                    0.18                10.53                      0.48                      0.49              2.598                   0.012                   0.012               0.00137                    0.00005                    0.00005 
   9163153          4525                70           0.34               0.04               1.10                    0.11                    0.09                 5.03                      0.20                      0.18              3.076                   0.010                   0.010               0.00863                    0.00023                    0.00025 
   9226335          4909                70           0.34               0.04               3.18                    0.25                    0.36                14.15                      0.43                      0.62              2.639                   0.013                   0.017               0.00112                    0.00003                    0.00003 
   9226481          4423                78           0.13               0.05               1.29                    0.14                    0.13                10.88                      0.47                      0.47              2.474                   0.012                   0.013               0.00100                    0.00003                    0.00003 
   9100325          4085                88          -0.12               0.06               1.49                    0.16                    0.43                31.00                      0.97                      3.66              1.627                   0.024                   0.037               0.00005                    0.00000                    0.00000 
   9228469          4842                96          -0.31               0.07               1.32                    0.14                    0.12                 6.59                      0.25                      0.25              2.923                   0.011                   0.012               0.00464                    0.00012                    0.00013 
   9100444          4616                72           0.29               0.04               1.55                    0.24                    0.15                10.28                      0.58                      0.42              2.606                   0.014                   0.012               0.00143                    0.00004                    0.00004 
   9163785          4619                90          -0.15               0.06               1.53                    0.18                    0.17                10.71                      0.49                      0.46              2.562                   0.011                   0.011               0.00124                    0.00005                    0.00005 
   9351617          4667                84          -0.01               0.06               1.36                    0.14                    0.13                10.92                      0.43                      0.37              2.493                   0.012                   0.013               0.00104                    0.00003                    0.00003 
   9474021          3915               101          -0.44               0.07               1.39                    0.47                    0.43                49.51                      9.04                      9.36              1.198                   0.018                   0.018               0.00001                    0.00000                    0.00000 
   9351186          4558                80           0.10               0.05               1.28                    0.20                    0.17                11.58                      0.76                      0.66              2.418                   0.013                   0.014               0.00082                    0.00004                    0.00004 
   9414068          4327               108          -0.61               0.08               1.01                    0.17                    0.14                19.00                      1.14                      0.96              1.883                   0.018                   0.017               0.00015                    0.00001                    0.00001 
   9414102          4442                67           0.42               0.04               1.48                    0.19                    0.17                12.08                      0.57                      0.53              2.445                   0.014                   0.015               0.00084                    0.00003                    0.00002 
   9291624          4436                70           0.35               0.04               1.14                    0.13                    0.12                10.85                      0.48                      0.45              2.425                   0.012                   0.011               0.00089                    0.00003                    0.00003 
   9166023          4141                71           0.31               0.04               1.20                    0.14                    0.15                15.57                      0.69                      0.75              2.133                   0.015                   0.016               0.00032                    0.00001                    0.00001 
   9034557          4589                75           0.21               0.05               1.63                    0.20                    0.17                11.66                      0.54                      0.47              2.514                   0.014                   0.014               0.00102                    0.00003                    0.00003 
   9229601          4857                86          -0.05               0.06               1.67                    0.15                    0.09                11.10                      0.45                      0.21              2.567                   0.010                   0.010               0.00121                    0.00003                    0.00003 
   9292408          4496                73           0.26               0.05               1.30                    0.33                    0.30                12.56                      1.15                      1.11              2.354                   0.029                   0.028               0.00066                    0.00003                    0.00003 
   9291249          4516                78           0.15               0.05               1.55                    0.15                    0.14                11.06                      0.44                      0.44              2.539                   0.011                   0.011               0.00114                    0.00003                    0.00003 
   9291830          4872                82           0.04               0.05               2.11                    0.33                    0.22                12.61                      0.68                      0.53              2.565                   0.013                   0.013               0.00106                    0.00003                    0.00003 
   9291976          4523                83           0.01               0.05               0.99                    0.09                    0.07                10.52                      0.40                      0.28              2.387                   0.010                   0.009               0.00084                    0.00002                    0.00002 
   9292180          4483                74           0.24               0.05               1.32                    0.23                    0.20                 9.34                      0.57                      0.53              2.614                   0.024                   0.023               0.00160                    0.00005                    0.00005 
   9353187          4841                78           0.13               0.05               2.20                    0.26                    0.31                 9.74                      0.42                      0.51              2.799                   0.015                   0.016               0.00237                    0.00008                    0.00008 
   9475697          4635                80           0.09               0.05               1.16                    0.13                    0.11                 6.02                      0.24                      0.23              2.944                   0.013                   0.013               0.00533                    0.00014                    0.00014 
   9353531          4568                92          -0.20               0.06               0.92                    0.07                    0.06                10.34                      0.33                      0.25              2.371                   0.009                   0.009               0.00082                    0.00002                    0.00002 
   8564559          4693                86          -0.06               0.06               1.44                    0.17                    0.17                10.63                      0.41                      0.47              2.543                   0.014                   0.014               0.00120                    0.00004                    0.00003 
   8693004          4508                85          -0.03               0.06               1.73                    0.20                    0.17                13.39                      0.64                      0.58              2.423                   0.011                   0.011               0.00072                    0.00003                    0.00003 
   8693018          4910                78           0.15               0.05               2.31                    0.27                    0.23                 9.49                      0.44                      0.39              2.850                   0.011                   0.011               0.00272                    0.00009                    0.00010 
   8628585          4563                79           0.11               0.05               1.28                    0.12                    0.11                11.12                      0.40                      0.41              2.451                   0.010                   0.010               0.00093                    0.00003                    0.00003 
   8757215          4655                85          -0.04               0.06               1.04                    0.13                    0.11                10.12                      0.52                      0.47              2.443                   0.010                   0.010               0.00100                    0.00004                    0.00004 
   8822689          4820                83           0.03               0.05               2.10                    0.18                    0.20                11.45                      0.41                      0.43              2.640                   0.012                   0.011               0.00139                    0.00004                    0.00004 
   8957543          4514                74           0.26               0.05               1.50                    0.26                    0.22                11.90                      0.74                      0.67              2.461                   0.019                   0.019               0.00089                    0.00004                    0.00004 
   8822878          4527                76           0.21               0.05               1.28                    0.18                    0.17                11.16                      0.57                      0.57              2.450                   0.018                   0.018               0.00092                    0.00003                    0.00003 
   8758700          4643                93          -0.24               0.06               0.98                    0.09                    0.08                10.51                      0.39                      0.35              2.385                   0.011                   0.010               0.00084                    0.00002                    0.00002 
   8824452          4490                97          -0.34               0.07               1.10                    0.13                    0.13                 8.67                      0.44                      0.44              2.603                   0.011                   0.011               0.00169                    0.00007                    0.00007 
   8824264          4637                89          -0.14               0.06               1.02                    0.17                    0.11                10.28                      0.60                      0.42              2.424                   0.019                   0.015               0.00094                    0.00003                    0.00003 
   8890410          4888                78           0.16               0.05               2.19                    0.36                    0.23                11.08                      0.64                      0.41              2.689                   0.016                   0.013               0.00160                    0.00004                    0.00004 
   8565016          4467                77           0.17               0.05               1.21                    0.15                    0.14                 8.42                      0.43                      0.39              2.670                   0.012                   0.012               0.00203                    0.00008                    0.00008 
   9028511          4608                93          -0.23               0.06               0.90                    0.08                    0.04                10.24                      0.35                      0.21              2.373                   0.010                   0.009               0.00084                    0.00002                    0.00002 
   9028321          4510                79           0.13               0.05               1.47                    0.15                    0.13                10.62                      0.45                      0.42              2.554                   0.012                   0.011               0.00123                    0.00004                    0.00004 
   8959259          4575                73           0.27               0.05               1.62                    0.16                    0.16                 8.64                      0.34                      0.34              2.775                   0.011                   0.012               0.00251                    0.00007                    0.00007 
   8759811          4855                83           0.02               0.05               1.88                    0.11                    0.34                10.89                      0.28                      0.86              2.635                   0.013                   0.015               0.00147                    0.00006                    0.00005 
   8759746          4765                82           0.05               0.05               1.61                    0.10                    0.26                11.01                      0.21                      0.81              2.564                   0.011                   0.013               0.00124                    0.00005                    0.00004 
   8759207          4976                88          -0.09               0.06               1.67                    0.20                    0.19                 8.36                      0.43                      0.41              2.817                   0.011                   0.011               0.00286                    0.00012                    0.00012 
   9028697          4532                83           0.03               0.05               1.29                    0.11                    0.11                 8.76                      0.32                      0.32              2.664                   0.009                   0.009               0.00193                    0.00006                    0.00006 
   8825444          4964                79           0.12               0.05               2.75                    0.35                    0.27                10.58                      0.43                      0.45              2.833                   0.013                   0.014               0.00235                    0.00006                    0.00006 
   9029195          4610                78           0.13               0.05               1.19                    0.24                    0.19                 9.94                      0.85                      0.69              2.519                   0.011                   0.011               0.00121                    0.00007                    0.00008 
   8826079          4766                97          -0.34               0.07               0.99                    0.10                    0.10                10.12                      0.43                      0.42              2.420                   0.011                   0.011               0.00095                    0.00003                    0.00003 
   9029603          4860                71           0.31               0.04               1.87                    0.17                    0.16                 6.67                      0.25                      0.25              3.062                   0.010                   0.010               0.00632                    0.00017                    0.00018 
   8962844          4617                83           0.03               0.05               1.40                    0.13                    0.15                10.86                      0.42                      0.49              2.511                   0.011                   0.013               0.00109                    0.00003                    0.00003 
   8962923          4930                87          -0.07               0.06               2.13                    0.21                    0.26                 9.42                      0.34                      0.44              2.817                   0.012                   0.014               0.00255                    0.00007                    0.00007 
   8827646          4702                95          -0.29               0.07               1.17                    0.13                    0.12                11.05                      0.51                      0.47              2.419                   0.011                   0.011               0.00086                    0.00003                    0.00003 
   8827934          4791                77           0.18               0.05               1.99                    0.15                    0.34                10.81                      0.30                      0.71              2.666                   0.015                   0.020               0.00158                    0.00004                    0.00004 
   8761471          4620                83           0.03               0.05               1.24                    0.24                    0.23                10.60                      0.66                      0.74              2.479                   0.025                   0.024               0.00104                    0.00003                    0.00003 
   8826496          4827                87          -0.08               0.06               1.55                    0.11                    0.12                10.98                      0.35                      0.34              2.544                   0.009                   0.009               0.00117                    0.00003                    0.00003 
   9032691          4696                87          -0.08               0.06               1.23                    0.14                    0.13                11.01                      0.50                      0.49              2.444                   0.011                   0.012               0.00092                    0.00003                    0.00003 
   8964218          4310                74           0.25               0.05               1.26                    0.13                    0.12                12.08                      0.48                      0.46              2.375                   0.011                   0.012               0.00072                    0.00002                    0.00002 
   9658002          4381                86          -0.06               0.06               1.09                    0.14                    0.13                10.55                      0.52                      0.48              2.430                   0.014                   0.014               0.00093                    0.00003                    0.00003 
   9780183          4550                83           0.01               0.05               1.05                    0.11                    0.09                11.04                      0.47                      0.40              2.375                   0.011                   0.011               0.00078                    0.00002                    0.00002 
   9839918          4572                73           0.27               0.05               1.23                    0.34                    0.26                 9.56                      1.12                      0.88              2.567                   0.013                   0.013               0.00140                    0.00014                    0.00015 
   9839246          4628                78           0.15               0.05               1.54                    0.14                    0.15                11.04                      0.39                      0.47              2.540                   0.010                   0.011               0.00115                    0.00004                    0.00003 
   9597214          4780                87          -0.07               0.06               1.53                    0.15                    0.13                10.98                      0.45                      0.36              2.537                   0.011                   0.012               0.00114                    0.00003                    0.00003 
   9536330          4423                84          -0.01               0.06               1.64                    0.18                    0.17                15.92                      0.70                      0.68              2.247                   0.012                   0.012               0.00041                    0.00001                    0.00001 
   9658793          4538                93          -0.24               0.06               1.28                    0.14                    0.14                10.51                      0.46                      0.43              2.499                   0.012                   0.012               0.00110                    0.00004                    0.00004 
   9658072          4376                69           0.37               0.04               1.01                    0.10                    0.05                11.42                      0.44                      0.26              2.331                   0.010                   0.009               0.00068                    0.00002                    0.00002 
   9597524          4558                78           0.14               0.05               1.30                    0.15                    0.14                11.01                      0.46                      0.46              2.469                   0.013                   0.014               0.00098                    0.00003                    0.00003 
   9535050          4807                85          -0.02               0.06               1.82                    0.19                    0.18                11.75                      0.51                      0.51              2.557                   0.011                   0.011               0.00112                    0.00003                    0.00004 
   9535399          4442                74           0.25               0.05               1.28                    0.14                    0.13                 8.88                      0.35                      0.36              2.648                   0.013                   0.013               0.00183                    0.00005                    0.00005 
   9534934          4532               107          -0.58               0.08               0.92                    0.15                    0.09                 8.50                      0.50                      0.29              2.545                   0.019                   0.015               0.00150                    0.00004                    0.00004 
   9412408          4838                90          -0.16               0.06               1.06                    0.13                    0.12                10.29                      0.51                      0.46              2.439                   0.012                   0.011               0.00097                    0.00003                    0.00003 
   9596639          4565                83           0.03               0.05               1.13                    0.14                    0.13                11.45                      0.54                      0.52              2.375                   0.014                   0.013               0.00076                    0.00003                    0.00003 
   9718024          4778               102          -0.47               0.07               1.14                    0.14                    0.11                10.76                      0.54                      0.46              2.429                   0.011                   0.012               0.00091                    0.00003                    0.00003 
   9838978          4571                86          -0.05               0.06               1.07                    0.11                    0.10                10.67                      0.45                      0.42              2.409                   0.010                   0.010               0.00088                    0.00003                    0.00003 
   9778288          4795                79           0.13               0.05               2.31                    0.22                    0.20                11.65                      0.45                      0.38              2.667                   0.010                   0.010               0.00145                    0.00004                    0.00004 
   9596106          4444                94          -0.27               0.06               1.45                    0.19                    0.17                15.50                      0.74                      0.72              2.217                   0.015                   0.015               0.00039                    0.00001                    0.00001 
   9472481          4870                89          -0.14               0.06               2.31                    0.30                    0.28                11.29                      0.58                      0.58              2.697                   0.014                   0.014               0.00161                    0.00006                    0.00006 
   9472076          4717                79           0.12               0.05               1.37                    0.14                    0.12                 6.21                      0.25                      0.24              2.991                   0.010                   0.010               0.00576                    0.00016                    0.00017 
   9777536          4578                79           0.11               0.05               1.50                    0.13                    0.12                10.76                      0.39                      0.37              2.549                   0.010                   0.010               0.00120                    0.00003                    0.00003 
   9716866          4427                86          -0.06               0.06               1.23                    0.14                    0.14                11.67                      0.56                      0.55              2.391                   0.012                   0.013               0.00077                    0.00003                    0.00003 
   9656523          4465                76           0.18               0.05               1.08                    0.18                    0.14                10.66                      0.68                      0.52              2.414                   0.019                   0.017               0.00089                    0.00003                    0.00003 
   9470276          4636                84          -0.02               0.06               1.37                    0.14                    0.13                 7.96                      0.31                      0.31              2.771                   0.012                   0.012               0.00271                    0.00007                    0.00008 
   9470055          4173                85          -0.04               0.06               1.39                    0.35                    0.30                24.90                      2.01                      2.03              1.790                   0.030                   0.032               0.00009                    0.00000                    0.00000 
   9532518          4636                93          -0.22               0.06               0.98                    0.17                    0.11                10.44                      0.62                      0.38              2.392                   0.021                   0.016               0.00086                    0.00003                    0.00003 
   9471284          4697                80           0.09               0.05               1.55                    0.22                    0.19                11.56                      0.60                      0.54              2.503                   0.016                   0.016               0.00101                    0.00003                    0.00003 
   9655101          5034                85          -0.04               0.06               2.55                    0.31                    0.37                 9.05                      0.39                      0.45              2.932                   0.018                   0.022               0.00345                    0.00010                    0.00010 
   9775927          4973                89          -0.14               0.06               2.17                    0.24                    0.24                 8.23                      0.35                      0.35              2.944                   0.012                   0.013               0.00390                    0.00012                    0.00012 
   9716522          4886                83           0.02               0.05               2.38                    0.30                    0.25                12.27                      0.59                      0.53              2.637                   0.013                   0.012               0.00129                    0.00004                    0.00004 
   9836930          4867                72           0.29               0.04               2.82                    0.33                    0.26                11.43                      0.46                      0.45              2.775                   0.011                   0.011               0.00190                    0.00005                    0.00005 
   9835626          4508                78           0.13               0.05               1.35                    0.14                    0.15                 9.41                      0.38                      0.40              2.618                   0.012                   0.014               0.00161                    0.00005                    0.00005 
   9835436          4538               104          -0.51               0.07               1.40                    0.16                    0.14                14.13                      0.64                      0.60              2.285                   0.012                   0.012               0.00050                    0.00002                    0.00002 
   9652704          4695                79           0.11               0.05               1.18                    0.11                    0.10                 4.67                      0.17                      0.16              3.171                   0.010                   0.010               0.01160                    0.00030                    0.00029 
   9714063          4660                82           0.04               0.05               1.45                    0.15                    0.17                10.92                      0.41                      0.51              2.522                   0.013                   0.015               0.00111                    0.00003                    0.00003 
   9713617          4532                70           0.35               0.04               1.14                    0.11                    0.10                 5.11                      0.20                      0.19              3.077                   0.010                   0.010               0.00853                    0.00024                    0.00024 
   9529974          4571                86          -0.05               0.06               1.06                    0.17                    0.13                10.60                      0.62                      0.49              2.413                   0.018                   0.015               0.00089                    0.00003                    0.00003 
   9530396          4682                69           0.37               0.04               2.08                    0.19                    0.20                 9.38                      0.34                      0.35              2.811                   0.013                   0.014               0.00252                    0.00006                    0.00006 
   9713083          4714                83           0.01               0.05               1.39                    0.17                    0.40                10.71                      0.38                      1.19              2.521                   0.020                   0.035               0.00115                    0.00004                    0.00004 
   9772366          4566                74           0.24               0.05               1.39                    0.23                    0.21                 8.21                      0.46                      0.46              2.753                   0.021                   0.023               0.00251                    0.00008                    0.00007 
   9712888          4491                78           0.14               0.05               1.04                    0.16                    0.11                10.57                      0.60                      0.44              2.408                   0.017                   0.013               0.00088                    0.00003                    0.00003 
   9712510          4417                81           0.08               0.05               1.36                    0.18                    0.17                12.12                      0.60                      0.58              2.405                   0.016                   0.016               0.00076                    0.00002                    0.00002 
   9406638          4544               102          -0.45               0.07               1.32                    0.18                    0.17                10.86                      0.55                      0.55              2.486                   0.016                   0.017               0.00103                    0.00003                    0.00003 
   9406415          4872                84          -0.00               0.05               2.45                    0.30                    0.31                11.86                      0.55                      0.57              2.676                   0.016                   0.016               0.00146                    0.00004                    0.00004 
   9591097          4588                83           0.02               0.05               1.08                    0.19                    0.15                10.44                      0.70                      0.54              2.434                   0.021                   0.018               0.00094                    0.00004                    0.00004 
   9711349          4329                92          -0.22               0.06               1.19                    0.15                    0.15                16.78                      0.82                      0.86              2.065                   0.015                   0.015               0.00025                    0.00001                    0.00001 
   9711231          4498                90          -0.16               0.06               1.13                    0.12                    0.12                 9.20                      0.41                      0.40              2.562                   0.012                   0.012               0.00145                    0.00004                    0.00005 
   9711269          4447                78           0.14               0.05               1.16                    0.12                    0.11                 8.03                      0.33                      0.33              2.693                   0.011                   0.012               0.00224                    0.00007                    0.00007 
   9711492          4867                81           0.07               0.05               1.83                    0.11                    0.32                11.03                      0.30                      0.87              2.615                   0.009                   0.015               0.00138                    0.00006                    0.00004 
   9650046          4896                80           0.09               0.05               2.14                    0.13                    0.28                10.29                      0.31                      0.53              2.739                   0.009                   0.011               0.00196                    0.00005                    0.00006 
   9650527          4950                89          -0.13               0.06               1.94                    0.19                    0.18                10.92                      0.41                      0.41              2.650                   0.012                   0.015               0.00150                    0.00005                    0.00005 
   9589638          4619                97          -0.34               0.07               1.29                    0.16                    0.14                10.70                      0.52                      0.49              2.490                   0.012                   0.012               0.00106                    0.00004                    0.00004 
   9650881          4544                78           0.13               0.05               1.42                    0.19                    0.17                11.63                      0.56                      0.54              2.458                   0.014                   0.014               0.00090                    0.00003                    0.00003 
   9589500          4931                77           0.18               0.05               2.51                    0.32                    0.33                 9.02                      0.54                      0.55              2.925                   0.011                   0.011               0.00341                    0.00021                    0.00020 
   9282363          4550                87          -0.08               0.06               0.97                    0.12                    0.07                10.73                      0.52                      0.32              2.365                   0.011                   0.011               0.00078                    0.00003                    0.00003 
   9405269          4525                76           0.21               0.05               1.28                    0.13                    0.12                10.94                      0.44                      0.41              2.467                   0.010                   0.011               0.00098                    0.00003                    0.00003 
   9405555          4322                96          -0.30               0.07               1.02                    0.19                    0.14                14.48                      0.92                      0.69              2.124                   0.022                   0.018               0.00034                    0.00001                    0.00001 
   9405480          4329                80           0.10               0.05               1.38                    0.17                    0.17                14.94                      0.69                      0.73              2.229                   0.015                   0.016               0.00042                    0.00001                    0.00001 
  10282002          4454                75           0.23               0.05               1.14                    0.15                    0.12                11.58                      0.57                      0.50              2.366                   0.015                   0.013               0.00073                    0.00002                    0.00002 
  10083480          4802                99          -0.38               0.07               1.08                    0.20                    0.15                10.69                      0.69                      0.54              2.411                   0.022                   0.020               0.00088                    0.00003                    0.00003 
   9898999          4446                83           0.02               0.05               1.36                    0.16                    0.14                11.64                      0.54                      0.49              2.439                   0.012                   0.012               0.00086                    0.00003                    0.00003 
   9958522          4566                79           0.11               0.05               1.33                    0.15                    0.14                11.31                      0.51                      0.48              2.454                   0.012                   0.012               0.00092                    0.00003                    0.00003 
  10018923          4429                77           0.18               0.05               1.38                    0.15                    0.13                10.99                      0.47                      0.44              2.496                   0.011                   0.011               0.00104                    0.00003                    0.00003 
  10018973          4460                74           0.26               0.05               1.02                    0.22                    0.13                10.56                      0.76                      0.51              2.406                   0.024                   0.016               0.00088                    0.00003                    0.00003 
   9958567          4710                96          -0.31               0.07               1.11                    0.18                    0.14                12.33                      0.80                      0.68              2.300                   0.017                   0.017               0.00059                    0.00003                    0.00003 
  10018239          4448                77           0.16               0.05               0.97                    0.10                    0.08                10.49                      0.45                      0.40              2.387                   0.011                   0.010               0.00085                    0.00003                    0.00003 
  10213931          4510                86          -0.05               0.06               1.27                    0.18                    0.17                10.36                      0.53                      0.54              2.510                   0.015                   0.017               0.00114                    0.00004                    0.00004 
  10280586          4491                79           0.11               0.05               1.08                    0.15                    0.12                11.08                      0.56                      0.44              2.384                   0.016                   0.014               0.00080                    0.00002                    0.00003 
  10148026          4937                83           0.01               0.05               2.12                    0.13                    0.39                 9.89                      0.30                      0.70              2.765                   0.012                   0.018               0.00217                    0.00007                    0.00006 
  10080974          4869                88          -0.11               0.06               1.45                    0.11                    0.17                10.89                      0.39                      0.56              2.521                   0.010                   0.012               0.00112                    0.00005                    0.00004 
   9957219          4635                88          -0.10               0.06               1.11                    0.15                    0.14                10.39                      0.50                      0.49              2.450                   0.015                   0.016               0.00099                    0.00003                    0.00003 
  10212620          4642                75           0.22               0.05               1.63                    0.19                    0.19                10.80                      0.42                      0.51              2.583                   0.012                   0.012               0.00129                    0.00004                    0.00004 
  10146348          4830                80           0.09               0.05               2.20                    0.36                    0.26                10.45                      0.58                      0.47              2.745                   0.017                   0.016               0.00194                    0.00006                    0.00005 
  10147072          4927                80           0.09               0.05               2.17                    0.20                    0.23                10.20                      0.35                      0.42              2.758                   0.013                   0.016               0.00205                    0.00005                    0.00006 
   9896174          4906                89          -0.14               0.06               1.08                    0.24                    0.19                 3.87                      0.38                      0.30              3.297                   0.014                   0.014               0.01860                    0.00136                    0.00147 
   9835790          4803                82           0.06               0.05               1.77                    0.28                    0.19                 9.95                      0.62                      0.44              2.691                   0.011                   0.011               0.00180                    0.00006                    0.00007 
   9956345          4578                79           0.13               0.05               1.24                    0.14                    0.13                 7.00                      0.31                      0.30              2.841                   0.011                   0.011               0.00361                    0.00013                    0.00013 
  10145279          4559                96          -0.31               0.07               1.29                    0.14                    0.12                12.22                      0.51                      0.47              2.376                   0.012                   0.012               0.00071                    0.00002                    0.00002 
  10016093          4448               102          -0.47               0.07               1.14                    0.12                    0.11                11.31                      0.48                      0.48              2.387                   0.011                   0.011               0.00079                    0.00003                    0.00002 
   9893889          4495                86          -0.06               0.06               1.03                    0.12                    0.10                10.90                      0.52                      0.42              2.375                   0.013                   0.011               0.00079                    0.00003                    0.00003 
   9833073          4542                90          -0.15               0.06               1.40                    0.20                    0.18                12.46                      0.65                      0.63              2.392                   0.016                   0.016               0.00072                    0.00002                    0.00002 
   6762022          4609                81           0.06               0.05               1.36                    0.13                    0.13                10.84                      0.39                      0.42              2.500                   0.011                   0.012               0.00107                    0.00003                    0.00003 
   7184978          4319                81           0.06               0.05               1.22                    0.14                    0.15                11.36                      0.54                      0.56              2.413                   0.013                   0.014               0.00083                    0.00003                    0.00003 
   7018252          4619                93          -0.22               0.06               1.00                    0.09                    0.09                11.31                      0.42                      0.39              2.331                   0.011                   0.011               0.00069                    0.00002                    0.00002 
   7102068          4500                89          -0.12               0.06               1.03                    0.15                    0.11                 8.10                      0.45                      0.35              2.634                   0.014                   0.012               0.00193                    0.00007                    0.00007 
   7266674          4452                81           0.08               0.05               0.97                    0.11                    0.07                10.54                      0.44                      0.31              2.382                   0.012                   0.011               0.00083                    0.00002                    0.00003 
   7429055          4441                82           0.04               0.05               1.14                    0.13                    0.13                 8.22                      0.36                      0.37              2.667                   0.013                   0.013               0.00206                    0.00006                    0.00006 
   7347189          4597                89          -0.12               0.06               1.82                    0.33                    0.32                12.63                      0.81                      0.84              2.495                   0.022                   0.025               0.00090                    0.00003                    0.00003 
   7347195          4313                80           0.09               0.05               1.12                    0.12                    0.11                11.83                      0.50                      0.47              2.339                   0.012                   0.012               0.00067                    0.00002                    0.00002 
   6762612          4770                80           0.10               0.05               1.48                    0.20                    0.17                11.30                      0.59                      0.52              2.503                   0.015                   0.016               0.00103                    0.00003                    0.00003 
   6933666          4515                95          -0.29               0.07           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6847371          4390                80           0.11               0.05               1.04                    0.15                    0.09                13.58                      0.74                      0.46              2.190                   0.015                   0.013               0.00041                    0.00002                    0.00002 
   7019157          4668               129          -1.13               0.10               1.26                    0.17                    0.15                12.46                      0.63                      0.59              2.346                   0.015                   0.015               0.00065                    0.00002                    0.00002 
   7103182          4301                91          -0.19               0.06               1.09                    0.14                    0.12                14.33                      0.73                      0.65              2.164                   0.014                   0.013               0.00037                    0.00001                    0.00001 
   7186542          4483                79           0.11               0.05               1.57                    0.15                    0.17                11.61                      0.45                      0.50              2.501                   0.011                   0.013               0.00100                    0.00003                    0.00003 
   7103297          4573                81           0.07               0.05               1.22                    0.14                    0.16                10.56                      0.47                      0.56              2.477                   0.013                   0.013               0.00104                    0.00004                    0.00003 
   7186274          4540                83           0.03               0.05               0.99                    0.12                    0.08                10.40                      0.47                      0.33              2.402                   0.012                   0.011               0.00088                    0.00003                    0.00003 
   7267593          4452                84          -0.01               0.06               1.16                    0.12                    0.13                 9.34                      0.39                      0.42              2.559                   0.012                   0.013               0.00142                    0.00004                    0.00004 
   7103951          4801                85          -0.04               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   7103666          4551                82           0.04               0.05               1.06                    0.16                    0.12                10.36                      0.57                      0.45              2.430                   0.017                   0.015               0.00095                    0.00003                    0.00003 
   6934780          4757                96          -0.31               0.07               0.92                    0.10                    0.09                10.81                      0.46                      0.38              2.337                   0.014                   0.013               0.00073                    0.00003                    0.00003 
   7187059          4485                83           0.03               0.05               1.19                    0.12                    0.12                 8.76                      0.36                      0.36              2.626                   0.011                   0.010               0.00176                    0.00005                    0.00005 
   6935260          4547                88          -0.10               0.06               1.31                    0.15                    0.13                10.39                      0.50                      0.45              2.522                   0.011                   0.011               0.00117                    0.00005                    0.00005 
   7020371          4299                88          -0.11               0.06               1.41                    0.16                    0.15                17.92                      0.82                      0.80              2.079                   0.012                   0.012               0.00024                    0.00001                    0.00001 
   7020392          4562                93          -0.24               0.06               0.92                    0.14                    0.07                10.12                      0.52                      0.29              2.397                   0.016                   0.012               0.00089                    0.00003                    0.00003 
   6850417          4628                86          -0.06               0.06               1.33                    0.21                    0.18                11.29                      0.70                      0.63              2.454                   0.015                   0.016               0.00092                    0.00004                    0.00004 
   6850177          4511                83           0.03               0.05               1.56                    0.14                    0.13                11.04                      0.40                      0.38              2.545                   0.011                   0.010               0.00116                    0.00003                    0.00003 
   6764685          4578                74           0.24               0.05               1.34                    0.12                    0.11                 6.21                      0.23                      0.23              2.977                   0.010                   0.009               0.00558                    0.00016                    0.00016 
   6936990          4466                73           0.28               0.04               1.41                    0.18                    0.17                11.35                      0.54                      0.53              2.476                   0.015                   0.015               0.00096                    0.00003                    0.00003 
   6851499          4579                93          -0.22               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6936796          4413                75           0.23               0.05               0.97                    0.08                    0.08                11.95                      0.43                      0.42              2.270                   0.013                   0.013               0.00057                    0.00002                    0.00002 
   6938892          4514                77           0.17               0.05               1.00                    0.14                    0.09                10.70                      0.60                      0.44              2.385                   0.012                   0.012               0.00082                    0.00004                    0.00004 
   6939158          4396                81           0.08               0.05               1.34                    0.17                    0.16                12.90                      0.60                      0.60              2.343                   0.015                   0.016               0.00062                    0.00002                    0.00002 
   6853266          4549                86          -0.05               0.06               1.10                    0.15                    0.13                11.40                      0.63                      0.58              2.366                   0.014                   0.013               0.00074                    0.00003                    0.00003 
   7024649          4525                89          -0.13               0.06               0.92                    0.05                    0.07                10.61                      0.29                      0.32              2.350                   0.008                   0.008               0.00077                    0.00002                    0.00002 
   7108501          4846                90          -0.16               0.06               2.09                    0.23                    0.21                11.82                      0.47                      0.46              2.613                   0.012                   0.012               0.00127                    0.00004                    0.00003 
   7108536          4601                93          -0.22               0.06               0.91                    0.11                    0.06                10.15                      0.42                      0.25              2.387                   0.015                   0.012               0.00087                    0.00003                    0.00003 
   7108646          4513                87          -0.09               0.06               1.06                    0.23                    0.15                11.08                      0.86                      0.60              2.372                   0.025                   0.020               0.00077                    0.00003                    0.00003 
   6854095          4673                95          -0.28               0.07               1.04                    0.14                    0.12                10.81                      0.54                      0.49              2.389                   0.015                   0.015               0.00083                    0.00003                    0.00003 
   6768319          4472                83           0.01               0.05               1.16                    0.13                    0.12                 8.76                      0.39                      0.38              2.618                   0.010                   0.010               0.00173                    0.00006                    0.00006 
   6853779          4323                84          -0.01               0.06               1.52                    0.28                    0.22                21.96                      1.65                      1.45              1.936                   0.015                   0.015               0.00014                    0.00001                    0.00001 
   6854391          4855                83           0.02               0.05               2.01                    0.15                    0.32                10.45                      0.32                      0.66              2.699                   0.013                   0.016               0.00177                    0.00005                    0.00005 
   6768355          4623                84          -0.01               0.06               1.28                    0.29                    0.26                11.00                      0.81                      0.79              2.461                   0.028                   0.029               0.00096                    0.00003                    0.00003 
   6768654          4671               101          -0.43               0.07               1.35                    0.18                    0.16                 9.65                      0.48                      0.46              2.597                   0.015                   0.015               0.00150                    0.00005                    0.00005 
   7109120          4409                69           0.36               0.04               1.20                    0.14                    0.12                 8.49                      0.38                      0.36              2.662                   0.013                   0.013               0.00197                    0.00007                    0.00006 
   6940048          4668                94          -0.25               0.06               1.04                    0.23                    0.15                10.49                      0.74                      0.52              2.413                   0.028                   0.021               0.00090                    0.00003                    0.00003 
   7025721          4684                86          -0.05               0.06               1.22                    0.12                    0.15                10.59                      0.37                      0.51              2.474                   0.012                   0.012               0.00103                    0.00003                    0.00003 
   7191496          4909               166          -2.06               0.13               1.13                    0.21                    0.20                15.02                      1.09                      1.06              2.137                   0.021                   0.022               0.00033                    0.00001                    0.00001 
   7273672          4331                86          -0.06               0.06               1.24                    0.17                    0.14                14.52                      0.76                      0.70              2.209                   0.014                   0.014               0.00041                    0.00002                    0.00002 
   7191673          4492                75           0.23               0.05               1.45                    0.19                    0.18                12.65                      0.65                      0.62              2.395                   0.013                   0.014               0.00072                    0.00003                    0.00003 
   7273426          4531                84           0.00               0.05               1.06                    0.14                    0.11                11.04                      0.59                      0.49              2.378                   0.011                   0.011               0.00079                    0.00003                    0.00003 
   7273176          4735                97          -0.34               0.07               0.99                    0.14                    0.12                10.56                      0.59                      0.47              2.383                   0.019                   0.017               0.00083                    0.00003                    0.00003 
   6271732          4654                94          -0.25               0.06               1.02                    0.10                    0.09                10.44                      0.40                      0.40              2.409                   0.010                   0.010               0.00090                    0.00003                    0.00003 
   6429457          4483                85          -0.02               0.06               1.10                    0.11                    0.10                12.85                      0.52                      0.50              2.261                   0.009                   0.009               0.00052                    0.00002                    0.00002 
   6428974          4626                79           0.11               0.05               1.26                    0.27                    0.28                10.30                      0.76                      0.83              2.511                   0.024                   0.029               0.00115                    0.00004                    0.00004 
   6507794          4776                93          -0.23               0.06               1.04                    0.12                    0.11                 4.17                      0.20                      0.18              3.215                   0.010                   0.010               0.01433                    0.00049                    0.00050 
   6591027          4501                77           0.17               0.05               1.37                    0.13                    0.13                 9.50                      0.36                      0.37              2.620                   0.010                   0.011               0.00160                    0.00005                    0.00005 
   6591336          4206                73           0.28               0.04               1.35                    0.14                    0.14                14.20                      0.60                      0.60              2.263                   0.012                   0.012               0.00047                    0.00002                    0.00002 
   6590363          4419                82           0.03               0.05               1.27                    0.17                    0.16                12.10                      0.59                      0.58              2.375                   0.015                   0.016               0.00072                    0.00002                    0.00002 
   6590675          4376                74           0.24               0.05               1.17                    0.17                    0.15                12.40                      0.69                      0.64              2.320                   0.015                   0.014               0.00061                    0.00002                    0.00002 
   6508300          4537                79           0.11               0.05               1.10                    0.14                    0.13                10.56                      0.52                      0.48              2.431                   0.014                   0.014               0.00093                    0.00003                    0.00003 
   6676885          4471                76           0.20               0.05               1.15                    0.14                    0.14                10.74                      0.54                      0.55              2.438                   0.011                   0.011               0.00093                    0.00004                    0.00004 
   6508328          4503                76           0.21               0.05               1.23                    0.13                    0.14                10.74                      0.46                      0.53              2.467                   0.011                   0.012               0.00100                    0.00003                    0.00003 
   6508943          4488                76           0.19               0.05               1.15                    0.12                    0.12                10.86                      0.46                      0.46              2.426                   0.010                   0.011               0.00090                    0.00003                    0.00003 
   6676788          4769               103          -0.49               0.07           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6191288          4480                96          -0.30               0.07               1.30                    0.14                    0.14                13.37                      0.56                      0.57              2.300                   0.011                   0.012               0.00055                    0.00002                    0.00002 
   6192431          4522                79           0.12               0.05               1.18                    0.12                    0.11                10.87                      0.44                      0.44              2.437                   0.011                   0.011               0.00092                    0.00003                    0.00003 
   6273063          4388                69           0.36               0.04               1.31                    0.14                    0.13                12.14                      0.50                      0.49              2.385                   0.011                   0.011               0.00073                    0.00002                    0.00002 
   6430534          4444                81           0.07               0.05               1.01                    0.12                    0.07                11.29                      0.51                      0.33              2.339                   0.013                   0.011               0.00070                    0.00002                    0.00002 
   6192043          4938                81           0.06               0.05               2.12                    0.32                    0.27                 8.12                      0.45                      0.39              2.943                   0.015                   0.015               0.00394                    0.00015                    0.00014 
   6764382          4369                79           0.12               0.05               1.28                    0.16                    0.16                12.52                      0.59                      0.58              2.350                   0.015                   0.016               0.00065                    0.00002                    0.00002 
   6764229          4479                87          -0.07               0.06               1.18                    0.13                    0.13                 8.33                      0.36                      0.35              2.669                   0.012                   0.013               0.00204                    0.00006                    0.00006 
   6849167          4696                90          -0.15               0.06               1.11                    0.14                    0.13                10.40                      0.51                      0.50              2.448                   0.013                   0.014               0.00098                    0.00003                    0.00003 
   6677653          4902                75           0.23               0.05               2.66                    0.47                    0.51                11.21                      0.94                      1.03              2.760                   0.010                   0.011               0.00189                    0.00018                    0.00016 
   6764026          4618                79           0.13               0.05               1.23                    0.15                    0.14                 7.27                      0.36                      0.35              2.805                   0.013                   0.013               0.00320                    0.00012                    0.00012 
   6592627          4538                84          -0.00               0.05               1.33                    0.14                    0.14                10.17                      0.40                      0.42              2.548                   0.013                   0.013               0.00127                    0.00003                    0.00003 
   6678428          4590                84          -0.00               0.05               0.98                    0.14                    0.10                 9.98                      0.57                      0.46              2.433                   0.014                   0.011               0.00099                    0.00003                    0.00003 
   6765032          4391               108          -0.60               0.08               0.86                    0.12                    0.09                20.39                      1.07                      0.87              1.756                   0.017                   0.016               0.00010                    0.00001                    0.00001 
   6678432          4443                78           0.14               0.05               1.21                    0.14                    0.13                 8.77                      0.42                      0.38              2.634                   0.011                   0.011               0.00179                    0.00006                    0.00006 
   6593240          4589                88          -0.10               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6509721          4442                73           0.28               0.04               1.29                    0.14                    0.13                11.85                      0.52                      0.49              2.402                   0.011                   0.011               0.00078                    0.00003                    0.00003 
   6431941          4395               103          -0.49               0.07               1.05                    0.13                    0.12                13.38                      0.63                      0.64              2.205                   0.013                   0.013               0.00044                    0.00002                    0.00002 
   6593623          4462                85          -0.02               0.06               1.37                    0.13                    0.13                11.28                      0.44                      0.41              2.468                   0.011                   0.011               0.00095                    0.00003                    0.00003 
   6765408          4368                89          -0.14               0.06               1.29                    0.29                    0.27                16.18                      1.18                      1.22              2.130                   0.028                   0.030               0.00030                    0.00001                    0.00001 
   6679278          4548                82           0.05               0.05               1.11                    0.13                    0.13                10.61                      0.48                      0.48              2.433                   0.012                   0.013               0.00093                    0.00003                    0.00003 
   6595127          4379                66           0.45               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6680734          4438                99          -0.38               0.07               1.19                    0.13                    0.12                15.57                      0.66                      0.64              2.129                   0.012                   0.012               0.00032                    0.00001                    0.00001 
   6680386          4701                97          -0.32               0.07               1.01                    0.15                    0.12                10.63                      0.56                      0.49              2.390                   0.018                   0.017               0.00084                    0.00003                    0.00003 
   6594505          4716                96          -0.30               0.07               1.33                    0.16                    0.14                11.42                      0.55                      0.53              2.448                   0.012                   0.012               0.00090                    0.00003                    0.00003 
   6853465          4713                86          -0.06               0.06               1.64                    0.17                    0.16                 8.14                      0.35                      0.32              2.831                   0.010                   0.010               0.00304                    0.00010                    0.00009 
   6681414          4515                91          -0.19               0.06               1.07                    0.14                    0.12                 9.69                      0.50                      0.44              2.493                   0.013                   0.012               0.00117                    0.00004                    0.00004 
   6768042          4506                85          -0.02               0.06               1.15                    0.21                    0.17                13.38                      0.84                      0.74              2.246                   0.022                   0.021               0.00048                    0.00001                    0.00001 
   6681565          4538                76           0.19               0.05               1.45                    0.17                    0.16                 8.38                      0.37                      0.37              2.752                   0.015                   0.015               0.00246                    0.00007                    0.00007 
   7674224          4626                77           0.17               0.05               1.30                    0.11                    0.10                 5.90                      0.20                      0.19              3.009                   0.010                   0.010               0.00630                    0.00016                    0.00015 
   7672969          4557                79           0.11               0.05               1.03                    0.14                    0.09                10.92                      0.59                      0.42              2.377                   0.012                   0.013               0.00079                    0.00003                    0.00004 
   7744204          4818                80           0.09               0.05               1.84                    0.11                    0.31                10.92                      0.27                      0.83              2.623                   0.012                   0.013               0.00144                    0.00005                    0.00004 
   7813414          4213                86          -0.07               0.06               1.11                    0.40                    0.23                20.17                      2.55                      1.57              1.879                   0.032                   0.030               0.00014                    0.00001                    0.00001 
   7435143          4383                73           0.27               0.05               1.21                    0.13                    0.11                 8.29                      0.36                      0.30              2.682                   0.010                   0.011               0.00212                    0.00006                    0.00007 
   7518352          4758               106          -0.56               0.08               1.17                    0.12                    0.12                 7.26                      0.32                      0.33              2.784                   0.011                   0.012               0.00306                    0.00011                    0.00011 
   7352718          4540                82           0.03               0.05               1.47                    0.26                    0.23                12.17                      0.73                      0.73              2.435                   0.019                   0.020               0.00082                    0.00003                    0.00003 
   7518143          4719                77           0.16               0.05               1.38                    0.15                    0.13                 5.50                      0.25                      0.23              3.095                   0.010                   0.010               0.00826                    0.00030                    0.00030 
   7189610          4639                85          -0.02               0.06               1.17                    0.13                    0.12                10.75                      0.48                      0.49              2.442                   0.012                   0.012               0.00094                    0.00003                    0.00003 
   7190047          4515                86          -0.05               0.06               0.94                    0.08                    0.05                10.40                      0.34                      0.28              2.378                   0.009                   0.009               0.00083                    0.00003                    0.00003 
   7272257          4420                94          -0.25               0.06               1.27                    0.15                    0.14                13.70                      0.63                      0.62              2.269                   0.012                   0.013               0.00049                    0.00002                    0.00002 
   7107940          4505                91          -0.17               0.06               1.63                    0.43                    0.33                16.25                      1.35                      1.24              2.229                   0.033                   0.032               0.00038                    0.00001                    0.00001 
   7596701          4493                93          -0.23               0.06               1.09                    0.14                    0.13                 9.29                      0.46                      0.46              2.539                   0.013                   0.012               0.00136                    0.00005                    0.00005 
   7516687          4428                88          -0.11               0.06               1.13                    0.15                    0.14                10.74                      0.53                      0.53              2.429                   0.015                   0.015               0.00091                    0.00003                    0.00003 
   7597056          4470                74           0.25               0.05               1.05                    0.20                    0.14                10.33                      0.77                      0.60              2.433                   0.016                   0.016               0.00095                    0.00005                    0.00005 
   7597230          4586                80           0.09               0.05               1.50                    0.21                    0.20                11.61                      0.62                      0.58              2.486                   0.017                   0.018               0.00096                    0.00003                    0.00003 
   7188662          4730                83           0.02               0.05               1.40                    0.13                    0.12                 6.61                      0.25                      0.24              2.943                   0.011                   0.011               0.00484                    0.00013                    0.00013 
   7188504          4575                93          -0.23               0.06               0.92                    0.09                    0.06                10.32                      0.38                      0.25              2.378                   0.011                   0.010               0.00084                    0.00002                    0.00002 
   7351098          4866                73           0.28               0.04               2.27                    0.27                    0.22                 8.09                      0.33                      0.31              2.978                   0.016                   0.016               0.00430                    0.00012                    0.00012 
   7270142          4475                80           0.08               0.05               1.21                    0.15                    0.13                 9.06                      0.41                      0.38              2.606                   0.014                   0.013               0.00162                    0.00005                    0.00005 
   7672292          4469                88          -0.11               0.06               1.09                    0.13                    0.11                 8.57                      0.42                      0.39              2.610                   0.011                   0.011               0.00173                    0.00006                    0.00006 
   7671562          4494                84          -0.00               0.05               1.00                    0.11                    0.08                10.88                      0.45                      0.32              2.367                   0.011                   0.009               0.00078                    0.00002                    0.00002 
   7596350          4846               104          -0.51               0.07               1.42                    0.21                    0.21                10.79                      0.56                      0.63              2.524                   0.019                   0.020               0.00113                    0.00004                    0.00004 
   7743176          4660                92          -0.21               0.06               1.12                    0.18                    0.15                11.42                      0.70                      0.63              2.374                   0.019                   0.018               0.00076                    0.00003                    0.00003 
   7672405          4449               102          -0.45               0.07               1.52                    0.29                    0.28                19.80                      1.33                      1.37              2.024                   0.024                   0.026               0.00019                    0.00001                    0.00001 
   7515137          4443                76           0.18               0.05               1.09                    0.14                    0.11                 7.58                      0.37                      0.32              2.714                   0.016                   0.014               0.00249                    0.00008                    0.00008 
   7595285          4636                88          -0.10               0.06               0.98                    0.09                    0.07                10.79                      0.40                      0.30              2.364                   0.010                   0.009               0.00078                    0.00002                    0.00002 
   7515516          4928                81           0.08               0.05               2.00                    0.34                    0.24                 8.53                      0.50                      0.38              2.877                   0.019                   0.018               0.00322                    0.00009                    0.00009 
   7595155          4376                73           0.27               0.04               0.98                    0.12                    0.07                10.87                      0.48                      0.34              2.363                   0.013                   0.011               0.00077                    0.00003                    0.00003 
   7431665          4548                88          -0.11               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   7349386          4442                78           0.14               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   7513379          4822                89          -0.14               0.06               1.58                    0.15                    0.14                 7.05                      0.26                      0.26              2.939                   0.010                   0.011               0.00449                    0.00011                    0.00011 
   7593843          4560                88          -0.10               0.06               1.01                    0.19                    0.11                10.24                      0.63                      0.40              2.423                   0.020                   0.015               0.00094                    0.00003                    0.00003 
   7430868          4458                93          -0.23               0.06               1.02                    0.15                    0.11                 8.33                      0.46                      0.36              2.608                   0.015                   0.014               0.00177                    0.00006                    0.00006 
   7430415          4348                92          -0.20               0.06               1.16                    0.14                    0.11                14.58                      0.69                      0.60              2.175                   0.011                   0.011               0.00037                    0.00001                    0.00001 
   7348314          4555                83           0.03               0.05               1.18                    0.14                    0.13                 7.02                      0.33                      0.32              2.819                   0.012                   0.014               0.00342                    0.00012                    0.00012 
   7669105          4683               102          -0.47               0.07               0.86                    0.09                    0.05                10.33                      0.39                      0.29              2.350                   0.013                   0.013               0.00079                    0.00003                    0.00003 
   7668782          4321                98          -0.37               0.07               1.18                    0.16                    0.15                17.37                      0.94                      0.94              2.028                   0.013                   0.013               0.00022                    0.00001                    0.00001 
   7667657          4662                85          -0.02               0.06               1.77                    0.18                    0.18                11.86                      0.51                      0.49              2.538                   0.010                   0.012               0.00106                    0.00003                    0.00003 
   7428418          4621                86          -0.05               0.06               1.22                    0.13                    0.13                10.92                      0.48                      0.48              2.445                   0.013                   0.013               0.00093                    0.00003                    0.00003 
   7592356          4639                92          -0.21               0.06               0.98                    0.11                    0.09                10.46                      0.45                      0.36              2.389                   0.014                   0.012               0.00085                    0.00003                    0.00003 
   7592262          4826                85          -0.03               0.06               0.99                    0.25                    0.14                 4.05                      0.42                      0.25              3.224                   0.020                   0.021               0.01487                    0.00127                    0.00134 
   7183922          4509               100          -0.40               0.07               1.43                    0.23                    0.22                13.27                      0.75                      0.76              2.348                   0.020                   0.021               0.00061                    0.00002                    0.00002 
   7346442          4573                93          -0.24               0.06               1.15                    0.12                    0.11                 9.13                      0.38                      0.36              2.578                   0.011                   0.011               0.00151                    0.00005                    0.00005 
   7346365          4518                83           0.03               0.05               1.35                    0.12                    0.12                 9.58                      0.35                      0.35              2.606                   0.010                   0.009               0.00154                    0.00004                    0.00004 
   7265189          4915               120          -0.91               0.09               1.05                    0.10                    0.09                 6.46                      0.25                      0.24              2.841                   0.010                   0.011               0.00392                    0.00011                    0.00011 
   7591481          4507                78           0.14               0.05               1.06                    0.16                    0.13                10.32                      0.64                      0.52              2.436                   0.014                   0.013               0.00096                    0.00004                    0.00004 
   7591642          4559                92          -0.21               0.06               0.93                    0.14                    0.07                10.72                      0.54                      0.31              2.347                   0.018                   0.014               0.00075                    0.00002                    0.00002 
   7510604          4627                88          -0.10               0.06               1.07                    0.12                    0.11                10.53                      0.49                      0.45              2.423                   0.011                   0.011               0.00092                    0.00003                    0.00003 
   7591311          4471                76           0.20               0.05               1.94                    0.18                    0.20                13.80                      0.56                      0.59              2.445                   0.012                   0.012               0.00074                    0.00002                    0.00002 
   7667124          4352                92          -0.22               0.06               1.16                    0.14                    0.13                12.82                      0.62                      0.60              2.288                   0.011                   0.012               0.00055                    0.00002                    0.00002 
   7265075          4561                88          -0.11               0.06               1.03                    0.11                    0.10                10.68                      0.44                      0.40              2.395                   0.010                   0.011               0.00085                    0.00003                    0.00003 
   7345200          4501                82           0.04               0.05               0.98                    0.10                    0.06                10.67                      0.42                      0.27              2.376                   0.011                   0.010               0.00081                    0.00002                    0.00002 
   7345186          4452                70           0.34               0.04               1.19                    0.14                    0.13                11.04                      0.51                      0.51              2.428                   0.012                   0.011               0.00089                    0.00003                    0.00003 
   7264736          4545                95          -0.29               0.07               1.12                    0.11                    0.10                 7.55                      0.29                      0.29              2.731                   0.010                   0.010               0.00260                    0.00008                    0.00008 
   7017044          4557                85          -0.02               0.06               1.00                    0.11                    0.08                10.51                      0.51                      0.36              2.393                   0.010                   0.010               0.00085                    0.00003                    0.00003 
   7100768          4580                93          -0.23               0.06               0.91                    0.11                    0.06                11.08                      0.45                      0.30              2.310                   0.014                   0.012               0.00067                    0.00002                    0.00002 
   8088198          4705                91          -0.18               0.06               1.34                    0.16                    0.14                11.31                      0.54                      0.50              2.459                   0.011                   0.012               0.00093                    0.00003                    0.00003 
   7950550          4652                91          -0.19               0.06               1.37                    0.14                    0.14                 8.84                      0.36                      0.36              2.681                   0.012                   0.013               0.00198                    0.00006                    0.00006 
   8088244          4770               105          -0.53               0.07               0.86                    0.12                    0.05                 9.72                      0.45                      0.28              2.402                   0.015                   0.012               0.00094                    0.00003                    0.00003 
   7880417          4575                71           0.33               0.04               1.09                    0.11                    0.09                 4.52                      0.18                      0.16              3.166                   0.010                   0.009               0.01181                    0.00034                    0.00035 
   7949599          4517                78           0.15               0.05               1.09                    0.13                    0.13                10.67                      0.51                      0.50              2.420                   0.012                   0.012               0.00090                    0.00003                    0.00003 
   7811522          4404               100          -0.42               0.07               1.10                    0.14                    0.13                12.13                      0.58                      0.58              2.313                   0.013                   0.014               0.00062                    0.00002                    0.00002 
   7949585          4777                88          -0.11               0.06               1.38                    0.11                    0.19                10.82                      0.32                      0.62              2.508                   0.013                   0.016               0.00109                    0.00004                    0.00003 
   8087067          4656                85          -0.02               0.06               1.22                    0.12                    0.11                 6.52                      0.24                      0.24              2.896                   0.010                   0.010               0.00440                    0.00012                    0.00012 
   7949258          4558                74           0.25               0.05               1.17                    0.14                    0.14                10.96                      0.52                      0.53              2.425                   0.012                   0.012               0.00089                    0.00003                    0.00003 
   8154541          4594                80           0.11               0.05               1.52                    0.17                    0.16                11.58                      0.52                      0.50              2.492                   0.012                   0.013               0.00098                    0.00003                    0.00003 
   8354896          4841                94          -0.25               0.06               1.52                    0.16                    0.14                 7.38                      0.29                      0.28              2.883                   0.012                   0.012               0.00378                    0.00010                    0.00010 
   8154799          4415                90          -0.16               0.06               1.26                    0.18                    0.17                13.80                      0.77                      0.77              2.255                   0.016                   0.016               0.00048                    0.00002                    0.00002 
   7594865          4624                94          -0.27               0.06               1.01                    0.13                    0.11                10.70                      0.53                      0.48              2.385                   0.013                   0.013               0.00083                    0.00003                    0.00003 
   7670419          4444                77           0.17               0.05               1.03                    0.18                    0.09                10.96                      0.66                      0.39              2.373                   0.019                   0.015               0.00078                    0.00003                    0.00003 
   7670489          4453                96          -0.32               0.07               1.29                    0.13                    0.14                11.27                      0.50                      0.51              2.445                   0.012                   0.013               0.00090                    0.00003                    0.00003 
   8288164          4532                87          -0.08               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   8154383          4508                78           0.16               0.05               1.30                    0.12                    0.12                 8.35                      0.31                      0.33              2.708                   0.010                   0.011               0.00223                    0.00006                    0.00006 
   8086192          4571                83           0.02               0.05               1.27                    0.14                    0.13                 7.74                      0.32                      0.31              2.765                   0.012                   0.012               0.00274                    0.00008                    0.00008 
   7741179          4771               108          -0.61               0.08           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   7948086          4650                83           0.01               0.05               1.50                    0.17                    0.14                11.13                      0.49                      0.42              2.521                   0.012                   0.013               0.00109                    0.00003                    0.00003 
   8017159          4473               162          -1.96               0.13               1.23                    0.59                    0.39                37.45                      8.13                      6.42              1.382                   0.020                   0.021               0.00002                    0.00000                    0.00000 
   8085964          4945                76           0.20               0.05               2.69                    0.30                    0.33                 9.77                      0.45                      0.49              2.889                   0.016                   0.017               0.00290                    0.00009                    0.00010 
   7948193          4861                84           0.00               0.05               1.83                    0.24                    0.24                 7.36                      0.34                      0.34              2.964                   0.016                   0.016               0.00457                    0.00012                    0.00012 
   7809908          4533                78           0.15               0.05               1.26                    0.14                    0.12                11.16                      0.47                      0.46              2.444                   0.011                   0.012               0.00091                    0.00003                    0.00003 
   8016118          4930                84          -0.01               0.06               1.63                    0.25                    0.23                 8.14                      0.52                      0.49              2.829                   0.012                   0.012               0.00302                    0.00015                    0.00016 
   8153309          4494                92          -0.21               0.06               1.35                    0.26                    0.24                12.97                      0.85                      0.84              2.342                   0.023                   0.026               0.00062                    0.00002                    0.00002 
   7947648          4410                90          -0.16               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   7808227          4653                92          -0.21               0.06               0.96                    0.09                    0.08                10.17                      0.40                      0.35              2.405                   0.010                   0.010               0.00091                    0.00003                    0.00003 
   7807614          4468                78           0.15               0.05               1.07                    0.11                    0.10                10.94                      0.46                      0.40              2.387                   0.011                   0.010               0.00081                    0.00003                    0.00003 
   5339687          4546                89          -0.13               0.06               0.92                    0.07                    0.08                11.02                      0.42                      0.44              2.319                   0.009                   0.010               0.00069                    0.00003                    0.00003 
   5339823          4742                92          -0.21               0.06               1.65                    0.22                    0.21                11.82                      0.57                      0.58              2.511                   0.015                   0.015               0.00100                    0.00003                    0.00003 
   5340189          4770                81           0.07               0.05               1.16                    0.12                    0.11                 4.61                      0.19                      0.18              3.174                   0.011                   0.011               0.01181                    0.00035                    0.00034 
   5426041          4479                79           0.11               0.05               1.51                    0.16                    0.13                10.29                      0.40                      0.37              2.593                   0.011                   0.011               0.00139                    0.00004                    0.00004 
   5597965          4660                89          -0.13               0.06               1.37                    0.18                    0.17                 9.33                      0.48                      0.48              2.634                   0.015                   0.015               0.00168                    0.00006                    0.00006 
   5597397          4498                98          -0.36               0.07               1.08                    0.11                    0.11                 9.15                      0.37                      0.38              2.550                   0.010                   0.010               0.00141                    0.00005                    0.00004 
   5768953          4306                87          -0.09               0.06               1.53                    0.41                    0.35                22.22                      2.44                      2.17              1.927                   0.028                   0.029               0.00014                    0.00001                    0.00001 
   5685000          4786                97          -0.32               0.07               0.90                    0.07                    0.06                10.22                      0.32                      0.25              2.375                   0.009                   0.010               0.00084                    0.00002                    0.00002 
   5855568          4691                96          -0.30               0.07               1.24                    0.11                    0.11                10.85                      0.39                      0.41              2.461                   0.010                   0.011               0.00097                    0.00003                    0.00003 
   5770031          4772                91          -0.17               0.06               1.14                    0.15                    0.15                10.62                      0.56                      0.54              2.442                   0.015                   0.015               0.00095                    0.00003                    0.00003 
   5512910          4869                98          -0.36               0.07               1.64                    0.24                    0.22                11.84                      0.65                      0.63              2.506                   0.016                   0.016               0.00099                    0.00003                    0.00003 
   5427229          4659                80           0.10               0.05               1.53                    0.18                    0.15                11.09                      0.56                      0.44              2.531                   0.012                   0.013               0.00111                    0.00004                    0.00005 
   5512777          4568                93          -0.24               0.06               0.88                    0.07                    0.04                 9.98                      0.30                      0.23              2.389                   0.010                   0.009               0.00089                    0.00003                    0.00003 
   5341131          4608                80           0.09               0.05               1.71                    0.23                    0.21                 9.85                      0.46                      0.44              2.685                   0.017                   0.017               0.00180                    0.00005                    0.00005 
   5770923          4927                82           0.04               0.05               1.97                    0.29                    0.18                 9.10                      0.51                      0.35              2.814                   0.012                   0.011               0.00261                    0.00008                    0.00007 
   5856931          4173                85          -0.02               0.06               1.28                    0.55                    0.32                25.10                      4.52                      2.61              1.745                   0.025                   0.029               0.00008                    0.00001                    0.00001 
   5770637          4543                92          -0.20               0.06               1.17                    0.14                    0.15                 9.93                      0.48                      0.50              2.512                   0.014                   0.015               0.00120                    0.00004                    0.00004 
   5856737          4599                83           0.01               0.05               1.08                    0.14                    0.11                 5.14                      0.26                      0.22              3.050                   0.011                   0.010               0.00796                    0.00029                    0.00030 
   5685237          4664                96          -0.31               0.07               1.21                    0.12                    0.11                 6.33                      0.24                      0.25              2.919                   0.011                   0.011               0.00479                    0.00014                    0.00013 
   5598789          4797                82           0.05               0.05               1.77                    0.24                    0.20                10.31                      0.52                      0.45              2.657                   0.013                   0.012               0.00160                    0.00005                    0.00005 
   5685279          4281               103          -0.48               0.07               1.16                    0.27                    0.23                23.30                      2.10                      1.92              1.768                   0.023                   0.023               0.00009                    0.00001                    0.00001 
   5599763          4454                74           0.24               0.05               1.19                    0.12                    0.11                11.50                      0.47                      0.43              2.391                   0.010                   0.011               0.00078                    0.00002                    0.00002 
   5686036          4568                94          -0.27               0.06               1.21                    0.13                    0.14                10.61                      0.45                      0.48              2.468                   0.012                   0.013               0.00101                    0.00003                    0.00003 
   5428360          4586                77           0.17               0.05               1.21                    0.15                    0.13                 6.66                      0.30                      0.28              2.873                   0.015                   0.015               0.00408                    0.00011                    0.00012 
   5514079          4615                81           0.07               0.05               1.39                    0.14                    0.13                 7.45                      0.30                      0.28              2.838                   0.010                   0.010               0.00337                    0.00011                    0.00011 
   5342486          4451                75           0.22               0.05               1.09                    0.13                    0.11                 6.74                      0.33                      0.27              2.817                   0.012                   0.010               0.00355                    0.00012                    0.00013 
   5857548          4747                94          -0.26               0.06               0.92                    0.09                    0.08                 9.84                      0.54                      0.45              2.416                   0.011                   0.011               0.00096                    0.00005                    0.00005 
   5857724          4290               102          -0.45               0.07               1.02                    0.21                    0.15                15.05                      1.04                      0.80              2.090                   0.025                   0.020               0.00030                    0.00001                    0.00001 
   5857618          4581                75           0.22               0.05               1.65                    0.18                    0.15                 9.09                      0.37                      0.34              2.740                   0.011                   0.011               0.00220                    0.00006                    0.00006 
   5771513          4925               103          -0.48               0.07               0.95                    0.15                    0.12                10.22                      0.78                      0.64              2.397                   0.011                   0.011               0.00089                    0.00007                    0.00007 
   5600739          4791                78           0.15               0.05               1.27                    0.15                    0.13                 4.80                      0.24                      0.23              3.178                   0.009                   0.010               0.01144                    0.00048                    0.00048 
   5515314          4646                70           0.34               0.04               1.36                    0.13                    0.13                 5.97                      0.23                      0.22              3.018                   0.011                   0.012               0.00638                    0.00018                    0.00018 
   5772710          4449                72           0.29               0.04               1.30                    0.26                    0.22                11.80                      0.87                      0.76              2.407                   0.023                   0.024               0.00079                    0.00004                    0.00004 
   5514974          4576                84          -0.01               0.06               1.01                    0.12                    0.09                10.41                      0.47                      0.35              2.409                   0.012                   0.011               0.00090                    0.00003                    0.00003 
   5773063          4555                91          -0.19               0.06               1.22                    0.15                    0.14                 9.53                      0.45                      0.43              2.566                   0.013                   0.013               0.00141                    0.00005                    0.00004 
   5601827          4660                87          -0.08               0.06               1.45                    0.15                    0.14                 7.97                      0.32                      0.30              2.796                   0.012                   0.012               0.00286                    0.00008                    0.00007 
   5602062          4666                88          -0.12               0.06               1.06                    0.10                    0.10                 5.85                      0.23                      0.22              2.930                   0.009                   0.010               0.00532                    0.00015                    0.00015 
   5515939          4822               101          -0.44               0.07               0.88                    0.09                    0.05                 9.94                      0.37                      0.28              2.392                   0.013                   0.012               0.00090                    0.00003                    0.00003 
   5515794          4817                82           0.05               0.05               1.83                    0.13                    0.40                10.88                      0.28                      1.01              2.623                   0.016                   0.023               0.00145                    0.00005                    0.00005 
   5430779          4726                76           0.20               0.05               1.40                    0.15                    0.14                 6.16                      0.27                      0.26              3.004                   0.011                   0.011               0.00598                    0.00019                    0.00019 
   5602545          4821                91          -0.19               0.06               1.33                    0.14                    0.13                11.14                      0.52                      0.46              2.465                   0.010                   0.010               0.00095                    0.00003                    0.00003 
   5602690          4482               109          -0.64               0.08               1.12                    0.14                    0.12                11.11                      0.54                      0.49              2.397                   0.012                   0.012               0.00082                    0.00003                    0.00003 
   5688694          4497                87          -0.08               0.06               1.19                    0.12                    0.11                 9.41                      0.36                      0.36              2.567                   0.011                   0.010               0.00143                    0.00004                    0.00004 
   5859492          4478                74           0.24               0.05               1.27                    0.12                    0.11                11.24                      0.43                      0.41              2.439                   0.010                   0.010               0.00089                    0.00003                    0.00003 
   5860093          4509               103          -0.49               0.07               1.06                    0.11                    0.10                 8.54                      0.34                      0.32              2.597                   0.010                   0.010               0.00169                    0.00005                    0.00005 
   5517310          4455                96          -0.30               0.07               1.29                    0.14                    0.13                15.10                      0.64                      0.64              2.192                   0.011                   0.011               0.00038                    0.00001                    0.00001 
   5517118          4510                78           0.15               0.05               1.08                    0.13                    0.11                10.99                      0.53                      0.42              2.387                   0.014                   0.012               0.00081                    0.00003                    0.00003 
   5517442          4766                88          -0.10               0.06               1.46                    0.19                    0.18                11.79                      0.65                      0.67              2.459                   0.010                   0.011               0.00089                    0.00004                    0.00004 
   5689606          4577                84           0.00               0.05               1.67                    0.17                    0.17                11.40                      0.49                      0.49              2.543                   0.012                   0.010               0.00112                    0.00004                    0.00004 
   5689343          4956                79           0.13               0.05               1.84                    0.22                    0.20                 8.02                      0.41                      0.36              2.893                   0.013                   0.012               0.00356                    0.00011                    0.00012 
   5689750          4462                75           0.21               0.05               1.01                    0.15                    0.10                10.62                      0.59                      0.43              2.394                   0.015                   0.012               0.00085                    0.00003                    0.00003 
   5944493          4956                95          -0.27               0.06               1.14                    0.15                    0.17                10.98                      0.58                      0.66              2.414                   0.014                   0.016               0.00086                    0.00003                    0.00003 
   5774558          4594                90          -0.17               0.06               1.13                    0.23                    0.19                 9.16                      0.67                      0.60              2.567                   0.021                   0.020               0.00147                    0.00007                    0.00007 
   5774568          4598                75           0.23               0.05               1.28                    0.12                    0.11                 6.35                      0.22                      0.22              2.938                   0.010                   0.009               0.00498                    0.00013                    0.00013 
   6026983          4549                76           0.21               0.05               1.31                    0.12                    0.11                 7.35                      0.26                      0.25              2.822                   0.010                   0.010               0.00330                    0.00008                    0.00008 
   5774861          4539                91          -0.19               0.06               1.12                    0.21                    0.19                11.62                      0.77                      0.72              2.357                   0.023                   0.023               0.00071                    0.00003                    0.00003 
   4813971          4494                76           0.19               0.05               1.23                    0.13                    0.13                11.27                      0.49                      0.48              2.425                   0.011                   0.012               0.00086                    0.00003                    0.00003 
   4814198          4703                78           0.13               0.05               1.80                    0.15                    0.14                11.21                      0.42                      0.35              2.593                   0.010                   0.010               0.00127                    0.00003                    0.00004 
   5165979          4579                83           0.01               0.05               1.42                    0.18                    0.18                 8.39                      0.38                      0.40              2.743                   0.016                   0.017               0.00241                    0.00007                    0.00007 
   5253296          4454                96          -0.30               0.07               1.38                    0.25                    0.22                12.83                      0.83                      0.83              2.361                   0.019                   0.019               0.00065                    0.00003                    0.00003 
   5078240          4128                77           0.16               0.05               1.01                    0.23                    0.09                20.78                      1.57                      0.79              1.815                   0.023                   0.018               0.00011                    0.00001                    0.00001 
   5253782          4754                86          -0.05               0.06               1.38                    0.11                    0.16                10.83                      0.35                      0.51              2.506                   0.013                   0.014               0.00108                    0.00003                    0.00003 
   4814689          4561                81           0.08               0.05               1.16                    0.13                    0.11                 6.88                      0.29                      0.28              2.828                   0.012                   0.012               0.00357                    0.00011                    0.00011 
   4902641          4894                81           0.06               0.05               2.02                    0.24                    0.19                 8.38                      0.34                      0.32              2.897                   0.012                   0.011               0.00343                    0.00011                    0.00011 
   4902701          4395                88          -0.10               0.06               1.09                    0.12                    0.11                10.45                      0.46                      0.43              2.437                   0.011                   0.011               0.00095                    0.00003                    0.00003 
   4903283          4875                92          -0.22               0.06               1.26                    0.19                    0.20                11.30                      0.64                      0.68              2.430                   0.018                   0.021               0.00087                    0.00002                    0.00003 
   4633907          4531                85          -0.04               0.06               1.00                    0.10                    0.07                10.79                      0.42                      0.32              2.372                   0.011                   0.009               0.00080                    0.00002                    0.00002 
   4634310          4503                78           0.15               0.05               1.48                    0.19                    0.19                12.07                      0.62                      0.62              2.445                   0.013                   0.014               0.00084                    0.00003                    0.00003 
   4634108          4492                86          -0.05               0.06               1.16                    0.15                    0.14                 8.72                      0.43                      0.41              2.620                   0.014                   0.015               0.00174                    0.00005                    0.00005 
   5166068          4623               100          -0.41               0.07               0.90                    0.11                    0.07                 5.65                      0.26                      0.16              2.893                   0.012                   0.011               0.00503                    0.00014                    0.00015 
   4991033          4477                87          -0.08               0.06               1.15                    0.11                    0.12                 9.14                      0.37                      0.39              2.575                   0.010                   0.010               0.00150                    0.00005                    0.00005 
   5254812          4719                94          -0.25               0.06               1.14                    0.11                    0.10                 6.64                      0.26                      0.25              2.852                   0.010                   0.010               0.00391                    0.00011                    0.00011 
   4904166          4752                96          -0.29               0.07               1.05                    0.10                    0.09                 5.76                      0.23                      0.22              2.937                   0.010                   0.010               0.00547                    0.00016                    0.00016 
   4991425          4707               104          -0.50               0.07               0.89                    0.15                    0.08                10.99                      0.61                      0.37              2.311                   0.020                   0.015               0.00068                    0.00002                    0.00002 
   4991732          4731                78           0.14               0.05               1.66                    0.17                    0.15                 7.44                      0.29                      0.28              2.913                   0.011                   0.011               0.00402                    0.00011                    0.00011 
   5167972          4628                92          -0.20               0.06               1.71                    0.31                    0.25                13.24                      0.91                      0.83              2.429                   0.019                   0.019               0.00074                    0.00004                    0.00004 
   5167473          4689                97          -0.33               0.07               0.95                    0.09                    0.08                10.23                      0.38                      0.34              2.396                   0.011                   0.010               0.00089                    0.00002                    0.00003 
   5256019          4668                95          -0.29               0.07               0.91                    0.10                    0.05                10.24                      0.43                      0.25              2.379                   0.011                   0.009               0.00085                    0.00003                    0.00003 
   5255835          4674               112          -0.71               0.08               1.08                    0.12                    0.10                 6.87                      0.30                      0.29              2.797                   0.011                   0.012               0.00333                    0.00011                    0.00011 
   5430086          4403                70           0.34               0.04               1.09                    0.15                    0.11                11.86                      0.62                      0.50              2.328                   0.014                   0.013               0.00065                    0.00002                    0.00002 
   5257167          4934               112          -0.71               0.08               0.90                    0.15                    0.13                10.18                      0.86                      0.71              2.372                   0.013                   0.013               0.00084                    0.00007                    0.00007 
   5168707          4446               102          -0.46               0.07               0.97                    0.11                    0.09                12.10                      0.57                      0.47              2.259                   0.010                   0.010               0.00055                    0.00002                    0.00002 
   5168713          4518                99          -0.37               0.07               1.12                    0.12                    0.11                 9.66                      0.42                      0.41              2.517                   0.010                   0.010               0.00124                    0.00004                    0.00004 
   5168382          4803                96          -0.31               0.07               0.96                    0.09                    0.08                 3.91                      0.14                      0.13              3.237                   0.009                   0.009               0.01607                    0.00042                    0.00042 
   5080831          4700                79           0.13               0.05               0.96                    0.13                    0.07                 3.92                      0.17                      0.12              3.244                   0.015                   0.013               0.01627                    0.00056                    0.00058 
   5344943          4626                73           0.27               0.04               1.27                    0.13                    0.12                 5.92                      0.23                      0.22              2.998                   0.012                   0.013               0.00613                    0.00016                    0.00016 
   5431353          4375               107          -0.59               0.08               1.09                    0.13                    0.14                14.31                      0.67                      0.73              2.163                   0.014                   0.015               0.00037                    0.00001                    0.00001 
   5345094          4621                79           0.12               0.05               1.17                    0.11                    0.10                 5.26                      0.19                      0.19              3.062                   0.010                   0.010               0.00800                    0.00021                    0.00022 
   6504978          4825                75           0.21               0.05               1.29                    0.13                    0.12                 4.62                      0.19                      0.17              3.218                   0.011                   0.011               0.01302                    0.00038                    0.00037 
   6587865          4238                86          -0.07               0.06               0.97                    0.19                    0.09                21.09                      1.45                      0.82              1.783                   0.019                   0.015               0.00010                    0.00000                    0.00000 
   6505025          4607                85          -0.03               0.06               1.04                    0.16                    0.12                10.31                      0.56                      0.43              2.431                   0.017                   0.014               0.00095                    0.00003                    0.00003 
   6504840          4535                88          -0.10               0.06               1.13                    0.11                    0.11                 8.93                      0.37                      0.38              2.589                   0.010                   0.010               0.00159                    0.00005                    0.00005 
   6188269          4737                88          -0.11               0.06               1.94                    0.27                    0.28                10.29                      0.53                      0.55              2.697                   0.016                   0.018               0.00177                    0.00006                    0.00006 
   6188215          4927                82           0.03               0.05               2.26                    0.29                    0.26                 8.26                      0.40                      0.39              2.960                   0.014                   0.014               0.00404                    0.00016                    0.00017 
   6106895          4684                93          -0.24               0.06               1.16                    0.14                    0.13                11.31                      0.58                      0.55              2.397                   0.012                   0.012               0.00081                    0.00003                    0.00003 
   6347518          4860                94          -0.26               0.06               1.30                    0.15                    0.14                 6.44                      0.28                      0.27              2.933                   0.013                   0.014               0.00485                    0.00014                    0.00014 
   5943448          4491                90          -0.16               0.06               0.93                    0.16                    0.10                 9.79                      0.55                      0.39              2.432                   0.018                   0.015               0.00100                    0.00004                    0.00004 
   5858947          4777               119          -0.89               0.09               1.04                    0.11                    0.10                 4.48                      0.18                      0.18              3.151                   0.012                   0.012               0.01151                    0.00033                    0.00032 
   6025641          4666                72           0.30               0.04               1.40                    0.13                    0.12                 6.34                      0.23                      0.23              2.977                   0.010                   0.010               0.00546                    0.00015                    0.00014 
   6425652          4620                95          -0.28               0.07               0.88                    0.10                    0.05                10.56                      0.43                      0.28              2.343                   0.011                   0.010               0.00076                    0.00003                    0.00003 
   6425301          4468                88          -0.10               0.06               1.13                    0.14                    0.13                 8.12                      0.40                      0.38              2.670                   0.013                   0.012               0.00211                    0.00008                    0.00008 
   6504725          4439                74           0.25               0.05               1.25                    0.20                    0.17                11.58                      0.69                      0.62              2.407                   0.017                   0.017               0.00080                    0.00003                    0.00003 
   6504411          4780               102          -0.47               0.07               0.85                    0.07                    0.04                10.03                      0.30                      0.28              2.371                   0.010                   0.009               0.00085                    0.00003                    0.00003 
   5858641          4158                86          -0.06               0.06               1.36                    0.17                    0.18                23.33                      1.26                      1.29              1.835                   0.014                   0.015               0.00011                    0.00000                    0.00001 
   5858034          4794                91          -0.18               0.06               1.26                    0.11                    0.17                10.64                      0.32                      0.59              2.484                   0.011                   0.013               0.00105                    0.00003                    0.00003 
   6025031          4460                79           0.13               0.05               1.11                    0.13                    0.12                 8.27                      0.38                      0.33              2.647                   0.012                   0.012               0.00195                    0.00006                    0.00006 
   6346443          4712                87          -0.08               0.06               1.17                    0.16                    0.15                10.62                      0.51                      0.51              2.454                   0.016                   0.017               0.00098                    0.00003                    0.00003 
   6186435          4428                71           0.32               0.04               1.03                    0.18                    0.11                10.69                      0.67                      0.47              2.396                   0.019                   0.016               0.00085                    0.00003                    0.00003 
   6185790          4501                90          -0.15               0.06               1.19                    0.12                    0.14                 9.97                      0.42                      0.48              2.514                   0.011                   0.013               0.00120                    0.00004                    0.00004 
   6104786          4782                99          -0.37               0.07               1.10                    0.10                    0.09                 4.72                      0.17                      0.16              3.130                   0.009                   0.010               0.01043                    0.00028                    0.00028 
   6266772          4466                84          -0.01               0.06               1.44                    0.17                    0.15                10.76                      0.54                      0.48              2.534                   0.010                   0.010               0.00116                    0.00005                    0.00005 
   6424157          4651                84          -0.02               0.06               1.23                    0.11                    0.11                 6.59                      0.25                      0.24              2.889                   0.010                   0.010               0.00429                    0.00012                    0.00011 
   6345474          4540                83           0.02               0.05               0.97                    0.12                    0.08                10.16                      0.53                      0.40              2.413                   0.010                   0.010               0.00092                    0.00004                    0.00004 
   6423690          4800               106          -0.55               0.07               1.18                    0.15                    0.13                10.97                      0.53                      0.51              2.428                   0.013                   0.012               0.00089                    0.00003                    0.00003 
   6345145          4550                87          -0.09               0.06               1.23                    0.18                    0.17                 9.79                      0.55                      0.55              2.547                   0.017                   0.017               0.00131                    0.00005                    0.00005 
   6023638          4504                86          -0.06               0.06               1.23                    0.15                    0.14                 8.51                      0.39                      0.37              2.666                   0.013                   0.015               0.00199                    0.00006                    0.00006 
   6103934          4741                82           0.05               0.05               1.58                    0.16                    0.15                 7.43                      0.29                      0.29              2.895                   0.012                   0.013               0.00385                    0.00011                    0.00011 
   6185317          4644                84          -0.02               0.06               1.09                    0.11                    0.10                 5.89                      0.23                      0.22              2.935                   0.010                   0.010               0.00533                    0.00015                    0.00015 
   5940587          4783                93          -0.24               0.06               1.38                    0.13                    0.12                 6.76                      0.27                      0.26              2.916                   0.011                   0.011               0.00445                    0.00013                    0.00013 
   6501237          4627                89          -0.13               0.06               1.41                    0.14                    0.13                 8.83                      0.34                      0.33              2.696                   0.011                   0.011               0.00205                    0.00006                    0.00006 
   6264398          4573                89          -0.14               0.06               0.94                    0.10                    0.05                10.32                      0.40                      0.27              2.389                   0.010                   0.009               0.00086                    0.00003                    0.00003 
   6343543          4794                97          -0.34               0.07               1.61                    0.23                    0.20                13.49                      0.78                      0.73              2.384                   0.013                   0.013               0.00065                    0.00003                    0.00003 
   6422994          4953                88          -0.11               0.06               1.73                    0.20                    0.19                11.64                      0.52                      0.55              2.544                   0.011                   0.011               0.00110                    0.00003                    0.00003 
   6344499          4941               112          -0.72               0.08           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6421579          4185                86          -0.04               0.06               1.35                    0.33                    0.34                24.36                      2.65                      2.85              1.792                   0.017                   0.019               0.00009                    0.00001                    0.00001 
   6343222          4478                76           0.19               0.05               1.17                    0.13                    0.12                 7.30                      0.30                      0.29              2.779                   0.013                   0.013               0.00300                    0.00008                    0.00008 
   6500038          4455                90          -0.17               0.06               1.10                    0.12                    0.12                 8.83                      0.37                      0.37              2.587                   0.012                   0.011               0.00160                    0.00005                    0.00005 
   6183311          4773                90          -0.17               0.06               1.31                    0.23                    0.21                11.47                      0.83                      0.81              2.436                   0.015                   0.015               0.00087                    0.00005                    0.00005 
   5940068          4518                85          -0.03               0.06               1.13                    0.11                    0.10                 6.62                      0.27                      0.25              2.848                   0.010                   0.010               0.00388                    0.00011                    0.00011 
   5940060          4516                98          -0.36               0.07               1.07                    0.12                    0.11                 8.46                      0.40                      0.38              2.610                   0.011                   0.011               0.00175                    0.00006                    0.00006 
   6103082          4797                86          -0.05               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6341990          4544                85          -0.03               0.06               1.01                    0.11                    0.08                 5.37                      0.22                      0.16              2.982                   0.011                   0.009               0.00650                    0.00017                    0.00017 
   6263410          4939                82           0.05               0.05               2.26                    0.27                    0.25                 8.44                      0.34                      0.35              2.942                   0.014                   0.015               0.00378                    0.00010                    0.00009 
   6262867          4437                99          -0.37               0.07               1.06                    0.15                    0.13                11.10                      0.58                      0.53              2.372                   0.016                   0.015               0.00077                    0.00002                    0.00002 
   6262706          4692                90          -0.15               0.06               1.58                    0.21                    0.18                 9.62                      0.48                      0.46              2.670                   0.014                   0.015               0.00178                    0.00007                    0.00007 
   6181896          4774               101          -0.44               0.07               1.62                    0.19                    0.17                 8.88                      0.39                      0.38              2.752                   0.012                   0.013               0.00232                    0.00007                    0.00007 
   6100524          4599                98          -0.35               0.07               1.01                    0.10                    0.09                 6.41                      0.26                      0.24              2.827                   0.011                   0.010               0.00382                    0.00011                    0.00011 
   6101471          4784                91          -0.17               0.06               1.26                    0.12                    0.11                 6.49                      0.25                      0.24              2.914                   0.011                   0.011               0.00462                    0.00013                    0.00013 
   6100831          4551                96          -0.30               0.07               0.88                    0.06                    0.05                10.89                      0.29                      0.26              2.308                   0.012                   0.011               0.00068                    0.00002                    0.00002 
   5938430          4484                88          -0.11               0.06               1.26                    0.16                    0.14                 8.66                      0.45                      0.43              2.662                   0.012                   0.011               0.00194                    0.00008                    0.00008 
   5768075          4527                67           0.42               0.04               1.42                    0.13                    0.13                 6.48                      0.23                      0.24              2.968                   0.011                   0.011               0.00523                    0.00014                    0.00013 
   5854149          4590                77           0.17               0.05               1.50                    0.15                    0.15                11.34                      0.43                      0.42              2.505                   0.013                   0.012               0.00103                    0.00003                    0.00003 
   5682548          4406                91          -0.17               0.06               1.10                    0.14                    0.13                11.34                      0.60                      0.58              2.369                   0.012                   0.012               0.00075                    0.00003                    0.00003 
   5937398          4624                87          -0.08               0.06               1.03                    0.13                    0.11                 5.53                      0.27                      0.23              2.964                   0.011                   0.010               0.00607                    0.00020                    0.00022 
   5596344          4778                92          -0.20               0.06               1.19                    0.14                    0.12                10.96                      0.49                      0.46              2.432                   0.012                   0.013               0.00090                    0.00003                    0.00003 
   6844293          4736                95          -0.28               0.06               0.90                    0.07                    0.06                10.28                      0.34                      0.25              2.368                   0.010                   0.010               0.00082                    0.00002                    0.00002 
   7014958          4562                76           0.18               0.05               1.40                    0.15                    0.15                 8.66                      0.36                      0.37              2.709                   0.013                   0.015               0.00216                    0.00006                    0.00006 
   6929729          4593                81           0.08               0.05               1.49                    0.20                    0.18                 9.03                      0.43                      0.41              2.701                   0.015                   0.015               0.00203                    0.00006                    0.00006 
   6844373          4556                86          -0.05               0.06               1.10                    0.15                    0.13                 8.41                      0.45                      0.40              2.631                   0.013                   0.014               0.00185                    0.00007                    0.00007 
   6587345          4466                77           0.17               0.05               0.97                    0.12                    0.09                10.44                      0.56                      0.49              2.392                   0.010                   0.010               0.00086                    0.00004                    0.00004 
   6587245          4518                85          -0.04               0.06               1.87                    0.29                    0.23                16.35                      1.01                      0.89              2.283                   0.017                   0.016               0.00043                    0.00002                    0.00002 
   6587665          4577                93          -0.22               0.06               1.19                    0.19                    0.18                 8.80                      0.50                      0.49              2.626                   0.019                   0.020               0.00175                    0.00005                    0.00005 
   6672662          4801                88          -0.10               0.06               1.42                    0.25                    0.21                11.09                      0.69                      0.57              2.499                   0.021                   0.025               0.00104                    0.00004                    0.00004 
   6586554          4760                79           0.11               0.05               1.66                    0.30                    0.22                10.22                      0.69                      0.53              2.640                   0.016                   0.019               0.00155                    0.00006                    0.00006 
   6843557          4506                78           0.14               0.05               1.55                    0.16                    0.13                10.67                      0.42                      0.40              2.574                   0.010                   0.010               0.00128                    0.00004                    0.00004 
   6843705          4581                96          -0.32               0.07               1.44                    0.20                    0.20                12.95                      0.70                      0.71              2.371                   0.014                   0.015               0.00066                    0.00003                    0.00003 
   6587049          4662                91          -0.19               0.06               1.33                    0.16                    0.15                11.45                      0.54                      0.53              2.445                   0.011                   0.012               0.00089                    0.00003                    0.00003 
   7098412          4222               111          -0.69               0.08               1.09                    0.26                    0.22                23.96                      2.07                      1.87              1.717                   0.025                   0.023               0.00008                    0.00001                    0.00000 
   6928997          4689                77           0.17               0.05               1.41                    0.13                    0.12                 6.34                      0.25                      0.25              2.982                   0.010                   0.010               0.00553                    0.00018                    0.00017 
   7014894          4891                79           0.13               0.05               2.18                    0.12                    0.33                 9.91                      0.25                      0.58              2.777                   0.011                   0.014               0.00223                    0.00006                    0.00007 
   6929280          4508                81           0.08               0.05               1.09                    0.12                    0.11                10.70                      0.47                      0.45              2.415                   0.011                   0.010               0.00089                    0.00003                    0.00003 
   7098252          4581                94          -0.24               0.06               1.00                    0.11                    0.10                12.01                      0.50                      0.46              2.278                   0.013                   0.013               0.00058                    0.00002                    0.00002 
   6502960          4409               107          -0.59               0.08               1.05                    0.25                    0.20                15.31                      1.21                      0.99              2.088                   0.029                   0.025               0.00029                    0.00001                    0.00001 
   6502831          4915               115          -0.77               0.08           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6502800          4566                81           0.07               0.05               1.24                    0.12                    0.11                 7.37                      0.30                      0.28              2.796                   0.011                   0.010               0.00310                    0.00009                    0.00009 
   6502765          4534                95          -0.28               0.06               0.90                    0.11                    0.05                10.52                      0.46                      0.24              2.353                   0.013                   0.011               0.00078                    0.00002                    0.00002 
   6842824          4522                89          -0.14               0.06               1.16                    0.19                    0.18                11.09                      0.64                      0.64              2.410                   0.020                   0.020               0.00085                    0.00003                    0.00003 
   6842918          4718                87          -0.08               0.06               1.07                    0.28                    0.16                 9.97                      0.87                      0.55              2.473                   0.024                   0.016               0.00108                    0.00004                    0.00004 
   7014001          4688                84          -0.02               0.06               1.40                    0.14                    0.20                10.84                      0.37                      0.61              2.514                   0.015                   0.018               0.00111                    0.00003                    0.00003 
   6842204          4607                75           0.23               0.05               1.12                    0.10                    0.09                 4.68                      0.17                      0.16              3.147                   0.010                   0.010               0.01093                    0.00030                    0.00029 
   6585816          4464                72           0.28               0.04               1.47                    0.17                    0.15                 9.13                      0.42                      0.40              2.684                   0.013                   0.013               0.00193                    0.00007                    0.00007 
   6756908          4507                84           0.00               0.05               1.10                    0.21                    0.15                11.92                      0.76                      0.60              2.327                   0.025                   0.020               0.00065                    0.00002                    0.00002 
   6756648          5018                80           0.10               0.05               2.61                    0.31                    0.37                10.24                      0.46                      0.48              2.832                   0.017                   0.018               0.00242                    0.00006                    0.00006 
   6756579          4892                92          -0.20               0.06               2.08                    0.20                    0.18                13.59                      0.52                      0.46              2.490                   0.010                   0.010               0.00083                    0.00002                    0.00002 
   6757332          4528                94          -0.25               0.06               1.14                    0.12                    0.10                 7.87                      0.32                      0.30              2.701                   0.011                   0.012               0.00233                    0.00007                    0.00007 
   6757558          4661                83           0.01               0.05               1.12                    0.10                    0.09                 5.43                      0.20                      0.19              3.016                   0.009                   0.009               0.00696                    0.00019                    0.00018 
   6501869          4818                90          -0.15               0.06               1.03                    0.14                    0.09                10.31                      0.55                      0.40              2.425                   0.012                   0.011               0.00094                    0.00003                    0.00003 
   6501676          4468                92          -0.20               0.06               1.18                    0.12                    0.12                 9.77                      0.40                      0.41              2.528                   0.011                   0.012               0.00126                    0.00004                    0.00004 
   6584555          4624                72           0.31               0.04               1.21                    0.11                    0.11                 4.97                      0.17                      0.18              3.128                   0.010                   0.010               0.00986                    0.00027                    0.00026 
   6756017          4609                86          -0.07               0.06               1.10                    0.19                    0.15                10.82                      0.70                      0.59              2.411                   0.018                   0.016               0.00087                    0.00004                    0.00004 
   6841449          4529                93          -0.22               0.06               1.19                    0.12                    0.11                 9.72                      0.40                      0.38              2.538                   0.010                   0.010               0.00130                    0.00004                    0.00004 
   6755907          4420                90          -0.16               0.06               1.15                    0.10                    0.12                 9.67                      0.35                      0.40              2.528                   0.009                   0.012               0.00127                    0.00004                    0.00004 
   6755830          4553                78           0.14               0.05               1.44                    0.17                    0.18                10.94                      0.48                      0.53              2.519                   0.015                   0.017               0.00110                    0.00003                    0.00003 
   6841322          4534                98          -0.35               0.07               1.28                    0.23                    0.20                12.10                      0.79                      0.76              2.378                   0.018                   0.020               0.00072                    0.00003                    0.00003 
   6755958          4575               103          -0.49               0.07               1.10                    0.12                    0.11                 9.43                      0.42                      0.39              2.531                   0.011                   0.011               0.00131                    0.00004                    0.00004 
   6584091          4535                79           0.13               0.05               1.07                    0.16                    0.13                10.47                      0.61                      0.50              2.426                   0.014                   0.013               0.00093                    0.00004                    0.00004 
   6755373          4521                87          -0.07               0.06               1.35                    0.15                    0.14                 9.72                      0.44                      0.41              2.591                   0.012                   0.011               0.00147                    0.00005                    0.00005 
   6500623          4319                83           0.02               0.05               1.45                    0.20                    0.20                18.87                      0.95                      1.06              2.047                   0.017                   0.017               0.00022                    0.00001                    0.00001 
   6583850          5033               114          -0.75               0.08           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3323943          4626                92          -0.19               0.06               1.06                    0.15                    0.12                10.62                      0.53                      0.47              2.412                   0.017                   0.015               0.00089                    0.00002                    0.00002 
   3217051          4508                74           0.24               0.05               1.23                    0.15                    0.15                10.82                      0.50                      0.51              2.458                   0.013                   0.014               0.00097                    0.00003                    0.00003 
   3216467          4389                70           0.35               0.04               1.11                    0.13                    0.12                11.26                      0.52                      0.48              2.382                   0.014                   0.014               0.00078                    0.00003                    0.00003 
   3096473          4458                88          -0.11               0.06               1.07                    0.21                    0.16                10.35                      0.76                      0.56              2.436                   0.022                   0.019               0.00096                    0.00004                    0.00004 
   3216638          4327                89          -0.14               0.06               1.18                    0.21                    0.18                15.05                      1.00                      0.96              2.154                   0.019                   0.018               0.00034                    0.00002                    0.00002 
   3424384          4622                99          -0.37               0.07               0.86                    0.06                    0.05                 9.82                      0.32                      0.27              2.394                   0.016                   0.015               0.00092                    0.00005                    0.00005 
   3526625          4574                82           0.05               0.05               1.10                    0.20                    0.15                10.44                      0.68                      0.52              2.440                   0.022                   0.019               0.00096                    0.00003                    0.00003 
   3526061          4643                77           0.17               0.05               1.23                    0.12                    0.11                 5.81                      0.23                      0.22              3.000                   0.011                   0.011               0.00628                    0.00019                    0.00019 
   3424105          4468                77           0.18               0.05               1.44                    0.14                    0.13                 9.97                      0.37                      0.37              2.600                   0.011                   0.011               0.00146                    0.00004                    0.00004 
   3323401          4541                84          -0.00               0.05               0.98                    0.13                    0.07                10.33                      0.52                      0.36              2.403                   0.013                   0.012               0.00089                    0.00003                    0.00003 
   3425675          4642                90          -0.15               0.06               0.99                    0.11                    0.08                10.34                      0.46                      0.34              2.403                   0.013                   0.012               0.00089                    0.00003                    0.00003 
   3527032          4621                91          -0.19               0.06               1.48                    0.19                    0.18                10.96                      0.58                      0.56              2.527                   0.013                   0.013               0.00112                    0.00005                    0.00005 
   3425476          4662                83           0.02               0.05               1.37                    0.14                    0.13                10.86                      0.44                      0.37              2.500                   0.012                   0.012               0.00106                    0.00003                    0.00003 
   3098716          4788               102          -0.46               0.07               0.88                    0.13                    0.05                 9.84                      0.49                      0.30              2.403                   0.017                   0.013               0.00093                    0.00003                    0.00003 
   3098045          4730                93          -0.24               0.06               1.13                    0.11                    0.10                10.64                      0.41                      0.42              2.435                   0.010                   0.010               0.00094                    0.00003                    0.00003 
   2970396          4504                86          -0.06               0.06               0.99                    0.11                    0.08                10.76                      0.48                      0.33              2.372                   0.011                   0.010               0.00080                    0.00003                    0.00003 
   3527708          4306                90          -0.17               0.06               1.02                    0.20                    0.11                20.37                      1.34                      0.84              1.828                   0.023                   0.017               0.00012                    0.00000                    0.00000 
   3527891          4476                84           0.01               0.05               1.40                    0.23                    0.21                12.78                      0.76                      0.75              2.371                   0.020                   0.022               0.00067                    0.00002                    0.00002 
   3426898          4609                98          -0.35               0.07               1.12                    0.10                    0.10                 7.81                      0.29                      0.29              2.700                   0.011                   0.011               0.00235                    0.00007                    0.00007 
   3730854          4425                79           0.11               0.05               1.39                    0.17                    0.18                10.58                      0.50                      0.54              2.529                   0.014                   0.017               0.00117                    0.00004                    0.00004 
   3427629          4427                72           0.30               0.04               1.04                    0.13                    0.08                11.04                      0.52                      0.36              2.371                   0.013                   0.011               0.00077                    0.00003                    0.00003 
   3529597          4795                80           0.09               0.05               2.17                    0.33                    0.25                11.84                      0.62                      0.57              2.630                   0.016                   0.015               0.00131                    0.00004                    0.00004 
   3529276          4669                92          -0.21               0.06               1.55                    0.15                    0.14                 9.65                      0.36                      0.37              2.658                   0.010                   0.010               0.00172                    0.00005                    0.00005 
   3427850          4608                94          -0.27               0.06               1.05                    0.12                    0.11                11.74                      0.53                      0.51              2.320                   0.013                   0.013               0.00065                    0.00002                    0.00002 
   3529480          4613                79           0.11               0.05               1.44                    0.16                    0.20                10.79                      0.44                      0.62              2.529                   0.015                   0.017               0.00115                    0.00004                    0.00004 
   3528656          4437               101          -0.43               0.07               1.34                    0.14                    0.13                15.07                      0.63                      0.61              2.209                   0.011                   0.012               0.00039                    0.00001                    0.00001 
   3529097          4518                77           0.17               0.05               1.30                    0.16                    0.14                11.60                      0.58                      0.52              2.423                   0.012                   0.012               0.00083                    0.00003                    0.00003 
   3631092          4902                86          -0.05               0.06               1.52                    0.18                    0.17                 5.22                      0.22                      0.22              3.185                   0.014                   0.015               0.01071                    0.00027                    0.00027 
   3631402          4653                79           0.12               0.05               1.40                    0.22                    0.16                10.29                      0.61                      0.47              2.560                   0.014                   0.013               0.00129                    0.00004                    0.00004 
   3326790          4529                91          -0.18               0.06               0.90                    0.06                    0.05                10.95                      0.30                      0.28              2.316                   0.008                   0.008               0.00069                    0.00002                    0.00002 
   3530520          4457                71           0.31               0.04               1.31                    0.25                    0.21                11.62                      0.75                      0.67              2.426                   0.024                   0.024               0.00084                    0.00003                    0.00003 
   3429738          4515                94          -0.24               0.06               1.08                    0.13                    0.12                 8.25                      0.39                      0.38              2.639                   0.011                   0.013               0.00192                    0.00007                    0.00007 
   3530823          4744                86          -0.06               0.06               1.67                    0.19                    0.14                11.27                      0.50                      0.38              2.557                   0.012                   0.012               0.00117                    0.00003                    0.00003 
   3531478          4886                87          -0.07               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3532113          4529                91          -0.17               0.06               1.24                    0.15                    0.14                 9.75                      0.45                      0.45              2.553                   0.014                   0.014               0.00134                    0.00004                    0.00004 
   3430048          4663                79           0.12               0.05               2.51                    0.41                    0.35                15.81                      1.00                      0.93              2.441                   0.020                   0.020               0.00064                    0.00003                    0.00003 
   3222670          4763                94          -0.26               0.06               1.25                    0.25                    0.21                11.13                      0.80                      0.70              2.440                   0.023                   0.024               0.00090                    0.00003                    0.00003 
   3222220          4532                82           0.04               0.05               1.13                    0.13                    0.12                11.47                      0.52                      0.50              2.373                   0.012                   0.013               0.00075                    0.00003                    0.00003 
   3633057          4679                95          -0.27               0.06               1.31                    0.15                    0.14                 9.56                      0.40                      0.38              2.594                   0.013                   0.013               0.00150                    0.00004                    0.00004 
   3633152          4435                97          -0.34               0.07               1.06                    0.14                    0.12                10.70                      0.54                      0.51              2.403                   0.013                   0.013               0.00086                    0.00003                    0.00003 
   3532734          4801                89          -0.14               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3222834          4633                87          -0.08               0.06               0.99                    0.11                    0.08                 4.51                      0.21                      0.15              3.125                   0.010                   0.009               0.01075                    0.00033                    0.00036 
   3432732          4943                75           0.22               0.05               2.63                    0.30                    0.25                10.61                      0.43                      0.41              2.806                   0.013                   0.013               0.00220                    0.00006                    0.00005 
   3103685          4203                77           0.18               0.05               1.26                    0.14                    0.15                16.49                      0.75                      0.79              2.101                   0.014                   0.014               0.00028                    0.00001                    0.00001 
   3634720          4775                84          -0.00               0.05               2.03                    0.24                    0.25                13.48                      0.67                      0.70              2.485                   0.012                   0.013               0.00083                    0.00003                    0.00004 
   3839310          4292               103          -0.48               0.07               1.19                    0.15                    0.14                18.03                      0.89                      0.88              2.000                   0.013                   0.013               0.00020                    0.00001                    0.00001 
   3736477          4674               104          -0.51               0.07               0.86                    0.08                    0.04                10.14                      0.34                      0.25              2.362                   0.010                   0.009               0.00082                    0.00003                    0.00003 
   3736401          4560                83           0.01               0.05               1.00                    0.14                    0.09                10.47                      0.51                      0.35              2.403                   0.015                   0.012               0.00088                    0.00003                    0.00003 
   2422635          4740                85          -0.03               0.06               1.19                    0.21                    0.20                 6.36                      0.40                      0.40              2.906                   0.022                   0.023               0.00462                    0.00015                    0.00015 
   2140446          4430                75           0.23               0.05               1.38                    0.13                    0.13                 9.20                      0.37                      0.37              2.649                   0.009                   0.009               0.00177                    0.00007                    0.00006 
   2283075          4529                79           0.13               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   2422073          4382                83           0.01               0.05               1.22                    0.17                    0.15                12.83                      0.67                      0.65              2.309                   0.016                   0.016               0.00058                    0.00002                    0.00002 
   2831788          4495                82           0.05               0.05               1.31                    0.13                    0.12                 9.28                      0.36                      0.36              2.620                   0.011                   0.011               0.00164                    0.00005                    0.00005 
   2693261          4546                78           0.14               0.05               1.44                    0.22                    0.21                12.04                      0.68                      0.66              2.434                   0.016                   0.017               0.00082                    0.00003                    0.00003 
   2832426          4583                89          -0.14               0.06               1.38                    0.16                    0.15                10.27                      0.44                      0.44              2.555                   0.014                   0.013               0.00128                    0.00004                    0.00004 
   2554924          4508                76           0.19               0.05               1.21                    0.12                    0.11                11.23                      0.44                      0.43              2.419                   0.011                   0.012               0.00085                    0.00003                    0.00003 
   2423824          4849                97          -0.32               0.07               1.66                    0.44                    0.38                15.77                      1.40                      1.35              2.264                   0.033                   0.037               0.00042                    0.00001                    0.00001 
   2284330          4744                92          -0.20               0.06               1.50                    0.44                    0.39                13.35                      1.59                      1.53              2.364                   0.022                   0.023               0.00063                    0.00006                    0.00006 
   2142095          4743                98          -0.37               0.07               1.02                    0.10                    0.10                11.05                      0.44                      0.42              2.359                   0.012                   0.012               0.00075                    0.00002                    0.00002 
   2141928          4512                80           0.10               0.05               1.16                    0.15                    0.14                10.94                      0.55                      0.56              2.425                   0.013                   0.013               0.00089                    0.00003                    0.00003 
   3100193          4244                68           0.39               0.04               1.27                    0.14                    0.13                12.42                      0.51                      0.52              2.353                   0.013                   0.013               0.00066                    0.00002                    0.00002 
   2834230          4973                87          -0.09               0.06               2.38                    0.32                    0.26                 9.61                      0.46                      0.42              2.852                   0.017                   0.017               0.00270                    0.00007                    0.00006 
   2695267          4685                98          -0.35               0.07               0.90                    0.11                    0.06                10.32                      0.55                      0.29              2.369                   0.011                   0.010               0.00082                    0.00003                    0.00004 
   3100053          4542                89          -0.12               0.06               0.92                    0.06                    0.06                10.37                      0.31                      0.30              2.373                   0.011                   0.010               0.00083                    0.00003                    0.00003 
   2424934          4683                90          -0.16               0.06               1.31                    0.17                    0.17                11.62                      0.61                      0.62              2.425                   0.013                   0.013               0.00084                    0.00003                    0.00003 
   2285898          4602                93          -0.24               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   2424822          4684                83           0.01               0.05               1.44                    0.17                    0.15                 7.36                      0.34                      0.32              2.863                   0.014                   0.013               0.00362                    0.00012                    0.00012 
   2835720          4563                88          -0.10               0.06               1.33                    0.13                    0.13                 8.81                      0.34                      0.35              2.670                   0.011                   0.011               0.00194                    0.00006                    0.00006 
   2696115          4351                76           0.18               0.05               2.04                    0.33                    0.24                19.11                      1.09                      0.87              2.186                   0.014                   0.015               0.00029                    0.00001                    0.00001 
   2695975          4242                89          -0.12               0.06               1.58                    0.17                    0.19                23.15                      0.86                      1.03              1.907                   0.015                   0.014               0.00013                    0.00000                    0.00000 
   3101090          4586                86          -0.06               0.06               1.16                    0.20                    0.17                11.18                      0.72                      0.66              2.406                   0.020                   0.018               0.00083                    0.00003                    0.00003 
   3100505          4432                86          -0.05               0.06               1.11                    0.19                    0.17                10.86                      0.68                      0.61              2.410                   0.021                   0.019               0.00086                    0.00003                    0.00003 
   2696732          4669                91          -0.17               0.06               1.25                    0.14                    0.13                 6.91                      0.29                      0.28              2.857                   0.013                   0.013               0.00380                    0.00010                    0.00011 
   2697082          4655                81           0.07               0.05               2.11                    0.33                    0.25                15.19                      0.95                      0.70              2.396                   0.013                   0.014               0.00060                    0.00002                    0.00003 
   2696628          4136                83           0.01               0.05               1.28                    0.16                    0.14                21.39                      1.07                      0.99              1.886                   0.013                   0.013               0.00013                    0.00001                    0.00001 
   2425631          4416                89          -0.13               0.06               1.55                    0.17                    0.15                16.27                      0.71                      0.67              2.205                   0.011                   0.011               0.00036                    0.00001                    0.00001 
   2836038          4495                75           0.23               0.05               1.31                    0.16                    0.15                11.20                      0.55                      0.55              2.456                   0.011                   0.011               0.00093                    0.00004                    0.00004 
   2973894          4694               117          -0.82               0.08               0.82                    0.06                    0.05                 9.83                      0.32                      0.28              2.366                   0.013                   0.012               0.00086                    0.00004                    0.00003 
   2697501          4800                73           0.27               0.05               1.97                    0.31                    0.24                11.11                      0.79                      0.61              2.641                   0.018                   0.021               0.00142                    0.00009                    0.00009 
   2975717          4351                84          -0.02               0.06               1.20                    0.18                    0.16                12.42                      0.70                      0.66              2.329                   0.016                   0.016               0.00063                    0.00002                    0.00002 
   3102479          4555                76           0.19               0.05               1.42                    0.17                    0.15                11.28                      0.53                      0.49              2.486                   0.012                   0.012               0.00099                    0.00004                    0.00004 
   4249357          4498                87          -0.09               0.06               1.22                    0.12                    0.10                 9.47                      0.37                      0.34              2.574                   0.010                   0.010               0.00145                    0.00004                    0.00004 
   4249128          4593                77           0.18               0.05               1.43                    0.13                    0.16                10.97                      0.37                      0.52              2.513                   0.011                   0.012               0.00109                    0.00003                    0.00003 
   3942203          4573                88          -0.11               0.06               1.03                    0.14                    0.11                10.18                      0.52                      0.43              2.434                   0.012                   0.011               0.00097                    0.00003                    0.00003 
   3838180          4568                86          -0.06               0.06               1.24                    0.17                    0.15                 8.71                      0.43                      0.42              2.652                   0.015                   0.017               0.00188                    0.00006                    0.00006 
   3941538          4464                79           0.11               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3940854          4458                72           0.30               0.04               1.48                    0.16                    0.15                 9.59                      0.40                      0.39              2.644                   0.014                   0.014               0.00168                    0.00005                    0.00005 
   3838075          4547                81           0.08               0.05               1.25                    0.15                    0.14                10.89                      0.50                      0.49              2.461                   0.014                   0.015               0.00097                    0.00003                    0.00003 
   4042951          4845               106          -0.55               0.07               0.97                    0.10                    0.11                10.17                      0.41                      0.43              2.411                   0.012                   0.012               0.00093                    0.00003                    0.00003 
   4143460          4722                96          -0.31               0.07               1.54                    0.22                    0.20                11.59                      0.62                      0.58              2.496                   0.015                   0.015               0.00098                    0.00003                    0.00003 
   3733028          4874                83           0.03               0.05               1.64                    0.15                    0.15                 5.57                      0.20                      0.21              3.160                   0.009                   0.010               0.00948                    0.00027                    0.00027 
   3631821          4880                88          -0.11               0.06               1.88                    0.17                    0.26                10.45                      0.39                      0.59              2.672                   0.011                   0.014               0.00165                    0.00006                    0.00005 
   3734104          4514                83           0.02               0.05               1.21                    0.17                    0.15                 8.60                      0.46                      0.43              2.651                   0.016                   0.016               0.00190                    0.00006                    0.00006 
   4350501          4727                92          -0.20               0.06               1.56                    0.18                    0.17                 6.12                      0.28                      0.27              3.057                   0.012                   0.013               0.00679                    0.00022                    0.00022 
   4141815          4684                85          -0.03               0.06               1.48                    0.12                    0.16                10.88                      0.31                      0.50              2.535                   0.010                   0.011               0.00116                    0.00003                    0.00003 
   3835996          4550                95          -0.27               0.06               1.19                    0.12                    0.11                 9.48                      0.39                      0.36              2.559                   0.011                   0.011               0.00139                    0.00004                    0.00004 
   4041405          4402               107          -0.57               0.08               1.11                    0.13                    0.11                14.46                      0.66                      0.62              2.165                   0.012                   0.012               0.00037                    0.00001                    0.00001 
   4140726          4569                83           0.03               0.05               1.61                    0.16                    0.16                10.65                      0.43                      0.41              2.589                   0.012                   0.012               0.00133                    0.00004                    0.00004 
   4348593          5018                82           0.04               0.05               3.23                    0.39                    0.41                13.12                      0.53                      0.58              2.707                   0.017                   0.018               0.00142                    0.00004                    0.00004 
   3938291          4831                88          -0.11               0.06               1.65                    0.18                    0.17                 7.02                      0.29                      0.28              2.964                   0.012                   0.013               0.00478                    0.00013                    0.00012 
   4039306          4642                89          -0.14               0.06               0.98                    0.13                    0.09                10.08                      0.53                      0.39              2.424                   0.013                   0.011               0.00096                    0.00003                    0.00004 
   4039831          4039                78           0.14               0.05               1.51                    0.36                    0.25                28.09                      2.50                      1.94              1.720                   0.020                   0.017               0.00007                    0.00000                    0.00000 
   4244973          4835                74           0.25               0.05               2.28                    0.52                    0.38                12.35                      1.03                      0.73              2.614                   0.019                   0.017               0.00121                    0.00005                    0.00005 
   4139914          4671                89          -0.13               0.06               1.29                    0.16                    0.15                10.94                      0.58                      0.56              2.470                   0.012                   0.012               0.00099                    0.00004                    0.00004 
   4139784          4531                79           0.11               0.05               1.49                    0.16                    0.15                10.45                      0.48                      0.44              2.572                   0.009                   0.010               0.00130                    0.00005                    0.00005 
   4040211          4570                95          -0.29               0.07               1.39                    0.14                    0.14                11.24                      0.46                      0.46              2.478                   0.013                   0.013               0.00098                    0.00003                    0.00003 
   3936921          4441                82           0.06               0.05               0.96                    0.11                    0.06                11.31                      0.48                      0.35              2.318                   0.012                   0.011               0.00067                    0.00003                    0.00003 
   3937217          4616                93          -0.22               0.06               1.01                    0.11                    0.09                11.02                      0.45                      0.41              2.358                   0.013                   0.013               0.00076                    0.00002                    0.00002 
   4243796          4530                78           0.14               0.05               1.28                    0.14                    0.13                10.86                      0.45                      0.44              2.472                   0.012                   0.012               0.00100                    0.00003                    0.00003 
   4243803          4457                84           0.00               0.05               2.74                    0.36                    0.39                24.53                      1.36                      1.39              2.094                   0.019                   0.020               0.00018                    0.00001                    0.00001 
   4346893          4458                73           0.28               0.04               1.10                    0.15                    0.13                10.90                      0.55                      0.48              2.403                   0.015                   0.014               0.00085                    0.00003                    0.00003 
   4346319          4670                78           0.15               0.05               1.57                    0.11                    0.17                11.01                      0.26                      0.52              2.550                   0.011                   0.012               0.00118                    0.00003                    0.00003 
   3833819          4731                86          -0.06               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3730125          4295                95          -0.27               0.06               1.29                    0.49                    0.37                23.86                      3.44                      2.75              1.790                   0.034                   0.034               0.00009                    0.00001                    0.00001 
   3833399          4532                86          -0.04               0.06               1.39                    0.15                    0.15                11.40                      0.51                      0.48              2.468                   0.011                   0.011               0.00094                    0.00003                    0.00003 
   3729799          4566                97          -0.33               0.07               1.44                    0.14                    0.14                11.56                      0.44                      0.46              2.469                   0.010                   0.010               0.00093                    0.00003                    0.00003 
   3834190          4496                78           0.16               0.05               1.10                    0.20                    0.16                10.75                      0.69                      0.54              2.418                   0.022                   0.019               0.00089                    0.00003                    0.00003 
   4242705          4297                97          -0.34               0.07               1.10                    0.23                    0.19                17.57                      1.18                      1.10              1.991                   0.025                   0.024               0.00020                    0.00001                    0.00001 
   4445711          4745                95          -0.29               0.07               1.17                    0.13                    0.12                10.59                      0.45                      0.45              2.456                   0.013                   0.013               0.00099                    0.00003                    0.00003 
   4241369          4873                84          -0.02               0.06               1.89                    0.22                    0.29                10.22                      0.44                      0.64              2.697                   0.016                   0.020               0.00179                    0.00006                    0.00006 
   4345370          4621               125          -1.03               0.09               0.99                    0.11                    0.10                10.35                      0.45                      0.41              2.406                   0.011                   0.011               0.00090                    0.00003                    0.00003 
   4445549          4868               101          -0.42               0.07               0.91                    0.21                    0.13                 3.94                      0.40                      0.26              3.209                   0.011                   0.011               0.01485                    0.00089                    0.00114 
   3935987          4200                75           0.21               0.05               1.28                    0.15                    0.12                15.10                      0.71                      0.61              2.188                   0.012                   0.012               0.00037                    0.00001                    0.00001 
   3934458          4692                88          -0.11               0.06               1.22                    0.12                    0.12                10.72                      0.43                      0.44              2.464                   0.011                   0.012               0.00099                    0.00003                    0.00003 
   4136374          4803                84           0.00               0.05               1.79                    0.12                    0.27                10.82                      0.27                      0.71              2.623                   0.012                   0.014               0.00144                    0.00005                    0.00004 
   4036300          4701                87          -0.07               0.06               1.27                    0.12                    0.15                10.68                      0.37                      0.51              2.483                   0.012                   0.013               0.00104                    0.00003                    0.00003 
   4036007          4761               100          -0.41               0.07               1.20                    0.13                    0.13                10.46                      0.40                      0.44              2.476                   0.012                   0.011               0.00105                    0.00003                    0.00003 
   5084662          4860                96          -0.30               0.07               1.44                    0.12                    0.12                10.91                      0.40                      0.35              2.519                   0.010                   0.011               0.00110                    0.00003                    0.00003 
   5172229          4500                99          -0.38               0.07               1.33                    0.15                    0.14                10.80                      0.45                      0.46              2.495                   0.010                   0.011               0.00105                    0.00004                    0.00004 
   4821839          4303                78           0.14               0.05               1.53                    0.24                    0.24                17.09                      0.94                      0.99              2.158                   0.021                   0.023               0.00031                    0.00001                    0.00001 
   4548615          4070               105          -0.53               0.07               1.03                    0.28                    0.17                31.45                      3.10                      1.93              1.456                   0.026                   0.022               0.00003                    0.00000                    0.00000 
   4548564          4503                97          -0.33               0.07               1.05                    0.12                    0.11                 8.09                      0.35                      0.34              2.643                   0.013                   0.011               0.00199                    0.00006                    0.00006 
   4640537          4509                79           0.12               0.05               1.12                    0.14                    0.13                10.76                      0.53                      0.52              2.422                   0.012                   0.012               0.00090                    0.00003                    0.00003 
   4640930          4902                86          -0.06               0.06               1.45                    0.23                    0.20                 5.28                      0.29                      0.28              3.155                   0.018                   0.019               0.00987                    0.00032                    0.00031 
   5083936          4837                99          -0.39               0.07               1.09                    0.14                    0.12                10.35                      0.52                      0.48              2.444                   0.014                   0.014               0.00098                    0.00003                    0.00003 
   4995788          4585                76           0.19               0.05               1.06                    0.10                    0.08                 4.73                      0.18                      0.15              3.112                   0.010                   0.009               0.00999                    0.00027                    0.00028 
   4546625          4554                82           0.03               0.05               1.07                    0.12                    0.11                10.53                      0.46                      0.44              2.423                   0.012                   0.012               0.00092                    0.00003                    0.00003 
   4448636          4452                74           0.25               0.05               1.13                    0.14                    0.14                10.95                      0.54                      0.53              2.414                   0.012                   0.012               0.00086                    0.00003                    0.00003 
   4908025          4025                81           0.07               0.05               1.33                    0.08                    0.12                25.18                      0.51                      1.04              1.760                   0.012                   0.013               0.00008                    0.00000                    0.00000 
   4995218          4418                86          -0.06               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   4545474          4458                78           0.14               0.05               1.59                    0.18                    0.17                12.28                      0.59                      0.57              2.460                   0.011                   0.011               0.00086                    0.00003                    0.00003 
   4638317          4439                97          -0.32               0.07               1.17                    0.16                    0.16                12.20                      0.61                      0.65              2.330                   0.016                   0.017               0.00064                    0.00002                    0.00002 
   4818830          4810                94          -0.25               0.06               1.23                    0.23                    0.17                10.17                      0.72                      0.57              2.513                   0.015                   0.015               0.00117                    0.00005                    0.00005 
   4906950          4513                80           0.09               0.05               1.33                    0.24                    0.20                 9.57                      0.59                      0.55              2.598                   0.024                   0.023               0.00151                    0.00004                    0.00004 
   4637793          4524                90          -0.16               0.06               1.29                    0.15                    0.14                11.33                      0.55                      0.52              2.441                   0.011                   0.012               0.00089                    0.00003                    0.00003 
   4818420          4556                94          -0.27               0.06               1.18                    0.18                    0.16                10.10                      0.56                      0.56              2.501                   0.014                   0.013               0.00115                    0.00005                    0.00005 
   4818312          4602                98          -0.37               0.07               1.17                    0.14                    0.12                 9.60                      0.46                      0.41              2.542                   0.012                   0.012               0.00132                    0.00004                    0.00005 
   4636731          4341                88          -0.10               0.06               1.22                    0.15                    0.13                13.83                      0.64                      0.60              2.243                   0.014                   0.014               0.00046                    0.00001                    0.00001 
   4729586          4519                96          -0.29               0.07               1.26                    0.15                    0.13                12.22                      0.57                      0.52              2.363                   0.013                   0.013               0.00069                    0.00002                    0.00002 
   4543229          4375                95          -0.28               0.06               1.17                    0.16                    0.15                12.74                      0.70                      0.67              2.294                   0.014                   0.014               0.00056                    0.00002                    0.00002 
   4446405          4629                89          -0.13               0.06               1.52                    0.22                    0.21                 9.38                      0.49                      0.50              2.675                   0.017                   0.017               0.00184                    0.00006                    0.00006 
   2436688          4412                75           0.21               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   2437965          4018                73           0.28               0.04               1.10                    0.34                    0.14                23.35                      2.57                      1.09              1.746                   0.026                   0.020               0.00009                    0.00000                    0.00000 
   2438051          4382                73           0.27               0.04               1.35                    0.41                    0.37                12.74                      1.52                      1.36              2.355                   0.036                   0.037               0.00065                    0.00009                    0.00008 
   2438333          4404                74           0.24               0.05               0.97                    0.09                    0.06                 7.65                      0.27                      0.23              2.665                   0.012                   0.016               0.00220                    0.00008                    0.00011 
   2570715          4548                95          -0.29               0.07               1.27                    0.23                    0.20                12.50                      0.78                      0.75              2.347                   0.021                   0.022               0.00065                    0.00002                    0.00002 
   1864855          4770                86          -0.05               0.06               1.40                    0.15                    0.14                 6.16                      0.25                      0.24              3.005                   0.012                   0.012               0.00600                    0.00015                    0.00016 
   2013502          4799                82           0.04               0.05               1.83                    0.24                    0.21                10.11                      0.54                      0.48              2.689                   0.011                   0.013               0.00176                    0.00006                    0.00006 
   2444348          4431                79           0.11               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   2303367          4498                79           0.12               0.05               0.99                    0.14                    0.10                10.24                      0.57                      0.44              2.415                   0.010                   0.010               0.00092                    0.00004                    0.00004 
   2303101          4598                77           0.16               0.05               0.97                    0.10                    0.05                 4.59                      0.17                      0.11              3.108                   0.011                   0.009               0.01014                    0.00029                    0.00029 
   2304765          4165                74           0.25               0.05               2.32                    0.71                    0.38                35.62                      3.80                      2.16              1.701                   0.035                   0.025               0.00005                    0.00000                    0.00000 
   2305930          4716               107          -0.59               0.08               0.87                    0.12                    0.06                10.16                      0.47                      0.27              2.367                   0.014                   0.011               0.00083                    0.00002                    0.00002 
   2018392          4513                89          -0.13               0.06               1.40                    0.18                    0.16                12.13                      0.65                      0.61              2.416                   0.011                   0.011               0.00078                    0.00003                    0.00003 
   2307683          4618                92          -0.21               0.06               1.44                    0.16                    0.14                11.20                      0.48                      0.45              2.497                   0.012                   0.011               0.00103                    0.00003                    0.00003 
   1725552          4208                81           0.06               0.05               1.46                    0.46                    0.31                26.09                      2.64                      2.09              1.768                   0.036                   0.036               0.00008                    0.00000                    0.00000 
   1726211          4782               108          -0.61               0.08               1.29                    0.17                    0.16                11.98                      0.58                      0.57              2.393                   0.016                   0.017               0.00075                    0.00002                    0.00002 
   2448225          4561                77           0.18               0.05               1.44                    0.23                    0.21                11.89                      0.70                      0.68              2.446                   0.017                   0.018               0.00086                    0.00003                    0.00003 
   2579661          4799                89          -0.13               0.06               1.49                    0.18                    0.17                 6.02                      0.30                      0.29              3.051                   0.013                   0.013               0.00681                    0.00025                    0.00025 
   2449703          4504                84           0.00               0.05               1.00                    0.13                    0.08                10.52                      0.53                      0.36              2.395                   0.014                   0.012               0.00086                    0.00003                    0.00003 
   2309469          4460                78           0.14               0.05               1.09                    0.12                    0.11                11.79                      0.53                      0.50              2.332                   0.010                   0.010               0.00067                    0.00002                    0.00002 
   2996112          4534                86          -0.06               0.06               1.15                    0.16                    0.15                11.09                      0.56                      0.56              2.409                   0.016                   0.017               0.00085                    0.00003                    0.00003 
   1864183          4473                79           0.13               0.05               1.35                    0.12                    0.12                 9.32                      0.34                      0.34              2.628                   0.009                   0.010               0.00166                    0.00005                    0.00005 
   1719297          4108                88          -0.11               0.06               1.25                    0.23                    0.13                25.08                      1.61                      0.80              1.740                   0.019                   0.018               0.00008                    0.00000                    0.00000 
   1720425          4684                91          -0.18               0.06               0.98                    0.14                    0.10                10.80                      0.60                      0.47              2.364                   0.019                   0.018               0.00078                    0.00004                    0.00003 
   1572175          4568                86          -0.06               0.06               1.70                    0.21                    0.18                10.35                      0.49                      0.45              2.639                   0.013                   0.014               0.00153                    0.00005                    0.00005 
   1162746          4630               103          -0.49               0.07               0.86                    0.07                    0.05                10.28                      0.29                      0.24              2.350                   0.011                   0.010               0.00079                    0.00002                    0.00002 
   1432587          4154                94          -0.26               0.06               0.92                    0.12                    0.07                24.33                      1.21                      0.74              1.632                   0.015                   0.013               0.00006                    0.00000                    0.00000 
   1433730          4567                87          -0.08               0.06               1.81                    0.19                    0.18                12.58                      0.57                      0.55              2.495                   0.012                   0.011               0.00091                    0.00003                    0.00003 
   1576469          4903                80           0.10               0.05               2.08                    0.23                    0.24                 8.93                      0.39                      0.40              2.854                   0.012                   0.013               0.00293                    0.00010                    0.00009 
   1433593          4618                81           0.07               0.05               1.53                    0.17                    0.16                 8.93                      0.36                      0.36              2.721                   0.013                   0.013               0.00215                    0.00006                    0.00006 
   1435573          4525                82           0.05               0.05               0.96                    0.09                    0.08                10.98                      0.44                      0.40              2.344                   0.015                   0.015               0.00073                    0.00003                    0.00003 
   1725732          3944                84          -0.01               0.06               1.01                    0.40                    0.13                34.88                      5.49                      2.00              1.367                   0.023                   0.021               0.00002                    0.00000                    0.00000 
   3121940          4552                93          -0.24               0.06               0.88                    0.08                    0.05                10.57                      0.32                      0.23              2.342                   0.011                   0.011               0.00076                    0.00002                    0.00002 
   2995197          4178                84          -0.01               0.06               1.27                    0.20                    0.17                21.42                      1.29                      1.24              1.882                   0.016                   0.017               0.00013                    0.00001                    0.00001 
   2994493          4001                84          -0.02               0.06               1.15                    0.54                    0.21                33.53                      5.11                      1.93              1.448                   0.040                   0.028               0.00003                    0.00000                    0.00000 
   3122548          4633                88          -0.11               0.06               1.39                    0.27                    0.25                11.83                      0.96                      0.92              2.435                   0.015                   0.015               0.00084                    0.00006                    0.00006 
   3120486          4787                77           0.18               0.05               1.70                    0.16                    0.16                 6.53                      0.24                      0.24              3.037                   0.010                   0.011               0.00610                    0.00016                    0.00016 
   3120585          4822                83           0.01               0.05               1.73                    0.18                    0.18                 7.66                      0.30                      0.32              2.910                   0.011                   0.012               0.00387                    0.00010                    0.00011 
   3346501          4213                79           0.12               0.05               1.16                    0.13                    0.14                14.24                      0.62                      0.68              2.194                   0.014                   0.014               0.00040                    0.00001                    0.00001 
   2993958          4718                80           0.11               0.05               1.77                    0.33                    0.27                11.18                      0.75                      0.65              2.588                   0.023                   0.026               0.00126                    0.00005                    0.00005 
   2714397          4670               105          -0.54               0.07               0.96                    0.10                    0.09                10.07                      0.43                      0.38              2.415                   0.011                   0.010               0.00094                    0.00003                    0.00003 
   2579142          4032                90          -0.15               0.06               1.35                    0.11                    0.23                30.61                      1.00                      2.37              1.596                   0.012                   0.014               0.00005                    0.00000                    0.00000 
   2854297          4557                92          -0.20               0.06               1.46                    0.54                    0.47                12.87                      2.09                      2.02              2.384                   0.031                   0.034               0.00069                    0.00011                    0.00010 
   3237572          4425                80           0.10               0.05               1.57                    0.22                    0.21                12.89                      0.65                      0.65              2.411                   0.018                   0.018               0.00073                    0.00002                    0.00002 
   3118806          4343                75           0.22               0.05               1.02                    0.20                    0.09                13.76                      0.89                      0.45              2.174                   0.022                   0.017               0.00039                    0.00001                    0.00001 
   3444374          4491                81           0.06               0.05               1.22                    0.13                    0.11                 8.79                      0.37                      0.34              2.638                   0.010                   0.011               0.00180                    0.00005                    0.00005 
   2988638          4903                79           0.11               0.05               1.84                    0.27                    0.21                 8.28                      0.51                      0.42              2.866                   0.013                   0.012               0.00323                    0.00014                    0.00014 
   2988988          4600                79           0.12               0.05               1.31                    0.13                    0.12                10.96                      0.41                      0.40              2.476                   0.010                   0.011               0.00100                    0.00003                    0.00003 
   3114408          4448                82           0.04               0.05               1.40                    0.18                    0.16                12.94                      0.59                      0.59              2.359                   0.015                   0.015               0.00064                    0.00002                    0.00002 
   3231503          4674                78           0.14               0.05               1.79                    0.17                    0.16                12.13                      0.47                      0.46              2.524                   0.010                   0.010               0.00101                    0.00003                    0.00003 
   2847978          4300                92          -0.20               0.06               1.04                    0.27                    0.15                20.43                      1.72                      1.07              1.836                   0.029                   0.022               0.00012                    0.00001                    0.00001 
   2569618          4402                75           0.22               0.05               1.02                    0.19                    0.09                 8.39                      0.48                      0.26              2.606                   0.021                   0.017               0.00175                    0.00006                    0.00006 
   2570214          4417                77           0.18               0.05               1.46                    0.39                    0.38                13.22                      1.37                      1.41              2.358                   0.031                   0.033               0.00063                    0.00006                    0.00006 
   2569945          4415                72           0.30               0.04               1.13                    0.31                    0.19                11.44                      0.99                      0.64              2.375                   0.035                   0.024               0.00076                    0.00003                    0.00003 
   3110460          4180                90          -0.16               0.06               0.95                    0.22                    0.11                21.41                      1.61                      1.01              1.765                   0.023                   0.020               0.00010                    0.00001                    0.00001 
   2569055          4395                73           0.28               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   2435987          4324                75           0.22               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   2568912          4623                91          -0.17               0.06               1.07                    0.11                    0.10                 5.37                      0.21                      0.20              3.005                   0.011                   0.010               0.00689                    0.00018                    0.00019 
   3956513          4630                93          -0.23               0.06               1.61                    0.59                    0.53                13.25                      2.23                      2.24              2.401                   0.026                   0.028               0.00070                    0.00012                    0.00010 
   3748691          4620                82           0.04               0.05               1.38                    0.17                    0.16                11.16                      0.51                      0.51              2.482                   0.014                   0.015               0.00099                    0.00003                    0.00003 
   3955590          4382                79           0.11               0.05               1.01                    0.16                    0.07                13.46                      0.74                      0.40              2.186                   0.016                   0.013               0.00041                    0.00001                    0.00001 
   4057744          4504                86          -0.06               0.06               1.74                    0.31                    0.25                15.54                      0.97                      0.88              2.295                   0.022                   0.021               0.00046                    0.00001                    0.00001 
   4057076          4663                86          -0.05               0.06               1.33                    0.16                    0.14                10.49                      0.47                      0.45              2.519                   0.012                   0.012               0.00115                    0.00004                    0.00003 
   4157282          4387                87          -0.07               0.06               1.72                    0.25                    0.22                20.63                      1.01                      1.00              2.046                   0.016                   0.016               0.00020                    0.00001                    0.00001 
   4262505          4804                92          -0.20               0.06               1.40                    0.14                    0.13                 7.37                      0.32                      0.30              2.847                   0.009                   0.009               0.00348                    0.00012                    0.00012 
   3747777          4527                82           0.03               0.05               1.63                    0.15                    0.14                11.49                      0.45                      0.41              2.530                   0.010                   0.010               0.00108                    0.00003                    0.00003 
   3545147          4579                82           0.04               0.05               1.63                    0.17                    0.17                10.23                      0.42                      0.44              2.630                   0.013                   0.012               0.00152                    0.00005                    0.00005 
   3646933          4105                82           0.03               0.05               1.40                    0.38                    0.41                29.35                      2.51                      3.09              1.647                   0.034                   0.047               0.00006                    0.00000                    0.00000 
   3747860          4535                96          -0.31               0.07               1.41                    0.14                    0.12                11.63                      0.48                      0.44              2.455                   0.011                   0.010               0.00089                    0.00003                    0.00003 
   4056266          4919                86          -0.06               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3849996          4734               109          -0.63               0.08               0.85                    0.11                    0.06                10.15                      0.47                      0.29              2.359                   0.015                   0.012               0.00082                    0.00002                    0.00002 
   3849027          4811                98          -0.35               0.07               0.91                    0.10                    0.09                10.76                      0.54                      0.46              2.332                   0.011                   0.011               0.00073                    0.00003                    0.00004 
   3443483          4780                83           0.01               0.05               1.44                    0.15                    0.14                 6.12                      0.24                      0.23              3.023                   0.012                   0.012               0.00629                    0.00015                    0.00016 
   3645232          4320               113          -0.73               0.08               1.08                    0.17                    0.14                21.43                      1.27                      1.15              1.811                   0.016                   0.017               0.00011                    0.00001                    0.00001 
   3543722          4300                95          -0.27               0.06               1.05                    0.12                    0.11                14.44                      0.69                      0.61              2.141                   0.012                   0.012               0.00035                    0.00001                    0.00001 
   3339894          4569                98          -0.36               0.07               1.50                    0.21                    0.20                13.37                      0.67                      0.66              2.361                   0.017                   0.018               0.00063                    0.00002                    0.00002 
   3847071          4601                90          -0.16               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3642038          4563                91          -0.17               0.06               1.55                    0.14                    0.12                11.58                      0.42                      0.40              2.502                   0.009                   0.009               0.00100                    0.00003                    0.00003 
   3847697          4524                88          -0.10               0.06               1.26                    0.13                    0.12                 9.87                      0.41                      0.41              2.548                   0.010                   0.011               0.00131                    0.00004                    0.00004 
   3453419          4586                76           0.18               0.05               1.57                    0.16                    0.17                11.02                      0.43                      0.51              2.549                   0.013                   0.014               0.00118                    0.00004                    0.00003 
   3858714          4678                79           0.13               0.05               1.53                    0.30                    0.21                10.28                      0.73                      0.56              2.599                   0.021                   0.020               0.00140                    0.00004                    0.00004 
   3756174          4520                74           0.25               0.05               1.22                    0.11                    0.10                 6.26                      0.22                      0.22              2.929                   0.010                   0.010               0.00495                    0.00013                    0.00013 
   3860176          4846                79           0.12               0.05               1.86                    0.26                    0.19                 9.17                      0.50                      0.38              2.781                   0.014                   0.013               0.00240                    0.00006                    0.00007 
   3756737          4414                75           0.23               0.05               1.09                    0.18                    0.12                11.28                      0.67                      0.47              2.369                   0.021                   0.015               0.00076                    0.00003                    0.00003 
   4168909          4572                73           0.28               0.04               1.17                    0.11                    0.10                 5.37                      0.21                      0.20              3.044                   0.010                   0.010               0.00752                    0.00022                    0.00022 
   3760337          4595                80           0.11               0.05               1.30                    0.14                    0.13                10.96                      0.44                      0.42              2.471                   0.012                   0.012               0.00099                    0.00003                    0.00003 
   3658136          4273                88          -0.11               0.06               1.04                    0.26                    0.13                21.73                      1.77                      1.00              1.783                   0.030                   0.020               0.00010                    0.00000                    0.00000 
   4377436          4239                73           0.28               0.04               1.17                    0.22                    0.18                12.32                      0.91                      0.80              2.327                   0.017                   0.017               0.00063                    0.00004                    0.00004 
   4070631          4034                96          -0.30               0.07               1.03                    0.24                    0.15                28.32                      2.73                      1.71              1.548                   0.017                   0.017               0.00005                    0.00000                    0.00000 
   3662233          3992                95          -0.29               0.07               1.61                    0.26                    0.59                37.70                      3.66                      7.56              1.491                   0.016                   0.015               0.00003                    0.00001                    0.00000 
   3866844          4414                73           0.28               0.04               1.08                    0.24                    0.15                10.83                      0.81                      0.53              2.402                   0.027                   0.020               0.00085                    0.00003                    0.00003 
   3869326          4669                77           0.16               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   4484996          4659                69           0.38               0.04               2.22                    0.40                    0.36                11.95                      0.73                      0.72              2.631                   0.020                   0.021               0.00131                    0.00005                    0.00005 
   3355015          4683                87          -0.08               0.06               1.18                    0.14                    0.13                12.24                      0.54                      0.53              2.333                   0.013                   0.013               0.00064                    0.00002                    0.00002 
   3660820          4568                91          -0.18               0.06               1.00                    0.12                    0.09                10.54                      0.45                      0.36              2.394                   0.013                   0.012               0.00086                    0.00002                    0.00002 
   3560181          4448                77           0.18               0.05               1.05                    0.13                    0.11                10.76                      0.55                      0.46              2.396                   0.010                   0.010               0.00084                    0.00003                    0.00003 
   4481621          4318                77           0.16               0.05               0.97                    0.12                    0.08                10.71                      0.45                      0.37              2.370                   0.015                   0.013               0.00080                    0.00003                    0.00003 
   4760954          4654                80           0.09               0.05               1.45                    0.16                    0.15                10.63                      0.43                      0.43              2.548                   0.011                   0.011               0.00121                    0.00004                    0.00003 
   4381519          4929                86          -0.05               0.06               2.15                    0.29                    0.26                 8.20                      0.39                      0.38              2.941                   0.016                   0.017               0.00389                    0.00011                    0.00011 
   4279700          4478                84           0.00               0.05               1.50                    0.17                    0.15                13.05                      0.58                      0.54              2.384                   0.011                   0.011               0.00068                    0.00002                    0.00002 
   4575645          4593                76           0.20               0.05               1.42                    0.19                    0.25                10.99                      0.48                      0.74              2.510                   0.020                   0.025               0.00108                    0.00003                    0.00003 
   4937056          4750                83           0.01               0.05               1.65                    0.13                    0.24                11.02                      0.29                      0.66              2.572                   0.014                   0.018               0.00125                    0.00004                    0.00004 
   4937576          4494                84           0.01               0.05               1.65                    0.18                    0.17                13.34                      0.56                      0.54              2.405                   0.013                   0.013               0.00069                    0.00002                    0.00002 
   5024851          4017                84          -0.00               0.05               1.45                    0.43                    0.28                35.47                      4.06                      2.71              1.497                   0.025                   0.022               0.00003                    0.00000                    0.00000 
   4937204          4554                97          -0.32               0.07               1.29                    0.14                    0.14                10.64                      0.45                      0.45              2.495                   0.011                   0.011               0.00107                    0.00004                    0.00004 
   5024476          4911                80           0.09               0.05               2.27                    0.33                    0.18                10.66                      0.60                      0.33              2.738                   0.015                   0.015               0.00186                    0.00006                    0.00005 
   5024240          4890                87          -0.07               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   5023953          4775                79           0.11               0.05               1.87                    0.24                    0.18                11.56                      0.54                      0.49              2.584                   0.013                   0.013               0.00121                    0.00004                    0.00004 
   5023732          4451                84           0.00               0.05               1.63                    0.18                    0.17                14.59                      0.63                      0.62              2.321                   0.011                   0.012               0.00052                    0.00002                    0.00002 
   4378473          4417                97          -0.34               0.07               1.30                    0.15                    0.14                14.29                      0.62                      0.62              2.242                   0.013                   0.013               0.00045                    0.00001                    0.00001 
   4475934          4611                84          -0.00               0.05               1.34                    0.16                    0.15                10.89                      0.48                      0.45              2.492                   0.013                   0.015               0.00104                    0.00003                    0.00003 
   4755467          4719                90          -0.17               0.06               1.07                    0.16                    0.13                10.07                      0.58                      0.50              2.463                   0.012                   0.013               0.00105                    0.00004                    0.00004 
   4756934          4301                98          -0.37               0.07               1.10                    0.31                    0.22                20.75                      1.94                      1.50              1.844                   0.032                   0.027               0.00012                    0.00001                    0.00001 
   4662939          4780                72           0.30               0.04               2.28                    0.24                    0.21                11.06                      0.45                      0.39              2.707                   0.011                   0.011               0.00168                    0.00005                    0.00004 
   4570555          4838                89          -0.14               0.06               1.25                    0.13                    0.13                 4.69                      0.19                      0.19              3.193                   0.012                   0.013               0.01215                    0.00032                    0.00033 
   4843143          4497                80           0.09               0.05               1.20                    0.15                    0.13                11.28                      0.58                      0.54              2.411                   0.012                   0.012               0.00083                    0.00003                    0.00003 
   4569298          4515                75           0.21               0.05               1.30                    0.14                    0.13                11.19                      0.48                      0.48              2.454                   0.012                   0.012               0.00093                    0.00003                    0.00003 
   4569691          4880               100          -0.40               0.07               1.10                    0.19                    0.14                10.70                      0.67                      0.53              2.423                   0.019                   0.018               0.00090                    0.00003                    0.00003 
   4271039          4540                98          -0.37               0.07               1.11                    0.12                    0.12                 9.11                      0.38                      0.39              2.563                   0.011                   0.012               0.00146                    0.00005                    0.00005 
   5016549          4896               105          -0.54               0.07               1.53                    0.15                    0.14                 7.17                      0.28                      0.27              2.911                   0.011                   0.011               0.00415                    0.00012                    0.00012 
   4469886          4858                88          -0.10               0.06               1.77                    0.26                    0.29                10.27                      0.54                      0.62              2.663                   0.019                   0.022               0.00164                    0.00004                    0.00005 
   4469602          4591                88          -0.11               0.06               1.76                    0.18                    0.16                13.78                      0.57                      0.52              2.406                   0.010                   0.010               0.00068                    0.00002                    0.00002 
   5288716          4724                91          -0.18               0.06               1.19                    0.10                    0.10                10.72                      0.37                      0.39              2.451                   0.010                   0.010               0.00096                    0.00003                    0.00003 
   5461921          4577                97          -0.34               0.07               1.08                    0.12                    0.12                 6.65                      0.33                      0.31              2.825                   0.010                   0.010               0.00366                    0.00014                    0.00015 
   5113910          4370                96          -0.31               0.07               1.04                    0.22                    0.15                22.46                      1.63                      1.15              1.751                   0.026                   0.021               0.00009                    0.00000                    0.00000 
   5112744          4532                84          -0.00               0.05               1.68                    0.17                    0.17                11.63                      0.46                      0.45              2.530                   0.011                   0.012               0.00106                    0.00003                    0.00003 
   5112950          4622                82           0.05               0.05               1.50                    0.19                    0.18                11.28                      0.53                      0.52              2.509                   0.015                   0.016               0.00105                    0.00003                    0.00003 
   5112734          4510                82           0.04               0.05               1.66                    0.15                    0.13                12.11                      0.45                      0.39              2.493                   0.010                   0.010               0.00094                    0.00003                    0.00002 
   5545303          4712                83           0.02               0.05               1.36                    0.12                    0.23                10.70                      0.32                      0.83              2.515                   0.012                   0.013               0.00113                    0.00006                    0.00004 
   5287610          4493                86          -0.05               0.06               1.13                    0.13                    0.12                 8.16                      0.37                      0.35              2.669                   0.010                   0.011               0.00209                    0.00007                    0.00007 
   5374118          4856                84          -0.01               0.06               2.01                    0.16                    0.34                10.53                      0.35                      0.68              2.691                   0.013                   0.019               0.00171                    0.00005                    0.00005 
   5112072          4859                83           0.03               0.05               1.66                    0.15                    0.15                 6.72                      0.24                      0.24              3.001                   0.010                   0.010               0.00545                    0.00015                    0.00014 
   5112387          4646                83           0.02               0.05               1.48                    0.15                    0.16                10.73                      0.38                      0.46              2.545                   0.011                   0.012               0.00120                    0.00004                    0.00004 
   5111949          4626                81           0.06               0.05               1.54                    0.19                    0.18                10.74                      0.52                      0.53              2.562                   0.012                   0.012               0.00124                    0.00005                    0.00005 
   5283798          4715                79           0.13               0.05               1.71                    0.28                    0.30                10.37                      0.56                      0.67              2.639                   0.022                   0.027               0.00153                    0.00004                    0.00004 
   5193840          4948                84           0.00               0.05               1.90                    0.35                    0.18                 9.11                      0.61                      0.35              2.800                   0.014                   0.012               0.00252                    0.00007                    0.00008 
   5105190          4787                83           0.03               0.05               1.31                    0.16                    0.14                 6.14                      0.29                      0.27              2.980                   0.014                   0.014               0.00568                    0.00017                    0.00017 
   4930906          4518                79           0.11               0.05               1.19                    0.14                    0.12                11.35                      0.55                      0.46              2.402                   0.011                   0.012               0.00081                    0.00003                    0.00003 
   5104949          4506                88          -0.09               0.06               1.00                    0.19                    0.12                12.60                      0.85                      0.54              2.239                   0.024                   0.019               0.00050                    0.00002                    0.00002 
   5017711          4542                82           0.05               0.05               1.34                    0.17                    0.15                11.47                      0.60                      0.52              2.445                   0.012                   0.012               0.00089                    0.00003                    0.00003 
   3656231          4582                83           0.02               0.05               1.28                    0.12                    0.12                10.92                      0.42                      0.42              2.468                   0.011                   0.011               0.00098                    0.00003                    0.00003 
   4169130          4575                79           0.12               0.05               1.32                    0.14                    0.13                10.99                      0.45                      0.44              2.475                   0.012                   0.013               0.00099                    0.00003                    0.00003 
   3758458          4939                78           0.14               0.05               2.63                    0.36                    0.46                11.17                      0.54                      0.70              2.762                   0.018                   0.022               0.00189                    0.00005                    0.00005 
   4276070          4634                73           0.28               0.04               1.65                    0.17                    0.11                11.33                      0.45                      0.28              2.548                   0.012                   0.012               0.00113                    0.00003                    0.00003 
   4275625          4518                81           0.07               0.05               1.29                    0.14                    0.14                11.93                      0.53                      0.52              2.393                   0.011                   0.011               0.00076                    0.00003                    0.00003 
   4069447          4209                88          -0.10               0.06               1.38                    0.17                    0.13                25.07                      1.24                      0.82              1.780                   0.012                   0.013               0.00009                    0.00000                    0.00000 
   3660976          4908                89          -0.14               0.06               2.33                    0.37                    0.27                14.03                      0.84                      0.67              2.511                   0.013                   0.012               0.00084                    0.00003                    0.00003 
   3660554          4794                93          -0.22               0.06               1.50                    0.20                    0.17                11.39                      0.62                      0.55              2.502                   0.013                   0.013               0.00102                    0.00004                    0.00003 
   3867193          4515                84          -0.00               0.05               1.33                    0.16                    0.14                10.07                      0.45                      0.44              2.555                   0.013                   0.014               0.00130                    0.00004                    0.00004 
   3973328          4524                86          -0.04               0.06               1.34                    0.18                    0.17                10.24                      0.50                      0.50              2.542                   0.017                   0.018               0.00124                    0.00004                    0.00004 
   4383388          4532                83           0.01               0.05               1.30                    0.12                    0.12                10.01                      0.38                      0.38              2.551                   0.009                   0.010               0.00130                    0.00004                    0.00004 
   4281702          4770                97          -0.34               0.07               1.03                    0.15                    0.12                10.71                      0.56                      0.49              2.394                   0.017                   0.016               0.00084                    0.00003                    0.00003 
   3455760          4492                88          -0.10               0.06               1.45                    0.14                    0.13                10.36                      0.42                      0.40              2.569                   0.010                   0.011               0.00130                    0.00004                    0.00004 
   3247570          4626               104          -0.50               0.07           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3457618          4511                79           0.12               0.05               1.89                    0.17                    0.17                13.84                      0.54                      0.56              2.433                   0.010                   0.010               0.00072                    0.00002                    0.00002 
   4851519          4693                90          -0.15               0.06               1.27                    0.29                    0.26                11.33                      0.91                      0.84              2.432                   0.027                   0.028               0.00087                    0.00003                    0.00003 
   4764420          4583                80           0.10               0.05               1.24                    0.16                    0.19                10.60                      0.49                      0.63              2.481                   0.016                   0.018               0.00105                    0.00003                    0.00003 
   4764422          4625                90          -0.15               0.06               1.05                    0.14                    0.12                10.77                      0.64                      0.51              2.395                   0.012                   0.013               0.00084                    0.00004                    0.00004 
   4672904          4614                99          -0.38               0.07               1.11                    0.11                    0.11                 8.19                      0.34                      0.34              2.658                   0.010                   0.011               0.00203                    0.00006                    0.00007 
   4480358          4353               120          -0.90               0.09               0.92                    0.18                    0.11                19.32                      1.33                      0.86              1.831                   0.023                   0.018               0.00013                    0.00000                    0.00001 
   4578488          4503                92          -0.21               0.06               1.02                    0.12                    0.09                 8.68                      0.39                      0.32              2.572                   0.011                   0.010               0.00157                    0.00005                    0.00005 
   5026178          4446                89          -0.13               0.06               1.34                    0.18                    0.15                11.98                      0.65                      0.60              2.408                   0.012                   0.013               0.00078                    0.00003                    0.00003 
   4479314          4440                85          -0.03               0.06               2.18                    0.22                    0.30                19.83                      0.76                      1.04              2.180                   0.012                   0.014               0.00028                    0.00001                    0.00001 
   4478615          4789                99          -0.39               0.07               1.21                    0.39                    0.34                 7.31                      0.73                      0.70              2.792                   0.036                   0.036               0.00310                    0.00015                    0.00015 
   4937770          4907                84           0.00               0.05               1.66                    0.24                    0.25                 7.93                      0.44                      0.44              2.857                   0.018                   0.019               0.00331                    0.00010                    0.00010 
   4575420          4609                83           0.02               0.05               1.51                    0.17                    0.15                 9.10                      0.37                      0.36              2.698                   0.012                   0.013               0.00200                    0.00005                    0.00005 
   4571962          4175                87          -0.09               0.06               1.69                    0.19                    0.27                29.07                      1.20                      1.93              1.739                   0.016                   0.020               0.00007                    0.00000                    0.00000 
   4844527          4768               101          -0.43               0.07               1.05                    0.26                    0.19                10.92                      1.08                      0.82              2.382                   0.026                   0.024               0.00080                    0.00006                    0.00006 
   4662188          4357                92          -0.21               0.06               1.31                    0.19                    0.16                17.23                      0.94                      0.82              2.081                   0.017                   0.017               0.00026                    0.00001                    0.00001 
   4570120          4953                83           0.02               0.05               2.24                    0.16                    0.30                 9.19                      0.26                      0.49              2.858                   0.013                   0.015               0.00289                    0.00008                    0.00008 
   4659706          4423                72           0.29               0.04               1.73                    0.26                    0.23                13.15                      0.71                      0.67              2.437                   0.019                   0.020               0.00076                    0.00002                    0.00002 
   4840774          4540                83           0.03               0.05               1.06                    0.18                    0.12                10.56                      0.62                      0.44              2.414                   0.020                   0.016               0.00089                    0.00003                    0.00003 
   4269391          4522                77           0.18               0.05               1.38                    0.27                    0.25                11.43                      0.77                      0.73              2.459                   0.024                   0.025               0.00092                    0.00003                    0.00003 
   4164910          4558                79           0.11               0.05               1.18                    0.23                    0.21                10.43                      0.69                      0.66              2.472                   0.025                   0.023               0.00104                    0.00003                    0.00003 
   5288607          4842                78           0.13               0.05               2.06                    0.14                    0.38                10.51                      0.30                      0.76              2.704                   0.013                   0.021               0.00177                    0.00006                    0.00005 
   5113441          4860                80           0.11               0.05               1.43                    0.15                    0.14                 5.70                      0.23                      0.22              3.082                   0.011                   0.012               0.00775                    0.00021                    0.00022 
   5024967          4673                82           0.04               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   5112974          4647                83           0.01               0.05               1.43                    0.14                    0.13                11.15                      0.44                      0.42              2.499                   0.011                   0.011               0.00103                    0.00003                    0.00003 
   5112880          4488                84           0.01               0.05               2.30                    0.25                    0.32                17.46                      0.77                      0.94              2.310                   0.017                   0.018               0.00043                    0.00001                    0.00001 
   5113041          4528                85          -0.02               0.06               1.60                    0.17                    0.16                12.25                      0.49                      0.49              2.465                   0.012                   0.012               0.00087                    0.00003                    0.00002 
   5112491          4742                83           0.02               0.05               1.54                    0.10                    0.20                10.96                      0.22                      0.64              2.546                   0.012                   0.012               0.00119                    0.00004                    0.00003 
   5112481          4108                85          -0.03               0.06               1.55                    0.57                    0.24                32.77                      3.91                      1.82              1.598                   0.041                   0.029               0.00004                    0.00000                    0.00000 
   5112373          4618                83           0.03               0.05               1.45                    0.14                    0.14                10.70                      0.38                      0.42              2.541                   0.010                   0.011               0.00119                    0.00003                    0.00003 
   5112730          4657                81           0.06               0.05               1.54                    0.15                    0.13                11.04                      0.40                      0.38              2.538                   0.010                   0.011               0.00114                    0.00003                    0.00003 
   5200152          4739                82           0.06               0.05               1.58                    0.12                    0.27                10.99                      0.21                      0.82              2.558                   0.014                   0.017               0.00122                    0.00004                    0.00003 
   5199906          4885                74           0.25               0.05               2.58                    0.30                    0.35                11.09                      0.52                      0.58              2.758                   0.013                   0.015               0.00189                    0.00006                    0.00005 
   5024143          4827                82           0.05               0.05               1.64                    0.18                    0.17                 6.86                      0.28                      0.27              2.980                   0.013                   0.013               0.00508                    0.00013                    0.00013 
   4937011          4558                86          -0.05               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   5023889          4487                80           0.09               0.05               1.45                    0.14                    0.13                 9.73                      0.37                      0.34              2.624                   0.011                   0.012               0.00158                    0.00004                    0.00004 
   5024043          4634                91          -0.18               0.06               1.35                    0.13                    0.12                 9.21                      0.35                      0.33              2.640                   0.011                   0.011               0.00173                    0.00005                    0.00005 
   4937257          4598                83           0.02               0.05               1.16                    0.13                    0.12                10.73                      0.49                      0.48              2.441                   0.012                   0.012               0.00094                    0.00003                    0.00003 
   5285357          4596                86          -0.06               0.06               1.00                    0.18                    0.10                10.38                      0.62                      0.40              2.408                   0.020                   0.015               0.00090                    0.00003                    0.00003 
   5457811          4261                73           0.26               0.05               1.34                    0.13                    0.13                12.43                      0.47                      0.49              2.375                   0.010                   0.011               0.00070                    0.00002                    0.00002 
   5111718          4884                79           0.11               0.05               1.61                    0.16                    0.15                 6.45                      0.25                      0.24              3.026                   0.011                   0.011               0.00601                    0.00017                    0.00016 
   5023931          4596                83           0.02               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   5111940          4574                83           0.02               0.05               1.52                    0.18                    0.16                10.11                      0.45                      0.41              2.610                   0.012                   0.012               0.00147                    0.00004                    0.00004 
   5196152          4634                88          -0.11               0.06               1.23                    0.20                    0.19                 7.46                      0.44                      0.44              2.783                   0.020                   0.021               0.00297                    0.00009                    0.00009 
   4933594          4516                80           0.10               0.05               1.06                    0.16                    0.12                10.49                      0.58                      0.45              2.422                   0.019                   0.015               0.00092                    0.00003                    0.00003 
   5282875          4865                89          -0.14               0.06               1.68                    0.28                    0.16                11.14                      0.70                      0.37              2.569                   0.019                   0.020               0.00120                    0.00003                    0.00004 
   5371626          4358                81           0.06               0.05               1.49                    0.20                    0.20                16.26                      0.81                      0.84              2.187                   0.015                   0.016               0.00034                    0.00001                    0.00001 
   5283958          4877                86          -0.05               0.06               1.98                    0.24                    0.17                11.14                      0.54                      0.38              2.642                   0.010                   0.010               0.00143                    0.00005                    0.00005 
   4930464          4570                91          -0.18               0.06               1.45                    0.17                    0.15                10.82                      0.50                      0.48              2.530                   0.010                   0.010               0.00114                    0.00005                    0.00004 

==> anc/Table4.txt <==
Title: The APOKASC Catalog: An Asteroseismic and Spectroscopic Joint Survey of Targets in the Kepler Fields
Authors: Pinsonneault, M. H. et al.
Table: Scale 2
================================================================================
Byte-by-byte Description of file: table4.txt
--------------------------------------------------------------------------------
   Bytes Format Units     Label      Explanations
--------------------------------------------------------------------------------
   1- 10 I10    ---       KIC-ID     Kepler ID number
  11- 24 I14    K         Teff       Corrected ASPCAP Teff
  25- 42 I18    K       e_Teff       Uncertainty in corrected ASPCAP Teff
  43- 57 F15.2  ---       [M/H]      Corrected ASPCAP Metallicity
  58- 76 F19.2  ---     e_[M/H]      Uncertainty in corrected ASPCAP Metallicity
  77- 95 F19.2  solMass   Mass       Asteroseismic Mass
  96-119 F24.2  solMass   e+Mass     Positive uncertainty in asteroseismic mass
 120-143 F24.2  solMass   e-Mass     Negative uncertainty in asteroseismic mass
 144-164 F21.2  solRad    Rad        Asteroseismic radius
 165-190 F26.2  solRad    e+Rad      Positive uncertainty in asteroseismic radius
 191-216 F26.2  solRad    e-Rad      Negative uncertainty in asteroseismic radius
 217-235 F19.3  ---       log(g)     Asteroseismic surface gravity
 236-259 F24.3  ---       e+log(g)   Positive uncertainty in asteroseismic surface gravity
 260-283 F24.3  ---       e-log(g)   Negative uncertainty in asteroseismic surface gravity
 284-305 F22.5  ---       Density    Density relative to the Sun (solar density = 1.4085 g.cm-3)
 306-332 F27.5  ---       e+Density  Positive uncertainty in relative density
 333-359 F27.5  ---       e-Density  Negative uncertainty in relative density
--------------------------------------------------------------------------------
Note (1):   To convert density to cgs units, multiply by the solar density,
            which for our purposes is 1.4085 g.cm-3
--------------------------------------------------------------------------------
  10907196          4740                87          -0.08               0.06               1.50                    0.13                    0.20                10.88                      0.33                      0.72              2.543                   0.011                   0.011               0.00119                    0.00005                    0.00004 
  10962775          4736                94          -0.29               0.06               1.21                    0.13                    0.12                10.94                      0.48                      0.45              2.444                   0.011                   0.012               0.00093                    0.00003                    0.00003 
  11177749          4644                83           0.06               0.05               1.08                    0.13                    0.11                10.54                      0.50                      0.46              2.427                   0.011                   0.010               0.00093                    0.00003                    0.00003 
  11231549          4541                86          -0.03               0.06               1.55                    0.17                    0.16                13.46                      0.61                      0.58              2.371                   0.011                   0.011               0.00064                    0.00002                    0.00002 
  11284798          4283                85           0.04               0.06               1.29                    0.16                    0.15                22.26                      1.12                      1.07              1.854                   0.012                   0.012               0.00012                    0.00001                    0.00001 
  11337883          4802                85          -0.03               0.06               1.53                    0.15                    0.13                 5.92                      0.23                      0.22              3.076                   0.011                   0.011               0.00734                    0.00019                    0.00019 
  11178396          4824               111          -0.81               0.08               0.86                    0.17                    0.07                10.19                      0.67                      0.36              2.359                   0.021                   0.016               0.00081                    0.00002                    0.00002 
  11284760          4658                84           0.02               0.06               1.14                    0.12                    0.12                10.72                      0.44                      0.45              2.433                   0.012                   0.012               0.00092                    0.00003                    0.00003 
  11072470          4558                78           0.23               0.05               1.10                    0.17                    0.14                10.90                      0.64                      0.51              2.403                   0.018                   0.015               0.00085                    0.00003                    0.00003 
  11072334          4716                79           0.16               0.05               1.61                    0.50                    0.40                 8.41                      1.18                      1.07              2.794                   0.018                   0.019               0.00270                    0.00043                    0.00039 
  11017831          4829                85          -0.03               0.06               1.02                    0.24                    0.14                 3.94                      0.41                      0.25              3.257                   0.013                   0.012               0.01657                    0.00115                    0.00140 
  11232325          4588                78           0.20               0.05               1.36                    0.15                    0.13                 8.89                      0.39                      0.36              2.672                   0.012                   0.012               0.00193                    0.00006                    0.00006 
  11339000          4713                85          -0.02               0.06               1.33                    0.13                    0.12                10.96                      0.43                      0.40              2.480                   0.011                   0.011               0.00101                    0.00003                    0.00003 
  11232225          4581                78           0.22               0.05               1.30                    0.29                    0.27                11.75                      0.98                      0.94              2.410                   0.022                   0.025               0.00080                    0.00004                    0.00004 
  11285650          4606                73           0.37               0.05               1.25                    0.12                    0.11                 6.84                      0.24                      0.24              2.865                   0.009                   0.010               0.00391                    0.00011                    0.00011 
  11391750          4744                89          -0.16               0.06               1.26                    0.13                    0.13                 7.12                      0.31                      0.31              2.833                   0.011                   0.011               0.00349                    0.00012                    0.00012 
  11018481          4399                91          -0.14               0.06               1.24                    0.15                    0.14                21.59                      0.98                      0.95              1.864                   0.014                   0.015               0.00012                    0.00000                    0.00000 
  11072852          4453                84           0.04               0.06               1.41                    0.20                    0.18                23.06                      1.29                      1.24              1.861                   0.013                   0.013               0.00012                    0.00001                    0.00001 
  11126673          4602                89          -0.11               0.06               1.22                    0.21                    0.20                 8.84                      0.53                      0.54              2.630                   0.023                   0.023               0.00176                    0.00005                    0.00005 
  11179815          4715                87          -0.08               0.06               1.25                    0.16                    0.15                10.93                      0.53                      0.52              2.456                   0.015                   0.016               0.00095                    0.00003                    0.00003 
  11018710          4561                80           0.16               0.05               1.35                    0.14                    0.13                 9.45                      0.40                      0.39              2.618                   0.010                   0.010               0.00160                    0.00006                    0.00006 
  11126721          4486                66           0.61               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11180468          4617                77           0.23               0.05               1.56                    0.23                    0.14                10.40                      0.59                      0.41              2.598                   0.012                   0.011               0.00139                    0.00004                    0.00004 
  11127105          4686                80           0.15               0.05               1.03                    0.10                    0.07                 4.34                      0.16                      0.12              3.175                   0.010                   0.008               0.01259                    0.00031                    0.00033 
  11180378          4618                83           0.06               0.05               0.96                    0.14                    0.14                 9.86                      0.63                      0.62              2.431                   0.013                   0.013               0.00100                    0.00006                    0.00006 
  11127586          4782               100          -0.47               0.07               1.22                    0.14                    0.13                 7.33                      0.35                      0.34              2.795                   0.013                   0.014               0.00311                    0.00010                    0.00011 
  11340165          4725                93          -0.26               0.06               1.06                    0.12                    0.10                10.54                      0.44                      0.40              2.417                   0.012                   0.012               0.00090                    0.00003                    0.00003 
  11180994          4617                82           0.10               0.05               1.38                    0.16                    0.15                 8.39                      0.36                      0.37              2.730                   0.014                   0.015               0.00234                    0.00007                    0.00007 
  11340377          4599                96          -0.35               0.07               0.91                    0.15                    0.08                12.12                      0.69                      0.38              2.233                   0.021                   0.014               0.00051                    0.00001                    0.00001 
  11287844          4729                89          -0.13               0.06               1.68                    0.23                    0.20                11.48                      0.67                      0.60              2.543                   0.012                   0.012               0.00111                    0.00005                    0.00005 
  11287679          4903                91          -0.23               0.06               1.61                    0.11                    0.24                10.93                      0.34                      0.73              2.564                   0.010                   0.011               0.00123                    0.00006                    0.00004 
  11234625          4672                89          -0.14               0.06               1.06                    0.11                    0.10                10.35                      0.41                      0.39              2.432                   0.011                   0.010               0.00095                    0.00003                    0.00003 
  11340747          4547                69           0.50               0.04               1.29                    0.16                    0.16                 6.40                      0.30                      0.30              2.935                   0.015                   0.017               0.00490                    0.00015                    0.00015 
  11287896          4701                84           0.01               0.06               1.14                    0.13                    0.12                10.81                      0.52                      0.50              2.426                   0.012                   0.012               0.00090                    0.00003                    0.00003 
  11235672          4914                80           0.10               0.05               2.72                    0.27                    0.32                11.17                      0.51                      0.50              2.773                   0.011                   0.011               0.00194                    0.00007                    0.00007 
  11181828          4643               121          -1.05               0.09               1.06                    0.11                    0.10                10.39                      0.43                      0.41              2.429                   0.011                   0.011               0.00094                    0.00003                    0.00003 
  11181891          4850                92          -0.24               0.06               1.12                    0.19                    0.16                10.64                      0.65                      0.58              2.432                   0.020                   0.019               0.00093                    0.00003                    0.00003 
  11129442          4493                87          -0.06               0.06               1.14                    0.16                    0.15                10.42                      0.54                      0.54              2.460                   0.016                   0.015               0.00101                    0.00003                    0.00003 
  11128910          4777                88          -0.11               0.06               1.28                    0.15                    0.13                10.99                      0.54                      0.51              2.464                   0.010                   0.010               0.00097                    0.00004                    0.00004 
  11129153          4664                97          -0.37               0.07               0.88                    0.11                    0.05                10.56                      0.44                      0.28              2.337                   0.013                   0.012               0.00075                    0.00003                    0.00003 
  11182706          4594                99          -0.43               0.07               1.18                    0.16                    0.14                10.30                      0.49                      0.46              2.485                   0.012                   0.014               0.00108                    0.00004                    0.00004 
  11342308          4664                87          -0.07               0.06               1.20                    0.13                    0.12                 7.99                      0.34                      0.33              2.711                   0.012                   0.013               0.00235                    0.00007                    0.00007 
  11289335          4602                77           0.24               0.05               1.18                    0.14                    0.15                10.73                      0.55                      0.58              2.447                   0.011                   0.011               0.00095                    0.00004                    0.00004 
  11342694          4616                74           0.33               0.05               1.32                    0.13                    0.13                 7.85                      0.31                      0.32              2.770                   0.011                   0.011               0.00275                    0.00008                    0.00008 
  11289128          5035               112          -0.88               0.08               0.87                    0.07                    0.09                 9.89                      0.35                      0.40              2.384                   0.013                   0.014               0.00090                    0.00003                    0.00003 
  11235816          4631                83           0.06               0.05               1.03                    0.19                    0.11                10.32                      0.66                      0.42              2.427                   0.020                   0.015               0.00094                    0.00003                    0.00003 
  11076453          4625                84           0.02               0.06               1.50                    0.23                    0.20                10.20                      0.56                      0.52              2.597                   0.019                   0.020               0.00141                    0.00004                    0.00004 
  11129480          4669                78           0.21               0.05               1.33                    0.31                    0.39                10.36                      0.88                      1.17              2.529                   0.023                   0.038               0.00119                    0.00005                    0.00005 
  11129945          4710                83           0.03               0.05               1.81                    0.20                    0.20                11.08                      0.54                      0.51              2.605                   0.013                   0.014               0.00132                    0.00005                    0.00005 
  11236571          4638                79           0.17               0.05               1.09                    0.11                    0.09                 4.47                      0.17                      0.16              3.177                   0.010                   0.010               0.01227                    0.00034                    0.00034 
  11289990          4619                83           0.06               0.05               1.27                    0.13                    0.13                11.04                      0.48                      0.49              2.454                   0.011                   0.012               0.00094                    0.00003                    0.00003 
  11236536          4597                83           0.07               0.05               1.46                    0.16                    0.19                10.91                      0.47                      0.60              2.526                   0.014                   0.015               0.00113                    0.00005                    0.00004 
  11289822          4545                70           0.46               0.04               1.36                    0.14                    0.12                 8.17                      0.31                      0.32              2.748                   0.012                   0.011               0.00250                    0.00007                    0.00007 
  11289675          4592               113          -0.83               0.08               1.07                    0.17                    0.14                11.87                      0.77                      0.69              2.318                   0.014                   0.013               0.00064                    0.00003                    0.00003 
  11236845          4602               103          -0.52               0.07               1.12                    0.13                    0.12                 9.47                      0.47                      0.42              2.535                   0.011                   0.011               0.00132                    0.00005                    0.00005 
  11289759          4601                82           0.09               0.05               1.27                    0.29                    0.25                11.59                      0.93                      0.86              2.415                   0.026                   0.027               0.00082                    0.00003                    0.00003 
  11395816          4799                92          -0.24               0.06               1.06                    0.10                    0.08                10.57                      0.40                      0.36              2.416                   0.011                   0.009               0.00090                    0.00003                    0.00003 
  11342804          4601                90          -0.15               0.06               1.24                    0.16                    0.15                 8.35                      0.39                      0.39              2.687                   0.015                   0.017               0.00213                    0.00006                    0.00006 
  10651578          4717                92          -0.23               0.06               0.99                    0.11                    0.10                10.22                      0.46                      0.40              2.415                   0.011                   0.011               0.00093                    0.00003                    0.00003 
  10651320          4800               106          -0.66               0.07               0.82                    0.07                    0.05                 9.72                      0.32                      0.27              2.382                   0.011                   0.011               0.00090                    0.00003                    0.00003 
  10651398          4894               107          -0.70               0.08               0.83                    0.11                    0.07                10.43                      0.43                      0.34              2.327                   0.015                   0.013               0.00074                    0.00002                    0.00002 
  10847321          4576                78           0.20               0.05               1.33                    0.17                    0.16                 8.29                      0.38                      0.39              2.724                   0.016                   0.017               0.00234                    0.00007                    0.00007 
  10907410          4539                68           0.53               0.04               1.51                    0.17                    0.16                 8.23                      0.35                      0.33              2.783                   0.011                   0.010               0.00270                    0.00009                    0.00008 
  11018922          4854                96          -0.38               0.07               1.07                    0.11                    0.10                10.45                      0.45                      0.41              2.428                   0.011                   0.011               0.00093                    0.00003                    0.00003 
  11018745          4544                69           0.49               0.04               1.33                    0.17                    0.21                11.50                      0.67                      0.71              2.433                   0.014                   0.020               0.00086                    0.00004                    0.00004 
  10848618          4654                87          -0.07               0.06               1.06                    0.13                    0.11                10.58                      0.54                      0.47              2.416                   0.012                   0.011               0.00090                    0.00004                    0.00004 
  10908322          4809               101          -0.52               0.07               1.34                    0.15                    0.15                12.32                      0.55                      0.53              2.384                   0.013                   0.014               0.00072                    0.00002                    0.00002 
  10964584          4684               103          -0.54               0.07               0.89                    0.10                    0.05                 9.98                      0.44                      0.25              2.392                   0.012                   0.010               0.00090                    0.00003                    0.00003 
  10522111          4646                97          -0.38               0.07               0.95                    0.13                    0.10                11.09                      0.64                      0.48              2.328                   0.012                   0.011               0.00070                    0.00003                    0.00003 
  10586902          4606               100          -0.45               0.07               0.95                    0.22                    0.13                 8.73                      0.67                      0.39              2.532                   0.027                   0.017               0.00142                    0.00004                    0.00004 
  10587122          4621                79           0.17               0.05               1.16                    0.16                    0.18                10.44                      0.58                      0.70              2.464                   0.013                   0.012               0.00102                    0.00005                    0.00004 
  10522084          4720                85          -0.01               0.06               1.58                    0.14                    0.20                10.97                      0.30                      0.61              2.559                   0.013                   0.014               0.00122                    0.00004                    0.00003 
  10652469          4577                99          -0.40               0.07               1.15                    0.13                    0.11                 8.94                      0.39                      0.38              2.597                   0.012                   0.012               0.00162                    0.00005                    0.00005 
  10784013          4494                93          -0.23               0.06               1.32                    0.26                    0.22                16.69                      1.12                      1.02              2.114                   0.023                   0.025               0.00028                    0.00001                    0.00001 
  10849541          4477                95          -0.27               0.06               1.18                    0.13                    0.12                13.89                      0.60                      0.56              2.225                   0.012                   0.012               0.00044                    0.00001                    0.00001 
  10718491          4645                84           0.03               0.05               1.54                    0.19                    0.17                10.48                      0.52                      0.46              2.583                   0.012                   0.011               0.00134                    0.00005                    0.00005 
  10849000          4620                86          -0.04               0.06               1.17                    0.14                    0.13                 8.18                      0.38                      0.38              2.682                   0.015                   0.014               0.00215                    0.00007                    0.00007 
  10653200          4668                84           0.03               0.05               1.38                    0.17                    0.15                11.04                      0.48                      0.43              2.493                   0.015                   0.016               0.00103                    0.00003                    0.00003 
  10653383          4764                86          -0.05               0.06               1.48                    0.18                    0.12                11.15                      0.52                      0.36              2.516                   0.012                   0.013               0.00107                    0.00003                    0.00003 
  10587702          4543                82           0.09               0.05               1.19                    0.17                    0.16                 9.66                      0.50                      0.49              2.542                   0.018                   0.018               0.00131                    0.00004                    0.00004 
  10718902          4658                95          -0.30               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10784996          4474                86          -0.01               0.06               1.21                    0.18                    0.15                13.77                      0.84                      0.75              2.243                   0.012                   0.012               0.00046                    0.00002                    0.00002 
  10965536          4555                94          -0.25               0.06               1.31                    0.17                    0.15                13.10                      0.62                      0.60              2.320                   0.014                   0.015               0.00058                    0.00002                    0.00002 
  11074543          4592                93          -0.24               0.06               1.12                    0.12                    0.11                 8.31                      0.35                      0.35              2.650                   0.010                   0.011               0.00196                    0.00006                    0.00006 
  11019954          4825                93          -0.27               0.06               1.12                    0.12                    0.12                10.54                      0.48                      0.49              2.441                   0.011                   0.011               0.00096                    0.00004                    0.00004 
  11020211          4678               101          -0.48               0.07               1.01                    0.12                    0.10                 5.76                      0.28                      0.24              2.921                   0.011                   0.010               0.00528                    0.00019                    0.00018 
  11020101          4844                77           0.20               0.05               2.16                    0.35                    0.33                 8.00                      0.54                      0.52              2.964                   0.023                   0.024               0.00421                    0.00031                    0.00031 
  10966241          4851                95          -0.34               0.06               1.51                    0.17                    0.16                 7.28                      0.32                      0.32              2.892                   0.012                   0.011               0.00391                    0.00013                    0.00013 
  10910541          4658                98          -0.41               0.07               0.97                    0.12                    0.10                10.57                      0.55                      0.46              2.377                   0.013                   0.012               0.00082                    0.00003                    0.00003 
  10910802          4481                79           0.20               0.05               1.08                    0.16                    0.11                12.88                      0.65                      0.49              2.250                   0.016                   0.013               0.00050                    0.00002                    0.00002 
  10910889          4638                71           0.42               0.04               1.84                    0.25                    0.17                11.59                      0.59                      0.31              2.575                   0.016                   0.017               0.00118                    0.00004                    0.00004 
  10910523          4486                88          -0.07               0.06               1.22                    0.16                    0.14                13.12                      0.63                      0.61              2.288                   0.014                   0.014               0.00054                    0.00002                    0.00002 
  11075908          4686                88          -0.12               0.06               1.23                    0.16                    0.17                10.62                      0.48                      0.54              2.475                   0.017                   0.018               0.00103                    0.00003                    0.00003 
  10966458          4598                85           0.00               0.06               1.07                    0.12                    0.10                10.80                      0.51                      0.44              2.399                   0.012                   0.012               0.00085                    0.00003                    0.00003 
  10910674          4601                86          -0.04               0.06               1.31                    0.22                    0.19                11.33                      0.65                      0.62              2.447                   0.018                   0.019               0.00090                    0.00003                    0.00003 
  10966950          4586                90          -0.14               0.06               1.08                    0.14                    0.12                11.31                      0.53                      0.50              2.362                   0.016                   0.015               0.00074                    0.00002                    0.00002 
  11602793          4830                90          -0.19               0.06               1.33                    0.12                    0.12                 6.09                      0.23                      0.22              2.994                   0.010                   0.010               0.00591                    0.00016                    0.00017 
  11551758          4669                90          -0.17               0.06               1.04                    0.13                    0.11                10.82                      0.54                      0.45              2.389                   0.014                   0.013               0.00082                    0.00003                    0.00003 
  11654305          4615                84           0.04               0.05               1.36                    0.14                    0.12                 9.60                      0.40                      0.37              2.608                   0.010                   0.010               0.00154                    0.00005                    0.00005 
  11654184          4559                75           0.33               0.05               1.26                    0.21                    0.20                11.39                      0.70                      0.72              2.423                   0.019                   0.021               0.00085                    0.00003                    0.00003 
  11499428          4808                96          -0.36               0.07               1.09                    0.11                    0.10                10.63                      0.45                      0.41              2.421                   0.011                   0.010               0.00090                    0.00003                    0.00003 
  11551746          4791                84          -0.01               0.06               1.58                    0.10                    0.15                10.99                      0.28                      0.46              2.553                   0.009                   0.010               0.00119                    0.00003                    0.00003 
  11447802          4805                86          -0.06               0.06               1.91                    0.22                    0.20                12.20                      0.55                      0.52              2.547                   0.011                   0.011               0.00105                    0.00003                    0.00004 
  11551628          4787                76           0.23               0.05               2.07                    0.18                    0.18                11.51                      0.44                      0.40              2.629                   0.010                   0.009               0.00135                    0.00004                    0.00004 
  11395200          4803               102          -0.53               0.07               0.85                    0.06                    0.05                 9.77                      0.29                      0.27              2.388                   0.010                   0.009               0.00091                    0.00003                    0.00003 
  11394905          4785               101          -0.52               0.07               1.38                    0.17                    0.14                11.02                      0.53                      0.47              2.495                   0.010                   0.011               0.00103                    0.00004                    0.00004 
  11394497          4350                92          -0.18               0.06               0.93                    0.18                    0.09                22.79                      1.46                      0.84              1.694                   0.023                   0.017               0.00008                    0.00000                    0.00000 
  11395438          4655                84           0.01               0.06               1.07                    0.15                    0.12                10.45                      0.58                      0.45              2.427                   0.016                   0.013               0.00093                    0.00004                    0.00003 
  11550567          4752                88          -0.12               0.06               1.49                    0.16                    0.15                11.77                      0.51                      0.51              2.469                   0.010                   0.010               0.00091                    0.00003                    0.00003 
  11550492          4647                87          -0.06               0.06               1.11                    0.11                    0.10                 6.43                      0.27                      0.26              2.864                   0.011                   0.010               0.00415                    0.00013                    0.00013 
  11498298          4812                92          -0.24               0.06               1.51                    0.17                    0.13                11.10                      0.48                      0.36              2.527                   0.012                   0.012               0.00111                    0.00003                    0.00003 
  11704163          4604                87          -0.05               0.06               1.47                    0.15                    0.14                10.56                      0.44                      0.40              2.558                   0.011                   0.011               0.00125                    0.00004                    0.00004 
  11287949          4662                83           0.05               0.05               1.33                    0.12                    0.12                 7.15                      0.27                      0.27              2.853                   0.010                   0.010               0.00364                    0.00011                    0.00010 
  11341723          4781               101          -0.51               0.07               0.88                    0.11                    0.05                10.19                      0.47                      0.28              2.370                   0.013                   0.011               0.00084                    0.00003                    0.00003 
  11234897          4934                79           0.15               0.05               2.89                    0.33                    0.41                12.55                      0.53                      0.67              2.699                   0.016                   0.022               0.00145                    0.00004                    0.00004 
  11287936          4592                84           0.03               0.06               1.29                    0.13                    0.12                 9.39                      0.36                      0.35              2.603                   0.011                   0.011               0.00156                    0.00004                    0.00004 
  11446691          4626                95          -0.30               0.06               0.88                    0.10                    0.05                10.46                      0.41                      0.22              2.350                   0.011                   0.009               0.00078                    0.00002                    0.00002 
  11446151          4630                85           0.01               0.06               0.96                    0.12                    0.09                10.01                      0.61                      0.54              2.426                   0.015                   0.014               0.00097                    0.00005                    0.00005 
  11653073          4678                85          -0.03               0.06               1.24                    0.12                    0.11                10.74                      0.43                      0.39              2.467                   0.010                   0.010               0.00100                    0.00003                    0.00003 
  11601529          4499                83           0.09               0.05               1.46                    0.24                    0.22                12.52                      0.73                      0.70              2.406                   0.019                   0.019               0.00074                    0.00002                    0.00002 
  11498101          4632                83           0.06               0.05               1.44                    0.19                    0.17                11.55                      0.61                      0.55              2.470                   0.011                   0.011               0.00093                    0.00004                    0.00003 
  11498043          4634               118          -0.98               0.09               1.09                    0.24                    0.19                10.62                      1.02                      0.90              2.423                   0.018                   0.019               0.00091                    0.00006                    0.00006 
  11601378          4664                82           0.07               0.05               1.09                    0.18                    0.16                10.28                      0.58                      0.54              2.454                   0.016                   0.015               0.00101                    0.00003                    0.00003 
  11445818          4669                90          -0.17               0.06               1.43                    0.22                    0.20                11.62                      0.66                      0.65              2.463                   0.017                   0.017               0.00091                    0.00003                    0.00003 
  11497421          4638                97          -0.37               0.07               1.11                    0.25                    0.20                11.34                      0.96                      0.84              2.375                   0.022                   0.022               0.00076                    0.00005                    0.00005 
  11651776          4506                87          -0.05               0.06               1.39                    0.20                    0.18                13.28                      0.79                      0.75              2.333                   0.012                   0.012               0.00059                    0.00003                    0.00003 
  11600024          4698                91          -0.21               0.06               1.11                    0.14                    0.13                10.38                      0.50                      0.49              2.450                   0.013                   0.013               0.00099                    0.00003                    0.00003 
  11702195          4583               100          -0.46               0.07               1.03                    0.12                    0.11                 8.41                      0.39                      0.36              2.602                   0.011                   0.011               0.00173                    0.00006                    0.00006 
  11600208          4822               100          -0.49               0.07               0.89                    0.11                    0.05                 9.87                      0.45                      0.30              2.401                   0.015                   0.012               0.00093                    0.00003                    0.00003 
  11600604          4883                97          -0.42               0.07               1.60                    0.16                    0.16                 7.16                      0.30                      0.29              2.931                   0.011                   0.012               0.00435                    0.00012                    0.00012 
  11600255          4833               102          -0.54               0.07               1.11                    0.13                    0.12                 6.16                      0.27                      0.26              2.905                   0.013                   0.014               0.00476                    0.00013                    0.00014 
  11548940          4637                92          -0.23               0.06               1.17                    0.11                    0.11                13.05                      0.51                      0.48              2.276                   0.011                   0.011               0.00053                    0.00002                    0.00002 
  11496569          4735                83           0.04               0.05               1.61                    0.19                    0.17                 9.20                      0.42                      0.41              2.720                   0.011                   0.012               0.00208                    0.00007                    0.00007 
  11444844          4748                94          -0.28               0.06               0.98                    0.10                    0.10                10.18                      0.45                      0.39              2.408                   0.016                   0.015               0.00092                    0.00003                    0.00003 
  11496497          4833                78           0.17               0.05               1.37                    0.13                    0.12                 5.03                      0.19                      0.18              3.170                   0.010                   0.010               0.01073                    0.00030                    0.00030 
  11444313          4651                86          -0.04               0.06               1.12                    0.12                    0.11                10.81                      0.47                      0.46              2.417                   0.012                   0.012               0.00088                    0.00003                    0.00003 
  11599067          4430                66           0.60               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11495120          4819                85          -0.05               0.06               1.84                    0.25                    0.27                10.16                      0.53                      0.59              2.688                   0.016                   0.018               0.00175                    0.00007                    0.00007 
  11599342          4787                89          -0.14               0.06               1.40                    0.16                    0.15                 6.06                      0.28                      0.27              3.019                   0.012                   0.013               0.00629                    0.00021                    0.00020 
  11494511          4236                77           0.30               0.05               1.38                    0.18                    0.19                20.04                      0.99                      1.18              1.974                   0.015                   0.015               0.00017                    0.00001                    0.00001 
  11546913          4900                90          -0.20               0.06               1.48                    0.28                    0.26                 5.24                      0.45                      0.44              3.168                   0.012                   0.012               0.01029                    0.00085                    0.00080 
  11495084          4607                90          -0.15               0.06               0.96                    0.13                    0.08                10.63                      0.51                      0.35              2.369                   0.017                   0.014               0.00080                    0.00002                    0.00002 
  11650039          4522               107          -0.64               0.08               1.12                    0.16                    0.15                14.84                      0.79                      0.78              2.143                   0.016                   0.017               0.00034                    0.00001                    0.00001 
  11338267          4624                97          -0.37               0.07               0.88                    0.13                    0.07                11.10                      0.55                      0.34              2.299                   0.015                   0.012               0.00065                    0.00002                    0.00002 
  11285433          4678               100          -0.47               0.07               1.26                    0.16                    0.14                11.58                      0.56                      0.55              2.412                   0.013                   0.013               0.00081                    0.00003                    0.00003 
  11649294          4629                83           0.05               0.05               1.04                    0.16                    0.11                10.35                      0.58                      0.40              2.426                   0.018                   0.014               0.00094                    0.00003                    0.00003 
  11598312          4823                91          -0.21               0.06               1.56                    0.17                    0.22                10.68                      0.44                      0.62              2.573                   0.012                   0.013               0.00128                    0.00005                    0.00005 
  11598116          4476                95          -0.29               0.07               1.21                    0.18                    0.16                15.31                      0.90                      0.83              2.150                   0.016                   0.017               0.00034                    0.00001                    0.00001 
  11494312          4654                80           0.15               0.05               1.29                    0.16                    0.16                10.88                      0.54                      0.52              2.474                   0.014                   0.015               0.00100                    0.00003                    0.00003 
  11546335          3947               109          -0.59               0.08               1.86                    1.40                    0.60                84.71                     29.66                     17.69              0.852                   0.028                   0.034               0.00000                    0.00000                    0.00000 
  11441797          4637                92          -0.23               0.06               1.23                    0.13                    0.12                 8.70                      0.36                      0.34              2.648                   0.012                   0.013               0.00186                    0.00005                    0.00005 
  11597759          4654                96          -0.34               0.07               0.91                    0.14                    0.06                10.53                      0.55                      0.30              2.356                   0.017                   0.014               0.00078                    0.00003                    0.00003 
  11494169          4618                91          -0.20               0.06               1.53                    0.18                    0.16                11.52                      0.56                      0.54              2.499                   0.011                   0.012               0.00100                    0.00004                    0.00004 
  11442227          4595                83           0.06               0.05               1.30                    0.26                    0.26                12.76                      0.88                      0.92              2.341                   0.024                   0.026               0.00063                    0.00002                    0.00002 
  11177727          4532                91          -0.17               0.06               1.23                    0.14                    0.12                11.70                      0.53                      0.50              2.393                   0.011                   0.011               0.00077                    0.00003                    0.00003 
  11337714          4629                77           0.25               0.05               1.54                    0.24                    0.20                11.77                      0.71                      0.62              2.483                   0.017                   0.018               0.00094                    0.00004                    0.00004 
  11230630          4691                91          -0.20               0.06               0.96                    0.10                    0.09                10.52                      0.46                      0.36              2.377                   0.012                   0.011               0.00082                    0.00003                    0.00003 
  11284496          4627                79           0.17               0.05               1.25                    0.12                    0.11                 6.48                      0.24                      0.24              2.912                   0.009                   0.010               0.00461                    0.00014                    0.00014 
  11905840          4882                94          -0.31               0.06               1.36                    0.13                    0.12                 6.19                      0.24                      0.22              2.989                   0.011                   0.011               0.00575                    0.00016                    0.00016 
  11955410          4718                89          -0.15               0.06               1.07                    0.11                    0.09                10.56                      0.44                      0.40              2.420                   0.010                   0.010               0.00091                    0.00003                    0.00003 
  12005162          4857                91          -0.21               0.06               1.21                    0.20                    0.19                 5.08                      0.38                      0.37              3.109                   0.013                   0.013               0.00925                    0.00059                    0.00057 
  12004945          4573                76           0.27               0.05               1.28                    0.14                    0.14                 7.21                      0.32                      0.31              2.827                   0.012                   0.014               0.00340                    0.00010                    0.00010 
  11905997          4640                99          -0.42               0.07               1.17                    0.16                    0.14                 7.93                      0.40                      0.40              2.709                   0.016                   0.016               0.00236                    0.00007                    0.00007 
  11805876          4719                75           0.29               0.05               1.95                    0.19                    0.15                 7.18                      0.27                      0.24              3.017                   0.011                   0.011               0.00527                    0.00014                    0.00014 
  11805460          4622                79           0.17               0.05               1.25                    0.14                    0.14                10.86                      0.49                      0.47              2.461                   0.013                   0.013               0.00097                    0.00003                    0.00003 
  11805792          4667                89          -0.14               0.06               1.16                    0.12                    0.11                10.71                      0.43                      0.45              2.440                   0.011                   0.011               0.00094                    0.00003                    0.00003 
  11855110          4809                92          -0.25               0.06               1.25                    0.12                    0.14                10.65                      0.42                      0.45              2.478                   0.011                   0.012               0.00103                    0.00003                    0.00003 
  11754056          4603                81           0.11               0.05               0.98                    0.14                    0.11                10.08                      0.63                      0.54              2.426                   0.010                   0.010               0.00096                    0.00005                    0.00005 
  11804677          4583                86          -0.02               0.06               2.31                    0.29                    0.31                19.79                      1.00                      0.98              2.205                   0.015                   0.015               0.00030                    0.00001                    0.00001 
  11703230          4715                90          -0.19               0.06               1.10                    0.13                    0.11                10.73                      0.50                      0.46              2.418                   0.014                   0.014               0.00089                    0.00003                    0.00003 
  11753722          4576                99          -0.40               0.07               1.08                    0.11                    0.10                 8.91                      0.37                      0.37              2.572                   0.010                   0.010               0.00153                    0.00005                    0.00005 
  11805217          4730                91          -0.21               0.06               1.47                    0.35                    0.32                 9.16                      0.69                      0.70              2.683                   0.029                   0.032               0.00192                    0.00006                    0.00006 
  12101990          4670                95          -0.32               0.07               0.88                    0.09                    0.04                10.05                      0.36                      0.20              2.381                   0.010                   0.009               0.00087                    0.00002                    0.00003 
  11954465          4630                85           0.01               0.06               1.15                    0.12                    0.12                 6.22                      0.28                      0.27              2.911                   0.011                   0.011               0.00478                    0.00017                    0.00017 
  11954989          4518                81           0.12               0.05               1.49                    0.32                    0.32                13.87                      1.02                      1.06              2.327                   0.026                   0.029               0.00056                    0.00002                    0.00002 
  11905393          4640                85          -0.01               0.06               1.00                    0.12                    0.08                10.30                      0.50                      0.34              2.413                   0.012                   0.011               0.00091                    0.00003                    0.00003 
  11854450          4786               100          -0.48               0.07               0.86                    0.11                    0.04                 9.85                      0.43                      0.26              2.395                   0.012                   0.010               0.00092                    0.00003                    0.00003 
  11904929          4854                94          -0.33               0.06               1.59                    0.20                    0.18                11.03                      0.57                      0.52              2.553                   0.014                   0.015               0.00118                    0.00004                    0.00004 
  11954278          4633                80           0.14               0.05               1.31                    0.15                    0.14                11.14                      0.51                      0.49              2.460                   0.012                   0.012               0.00094                    0.00003                    0.00003 
  11905159          4558                92          -0.21               0.06               1.27                    0.13                    0.13                 9.37                      0.40                      0.40              2.597                   0.011                   0.011               0.00154                    0.00005                    0.00005 
  11953668          4692                98          -0.39               0.07               1.11                    0.14                    0.13                11.34                      0.53                      0.50              2.374                   0.015                   0.016               0.00076                    0.00002                    0.00002 
  11953849          4717                86          -0.06               0.06               1.16                    0.15                    0.15                10.62                      0.52                      0.53              2.449                   0.015                   0.016               0.00097                    0.00003                    0.00003 
  12003742          4939                87          -0.10               0.06               2.38                    0.32                    0.31                11.46                      0.58                      0.62              2.697                   0.017                   0.017               0.00159                    0.00005                    0.00005 
  11753104          4639               112          -0.80               0.08               1.31                    0.17                    0.15                11.64                      0.61                      0.59              2.423                   0.012                   0.014               0.00083                    0.00003                    0.00003 
  11753010          4351                81           0.15               0.05               1.39                    0.33                    0.28                18.17                      1.42                      1.39              2.062                   0.027                   0.030               0.00023                    0.00001                    0.00001 
  11753018          4613                78           0.22               0.05               1.52                    0.18                    0.17                 9.16                      0.40                      0.39              2.696                   0.014                   0.014               0.00198                    0.00006                    0.00005 
  11753211          4829                90          -0.19               0.06               1.30                    0.18                    0.15                11.20                      0.60                      0.54              2.455                   0.014                   0.015               0.00093                    0.00003                    0.00003 
  11753439          4568                88          -0.10               0.06               1.23                    0.17                    0.15                 8.94                      0.48                      0.46              2.625                   0.015                   0.014               0.00172                    0.00007                    0.00007 
  11752396          4626                92          -0.22               0.06               1.43                    0.27                    0.26                11.81                      0.76                      0.78              2.449                   0.022                   0.024               0.00087                    0.00003                    0.00003 
  11752358          4750               116          -0.92               0.08               1.16                    0.13                    0.12                 7.89                      0.35                      0.36              2.709                   0.013                   0.013               0.00237                    0.00008                    0.00008 
  11752707          4506               101          -0.45               0.07               1.11                    0.18                    0.17                14.39                      0.87                      0.83              2.164                   0.019                   0.019               0.00037                    0.00001                    0.00002 
  11802908          4680                80           0.14               0.05               1.36                    0.14                    0.13                 6.73                      0.28                      0.28              2.914                   0.010                   0.010               0.00446                    0.00015                    0.00015 
  12003253          4681                91          -0.20               0.06               1.16                    0.15                    0.13                11.25                      0.55                      0.52              2.399                   0.014                   0.015               0.00081                    0.00003                    0.00003 
  11953581          4585                72           0.41               0.04               1.33                    0.22                    0.36                11.15                      0.63                      1.13              2.465                   0.025                   0.037               0.00096                    0.00003                    0.00003 
  11853719          4584                79           0.20               0.05               1.00                    0.17                    0.11                10.43                      0.64                      0.47              2.407                   0.016                   0.013               0.00089                    0.00003                    0.00003 
  11802037          4916               100          -0.50               0.07               0.98                    0.09                    0.08                10.50                      0.45                      0.40              2.386                   0.010                   0.011               0.00084                    0.00003                    0.00003 
  11752118          4526                93          -0.24               0.06               1.15                    0.13                    0.14                10.33                      0.43                      0.49              2.468                   0.013                   0.015               0.00104                    0.00003                    0.00003 
  11649869          4760               110          -0.78               0.08           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11650219          4716                91          -0.21               0.06               1.05                    0.12                    0.10                10.69                      0.53                      0.43              2.401                   0.012                   0.013               0.00086                    0.00003                    0.00003 
  11250010          4570                69           0.49               0.04               1.63                    0.22                    0.14                11.88                      0.62                      0.35              2.499                   0.016                   0.014               0.00097                    0.00003                    0.00003 
  11250152          4569                93          -0.23               0.06               1.28                    0.15                    0.13                12.27                      0.54                      0.50              2.368                   0.013                   0.014               0.00069                    0.00002                    0.00002 
  11250139          4552               101          -0.46               0.07               1.00                    0.14                    0.11                 9.54                      0.49                      0.42              2.478                   0.017                   0.016               0.00115                    0.00003                    0.00003 
  11355933          4648                80           0.14               0.05               1.48                    0.17                    0.15                11.39                      0.54                      0.50              2.494                   0.012                   0.012               0.00100                    0.00004                    0.00004 
  11563791          4782               131          -1.36               0.10               1.05                    0.10                    0.10                 9.20                      0.38                      0.37              2.533                   0.012                   0.012               0.00135                    0.00004                    0.00005 
  11615224          4596                86          -0.03               0.06               0.95                    0.08                    0.06                10.30                      0.37                      0.31              2.394                   0.013                   0.012               0.00088                    0.00003                    0.00003 
  11615617          4876                75           0.26               0.05               2.15                    0.25                    0.21                 8.43                      0.35                      0.33              2.921                   0.013                   0.013               0.00360                    0.00010                    0.00009 
  11615498          4844                81           0.07               0.05               2.02                    0.18                    0.33                10.07                      0.38                      0.66              2.735                   0.015                   0.020               0.00198                    0.00008                    0.00007 
  11512096          4694               101          -0.49               0.07               0.90                    0.11                    0.06                 9.95                      0.48                      0.26              2.398                   0.012                   0.010               0.00091                    0.00003                    0.00003 
  11564307          4690                85          -0.01               0.06               1.42                    0.28                    0.26                11.71                      0.83                      0.81              2.454                   0.022                   0.023               0.00089                    0.00004                    0.00003 
  11668246          4594                75           0.31               0.05               1.42                    0.21                    0.19                11.23                      0.58                      0.54              2.489                   0.018                   0.023               0.00100                    0.00003                    0.00003 
  11668036          4751                82           0.08               0.05               1.49                    0.17                    0.11                11.14                      0.57                      0.31              2.517                   0.012                   0.012               0.00107                    0.00003                    0.00004 
  11667928          4632                92          -0.22               0.06               1.10                    0.16                    0.14                11.19                      0.74                      0.67              2.382                   0.012                   0.011               0.00079                    0.00004                    0.00005 
  11564787          4547                72           0.41               0.04               1.30                    0.39                    0.39                12.43                      1.27                      1.37              2.361                   0.036                   0.040               0.00068                    0.00002                    0.00002 
  11667799          4611                76           0.26               0.05               1.91                    0.19                    0.19                11.53                      0.49                      0.45              2.594                   0.011                   0.011               0.00124                    0.00004                    0.00003 
  11408704          4587                80           0.14               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11409529          4537                70           0.47               0.04               1.36                    0.11                    0.24                11.47                      0.24                      0.88              2.454                   0.013                   0.022               0.00092                    0.00003                    0.00003 
  11357004          4558                92          -0.22               0.06               1.25                    0.18                    0.16                13.32                      0.68                      0.65              2.285                   0.017                   0.018               0.00053                    0.00002                    0.00001 
  11513798          4586                74           0.33               0.05               1.20                    0.12                    0.11                 6.82                      0.26                      0.25              2.851                   0.010                   0.011               0.00379                    0.00010                    0.00010 
  11461138          4532                70           0.47               0.04               1.12                    0.14                    0.13                10.98                      0.47                      0.53              2.406                   0.013                   0.010               0.00085                    0.00003                    0.00002 
  11617622          4609                81           0.12               0.05               1.13                    0.13                    0.12                11.12                      0.55                      0.51              2.398                   0.012                   0.011               0.00082                    0.00003                    0.00003 
  11618043          4084                74           0.39               0.05               1.05                    0.30                    0.11                25.49                      2.48                      1.16              1.653                   0.025                   0.018               0.00006                    0.00000                    0.00000 
  11618522          4781                76           0.24               0.05               1.99                    0.12                    0.32                10.79                      0.27                      0.75              2.666                   0.013                   0.012               0.00160                    0.00006                    0.00005 
  11669113          4469                88          -0.06               0.06               1.34                    0.14                    0.14                14.20                      0.58                      0.60              2.261                   0.012                   0.013               0.00047                    0.00001                    0.00001 
  11617501          4559                86          -0.04               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11410217          4864                78           0.19               0.05               1.40                    0.29                    0.27                 4.61                      0.43                      0.43              3.258                   0.010                   0.010               0.01433                    0.00145                    0.00123 
  11514322          4658                79           0.18               0.05               1.62                    0.18                    0.16                 9.69                      0.43                      0.41              2.676                   0.012                   0.012               0.00178                    0.00006                    0.00006 
  11410549          4663                80           0.14               0.05               1.34                    0.20                    0.18                11.28                      0.63                      0.62              2.461                   0.017                   0.017               0.00093                    0.00003                    0.00003 
  11357686          4542                86          -0.03               0.06               1.10                    0.14                    0.12                 8.34                      0.42                      0.39              2.635                   0.013                   0.012               0.00189                    0.00007                    0.00007 
  11410622          4857                91          -0.22               0.06               1.32                    0.13                    0.12                 5.45                      0.21                      0.21              3.084                   0.011                   0.011               0.00812                    0.00022                    0.00022 
  11463411          4890                87          -0.10               0.06               2.67                    0.32                    0.26                13.34                      0.55                      0.57              2.617                   0.013                   0.014               0.00113                    0.00003                    0.00003 
  11462972          4659                80           0.15               0.05               1.49                    0.12                    0.19                10.98                      0.34                      0.55              2.530                   0.012                   0.015               0.00113                    0.00004                    0.00003 
  11515377          4818                89          -0.15               0.06               1.24                    0.15                    0.14                 4.69                      0.24                      0.23              3.189                   0.010                   0.010               0.01204                    0.00050                    0.00051 
  11463450          4545                66           0.61               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11619724          4608                84           0.04               0.05               2.73                    0.35                    0.37                19.92                      0.99                      1.00              2.273                   0.016                   0.018               0.00034                    0.00001                    0.00001 
  11721438          4885                76           0.22               0.05               2.01                    0.25                    0.22                 7.86                      0.39                      0.34              2.948                   0.014                   0.014               0.00411                    0.00013                    0.00013 
  11669622          4810                92          -0.25               0.06               1.35                    0.33                    0.30                11.52                      0.97                      0.98              2.445                   0.029                   0.031               0.00088                    0.00003                    0.00003 
  11720493          4649                87          -0.07               0.06               1.18                    0.14                    0.12                11.02                      0.53                      0.51              2.426                   0.011                   0.011               0.00088                    0.00003                    0.00003 
  11670367          4544                80           0.16               0.05               1.07                    0.16                    0.11                11.09                      0.60                      0.47              2.379                   0.017                   0.014               0.00079                    0.00002                    0.00003 
  11567572          4730                72           0.37               0.04               2.02                    0.20                    0.34                10.87                      0.42                      0.75              2.669                   0.019                   0.019               0.00159                    0.00006                    0.00006 
  11568605          4600                79           0.20               0.05               1.64                    0.17                    0.15                10.86                      0.41                      0.43              2.580                   0.011                   0.011               0.00128                    0.00004                    0.00004 
  11517524          4655                76           0.26               0.05               1.39                    0.15                    0.14                 6.88                      0.27                      0.28              2.907                   0.012                   0.013               0.00428                    0.00012                    0.00011 
  11567563          4591                82           0.10               0.05               1.64                    0.28                    0.21                11.60                      0.72                      0.61              2.526                   0.020                   0.020               0.00105                    0.00004                    0.00004 
  11412190          4757                93          -0.27               0.06               0.94                    0.08                    0.08                 9.92                      0.42                      0.39              2.415                   0.010                   0.010               0.00095                    0.00004                    0.00004 
  11518492          4591                81           0.11               0.05               1.38                    0.13                    0.12                 9.61                      0.38                      0.37              2.613                   0.010                   0.010               0.00156                    0.00005                    0.00005 
  11413158          4862                81           0.08               0.05               2.53                    0.29                    0.30                12.31                      0.50                      0.57              2.660                   0.013                   0.015               0.00136                    0.00004                    0.00003 
  11465784          4665                85          -0.02               0.06               1.03                    0.12                    0.10                10.19                      0.46                      0.40              2.436                   0.011                   0.010               0.00097                    0.00003                    0.00003 
  11569659          4757                95          -0.32               0.06               1.00                    0.12                    0.12                10.29                      0.47                      0.41              2.409                   0.017                   0.017               0.00091                    0.00003                    0.00003 
  11362947          4946                89          -0.17               0.06               2.07                    0.19                    0.26                 9.79                      0.38                      0.50              2.771                   0.012                   0.012               0.00221                    0.00007                    0.00008 
  11519735          4449                75           0.33               0.05               1.34                    0.20                    0.19                13.40                      0.77                      0.74              2.312                   0.015                   0.016               0.00056                    0.00002                    0.00002 
  11519991          4908                89          -0.17               0.06               1.80                    0.21                    0.21                 7.86                      0.34                      0.35              2.902                   0.012                   0.013               0.00371                    0.00011                    0.00011 
  11415370          4767                86          -0.04               0.06               1.28                    0.11                    0.22                10.69                      0.33                      0.75              2.487                   0.012                   0.015               0.00105                    0.00004                    0.00003 
  11519450          4736                89          -0.16               0.06               1.34                    0.13                    0.12                 8.07                      0.31                      0.29              2.750                   0.011                   0.010               0.00255                    0.00007                    0.00007 
  11623012          4778                89          -0.14               0.06               1.15                    0.15                    0.15                10.48                      0.51                      0.52              2.458                   0.014                   0.015               0.00100                    0.00003                    0.00003 
  11621486          4659                97          -0.37               0.07               1.28                    0.16                    0.14                11.10                      0.56                      0.53              2.455                   0.013                   0.013               0.00094                    0.00004                    0.00003 
  11623195          4660                85          -0.02               0.06               1.28                    0.23                    0.22                10.93                      0.67                      0.72              2.466                   0.023                   0.024               0.00098                    0.00003                    0.00003 
  11622144          4766                78           0.17               0.05               1.67                    0.22                    0.19                11.87                      0.58                      0.55              2.512                   0.013                   0.013               0.00100                    0.00004                    0.00004 
  11521155          4807                84           0.00               0.05               1.40                    0.10                    0.27                10.85                      0.27                      0.94              2.511                   0.012                   0.017               0.00110                    0.00006                    0.00004 
  11521352          4815                87          -0.09               0.06               1.29                    0.32                    0.27                 6.46                      0.72                      0.66              2.928                   0.011                   0.012               0.00478                    0.00047                    0.00046 
  11572172          4608                89          -0.12               0.06               1.04                    0.11                    0.10                10.68                      0.44                      0.39              2.397                   0.013                   0.013               0.00085                    0.00003                    0.00003 
  11521197          4760                85          -0.03               0.06               1.78                    0.18                    0.18                 9.51                      0.37                      0.37              2.731                   0.011                   0.012               0.00207                    0.00006                    0.00006 
  11468340          4748                86          -0.05               0.06               1.20                    0.31                    0.26                 9.97                      1.05                      0.92              2.519                   0.017                   0.017               0.00121                    0.00008                    0.00008 
  11415994          4671                99          -0.43               0.07               1.18                    0.33                    0.28                12.10                      1.29                      1.14              2.345                   0.023                   0.024               0.00067                    0.00006                    0.00006 
  11674666          4776                91          -0.22               0.06               1.06                    0.13                    0.09                10.63                      0.52                      0.42              2.412                   0.013                   0.012               0.00089                    0.00003                    0.00003 
  11673900          4717                83           0.04               0.05               1.50                    0.11                    0.13                10.95                      0.37                      0.40              2.531                   0.010                   0.010               0.00113                    0.00003                    0.00003 
  11674692          4883                73           0.32               0.05               2.29                    0.15                    0.30                 9.56                      0.25                      0.51              2.834                   0.010                   0.011               0.00263                    0.00007                    0.00007 
  11775398          4633                84           0.04               0.05               0.99                    0.15                    0.09                10.17                      0.56                      0.41              2.422                   0.015                   0.012               0.00094                    0.00003                    0.00003 
  11775511          4584                96          -0.34               0.07               1.11                    0.11                    0.12                 9.03                      0.36                      0.38              2.569                   0.011                   0.012               0.00150                    0.00005                    0.00005 
  11090395          4740                91          -0.20               0.06               1.32                    0.26                    0.22                11.09                      0.75                      0.69              2.469                   0.024                   0.025               0.00097                    0.00003                    0.00003 
  11037290          4640                79           0.17               0.05               1.56                    0.16                    0.13                11.35                      0.44                      0.38              2.522                   0.012                   0.012               0.00107                    0.00003                    0.00003 
  11037219          4853                75           0.26               0.05               2.29                    0.30                    0.26                 8.37                      0.35                      0.37              2.956                   0.017                   0.020               0.00394                    0.00011                    0.00011 
  11090673          4669                95          -0.32               0.07               1.64                    0.86                    0.65                16.22                      3.88                      3.43              2.233                   0.038                   0.040               0.00039                    0.00010                    0.00009 
  11037292          4486               110          -0.72               0.08               1.15                    0.13                    0.12                15.33                      0.72                      0.66              2.126                   0.011                   0.011               0.00032                    0.00001                    0.00001 
  11251136          4571                81           0.13               0.05               1.73                    0.20                    0.18                14.54                      0.68                      0.64              2.351                   0.012                   0.012               0.00056                    0.00002                    0.00002 
  11197101          4674                98          -0.40               0.07               0.86                    0.09                    0.04                10.23                      0.36                      0.24              2.360                   0.012                   0.011               0.00081                    0.00003                    0.00003 
  11250488          4589                89          -0.11               0.06               1.63                    0.18                    0.17                15.32                      0.65                      0.64              2.279                   0.011                   0.012               0.00045                    0.00001                    0.00001 
  11250341          4589                90          -0.16               0.06               1.32                    0.21                    0.19                 9.69                      0.53                      0.53              2.585                   0.019                   0.021               0.00145                    0.00004                    0.00004 
  11196963          4589                93          -0.25               0.06               0.90                    0.11                    0.06                11.43                      0.47                      0.31              2.278                   0.015                   0.012               0.00060                    0.00002                    0.00002 
  11252233          4587                82           0.09               0.05               1.22                    0.14                    0.13                11.70                      0.54                      0.54              2.389                   0.011                   0.011               0.00076                    0.00003                    0.00003 
  11251837          4538                77           0.25               0.05               1.17                    0.16                    0.15                12.16                      0.62                      0.64              2.337                   0.015                   0.014               0.00065                    0.00002                    0.00002 
  11357931          4723                88          -0.12               0.06               1.28                    0.13                    0.13                11.09                      0.47                      0.46              2.456                   0.011                   0.011               0.00094                    0.00003                    0.00003 
  11197457          4668                85           0.00               0.06               1.27                    0.13                    0.18                10.58                      0.36                      0.66              2.494                   0.012                   0.014               0.00109                    0.00004                    0.00003 
  11145563          4746                96          -0.37               0.07               1.02                    0.13                    0.11                10.81                      0.53                      0.50              2.381                   0.013                   0.014               0.00081                    0.00003                    0.00003 
  11146230          4857                96          -0.38               0.07               0.93                    0.09                    0.11                 9.58                      0.41                      0.41              2.442                   0.015                   0.016               0.00105                    0.00003                    0.00003 
  10983401          4891                77           0.20               0.05               2.00                    0.34                    0.21                 8.55                      0.52                      0.37              2.876                   0.016                   0.015               0.00320                    0.00009                    0.00009 
  11146152          4580                75           0.29               0.05               1.54                    0.17                    0.16                13.04                      0.59                      0.56              2.395                   0.011                   0.011               0.00069                    0.00002                    0.00002 
  11145672          4918                88          -0.13               0.06               2.01                    0.20                    0.26                10.61                      0.47                      0.59              2.688                   0.011                   0.012               0.00168                    0.00006                    0.00006 
  11359175          4667                85          -0.00               0.06               1.13                    0.16                    0.15                10.56                      0.53                      0.52              2.443                   0.016                   0.017               0.00096                    0.00003                    0.00003 
  11358755          4566                85           0.01               0.06               1.52                    0.18                    0.16                12.00                      0.56                      0.53              2.460                   0.010                   0.011               0.00088                    0.00003                    0.00003 
  11358669          4676                79           0.17               0.05               1.15                    0.22                    0.18                 6.62                      0.43                      0.36              2.858                   0.025                   0.021               0.00398                    0.00013                    0.00013 
  11252437          4565                80           0.17               0.05               1.07                    0.16                    0.12                11.88                      0.67                      0.52              2.318                   0.015                   0.012               0.00064                    0.00002                    0.00002 
  11305250          4908                86          -0.08               0.06               2.19                    0.21                    0.19                 8.94                      0.35                      0.33              2.878                   0.011                   0.011               0.00309                    0.00008                    0.00008 
  11358607          4756                92          -0.25               0.06               1.11                    0.12                    0.12                10.58                      0.48                      0.48              2.433                   0.012                   0.012               0.00094                    0.00003                    0.00003 
  11147717          4643                99          -0.42               0.07               1.07                    0.17                    0.15                13.55                      0.80                      0.70              2.204                   0.019                   0.019               0.00043                    0.00002                    0.00002 
  11147596          4415                74           0.35               0.05               1.57                    0.21                    0.20                16.10                      0.82                      0.83              2.221                   0.015                   0.015               0.00038                    0.00001                    0.00001 
  11146647          4555                84           0.03               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11199105          4508                73           0.38               0.04               1.23                    0.25                    0.23                11.65                      0.83                      0.81              2.394                   0.024                   0.024               0.00077                    0.00003                    0.00003 
  11199783          4704                81           0.12               0.05               1.58                    0.12                    0.19                11.02                      0.34                      0.60              2.552                   0.011                   0.011               0.00119                    0.00005                    0.00004 
  11252706          4748                85          -0.03               0.06               1.44                    0.09                    0.12                10.90                      0.29                      0.37              2.519                   0.009                   0.010               0.00111                    0.00003                    0.00003 
  11360886          4766                87          -0.08               0.06               2.37                    0.25                    0.24                13.44                      0.57                      0.52              2.552                   0.013                   0.013               0.00097                    0.00003                    0.00003 
  11413138          4556                79           0.19               0.05               1.61                    0.19                    0.18                11.14                      0.53                      0.53              2.552                   0.014                   0.014               0.00117                    0.00004                    0.00004 
  11200573          4610                84           0.02               0.06               1.10                    0.15                    0.13                10.71                      0.59                      0.50              2.419                   0.015                   0.014               0.00089                    0.00003                    0.00003 
  11307599          4798                96          -0.36               0.07               1.21                    0.21                    0.18                10.82                      0.82                      0.74              2.452                   0.015                   0.015               0.00096                    0.00006                    0.00006 
  11308784          4651                93          -0.26               0.06               1.31                    0.12                    0.12                 8.59                      0.31                      0.32              2.688                   0.010                   0.010               0.00207                    0.00006                    0.00006 
  11308660          4619                80           0.14               0.05               1.16                    0.14                    0.15                10.51                      0.50                      0.59              2.459                   0.012                   0.011               0.00100                    0.00004                    0.00004 
  11361765          4808                95          -0.33               0.06               1.25                    0.11                    0.10                 6.44                      0.23                      0.22              2.917                   0.010                   0.010               0.00469                    0.00013                    0.00012 
  11414700          4682                87          -0.07               0.06               1.33                    0.14                    0.14                11.09                      0.48                      0.49              2.472                   0.012                   0.012               0.00098                    0.00003                    0.00003 
  12121377          4753                87          -0.10               0.06               1.58                    0.21                    0.16                11.26                      0.59                      0.44              2.534                   0.013                   0.012               0.00111                    0.00004                    0.00004 
  12122151          4694                87          -0.07               0.06               1.60                    0.20                    0.17                10.44                      0.47                      0.42              2.605                   0.013                   0.013               0.00141                    0.00004                    0.00004 
  12121656          4812                91          -0.23               0.06               1.37                    0.17                    0.14                11.12                      0.55                      0.49              2.481                   0.013                   0.014               0.00099                    0.00003                    0.00003 
  12024640          4663                85          -0.02               0.06               1.11                    0.12                    0.11                 6.55                      0.29                      0.27              2.849                   0.012                   0.011               0.00394                    0.00013                    0.00012 
  11775041          4979               103          -0.60               0.07               1.18                    0.27                    0.20                10.77                      0.86                      0.69              2.442                   0.029                   0.025               0.00094                    0.00003                    0.00003 
  11924919          4785                79           0.15               0.05               1.64                    0.18                    0.16                 7.03                      0.29                      0.28              2.959                   0.012                   0.012               0.00472                    0.00013                    0.00012 
  11974612          4598               102          -0.52               0.07               1.07                    0.14                    0.12                 9.65                      0.50                      0.47              2.499                   0.013                   0.012               0.00119                    0.00005                    0.00004 
  11924806          4888                84          -0.02               0.06               2.03                    0.29                    0.26                 7.83                      0.39                      0.38              2.958                   0.021                   0.022               0.00423                    0.00015                    0.00016 
  11825166          4612                91          -0.17               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11773616          4431                74           0.36               0.05               1.45                    0.20                    0.19                13.82                      0.75                      0.74              2.317                   0.015                   0.015               0.00055                    0.00002                    0.00002 
  11773146          4196                93          -0.18               0.06               1.62                    0.54                    0.64                37.94                      5.49                      7.51              1.490                   0.025                   0.027               0.00003                    0.00001                    0.00001 
  11824403          4135               103          -0.45               0.07               1.78                    0.51                    0.65                45.04                      9.88                     11.33              1.383                   0.046                   0.047               0.00002                    0.00001                    0.00000 
  11824976          4667                85          -0.00               0.06               1.44                    0.19                    0.18                11.62                      0.64                      0.60              2.464                   0.012                   0.012               0.00091                    0.00004                    0.00004 
  11774110          4599                79           0.18               0.05               1.32                    0.18                    0.16                11.43                      0.62                      0.55              2.440                   0.015                   0.015               0.00088                    0.00003                    0.00003 
  11973853          4878                88          -0.12               0.06               1.55                    0.17                    0.17                 5.10                      0.22                      0.23              3.213                   0.012                   0.013               0.01167                    0.00041                    0.00039 
  12121207          4731                97          -0.37               0.07               1.00                    0.12                    0.11                11.23                      0.49                      0.45              2.337                   0.016                   0.014               0.00071                    0.00002                    0.00002 
  12120327          4660                88          -0.10               0.06               1.20                    0.13                    0.12                11.07                      0.54                      0.51              2.430                   0.010                   0.010               0.00089                    0.00003                    0.00003 
  12120872          4712                85          -0.01               0.06               1.41                    0.19                    0.17                 7.10                      0.34                      0.32              2.885                   0.017                   0.017               0.00394                    0.00010                    0.00010 
  11823838          4812               101          -0.51               0.07               1.54                    0.18                    0.16                11.18                      0.52                      0.48              2.527                   0.013                   0.013               0.00110                    0.00003                    0.00003 
  11722424          4517                83           0.09               0.05               1.55                    0.31                    0.30                15.60                      1.04                      1.10              2.240                   0.025                   0.027               0.00041                    0.00001                    0.00001 
  11670968          4607               106          -0.63               0.08               1.15                    0.12                    0.11                 9.37                      0.39                      0.37              2.555                   0.011                   0.011               0.00139                    0.00005                    0.00004 
  12021906          4657                79           0.16               0.05               1.37                    0.14                    0.22                10.74                      0.42                      0.79              2.512                   0.012                   0.013               0.00112                    0.00006                    0.00004 
  11971940          4550                74           0.35               0.05               1.65                    0.20                    0.20                11.11                      0.49                      0.59              2.565                   0.015                   0.015               0.00121                    0.00004                    0.00004 
  11872655          4510                78           0.22               0.05               1.06                    0.16                    0.11                11.60                      0.64                      0.44              2.335                   0.017                   0.014               0.00068                    0.00002                    0.00002 
  11873200          4702                89          -0.14               0.06               1.54                    0.17                    0.17                11.95                      0.51                      0.52              2.470                   0.012                   0.013               0.00090                    0.00003                    0.00003 
  11871882          4785                98          -0.41               0.07               1.15                    0.18                    0.16                10.43                      0.56                      0.57              2.462                   0.017                   0.018               0.00102                    0.00003                    0.00003 
  11721374          4582                81           0.12               0.05               1.34                    0.12                    0.12                 8.84                      0.33                      0.34              2.670                   0.010                   0.011               0.00193                    0.00006                    0.00006 
  11871718          4625                88          -0.09               0.06               1.05                    0.14                    0.11                10.70                      0.54                      0.43              2.400                   0.016                   0.014               0.00085                    0.00003                    0.00003 
  12020797          4176                97          -0.28               0.07               0.94                    0.25                    0.09                28.15                      2.45                      1.13              1.520                   0.024                   0.019               0.00004                    0.00000                    0.00000 
  11971123          4754                88          -0.11               0.06               1.29                    0.17                    0.17                11.55                      0.66                      0.67              2.424                   0.011                   0.011               0.00084                    0.00004                    0.00004 
  11970987          4823                87          -0.10               0.06               1.52                    0.13                    0.29                10.93                      0.29                      0.88              2.542                   0.015                   0.020               0.00118                    0.00005                    0.00004 
  11971166          4760                88          -0.11               0.06               2.09                    0.66                    0.42                19.57                      2.06                      1.38              2.177                   0.035                   0.030               0.00028                    0.00001                    0.00001 
  11821439          4595                82           0.10               0.05               1.59                    0.17                    0.16                10.83                      0.46                      0.46              2.572                   0.011                   0.011               0.00126                    0.00004                    0.00004 
  11870991          4792                98          -0.43               0.07               0.92                    0.10                    0.07                10.10                      0.44                      0.30              2.391                   0.012                   0.011               0.00089                    0.00003                    0.00003 
  11819760          4670                92          -0.23               0.06               1.27                    0.23                    0.21                12.04                      0.74                      0.70              2.378                   0.023                   0.022               0.00072                    0.00002                    0.00002 
  11920678          4549                85          -0.00               0.06               1.39                    0.18                    0.16                11.39                      0.55                      0.53              2.469                   0.013                   0.013               0.00094                    0.00003                    0.00003 
  11820688          4674                81           0.11               0.05               1.52                    0.19                    0.18                11.64                      0.57                      0.54              2.486                   0.013                   0.014               0.00096                    0.00003                    0.00003 
  11769563          4748                94          -0.30               0.06               1.32                    0.14                    0.12                 7.33                      0.29                      0.28              2.827                   0.011                   0.011               0.00334                    0.00010                    0.00009 
  11969879          4488                73           0.37               0.05               1.00                    0.14                    0.07                11.21                      0.58                      0.37              2.343                   0.015                   0.012               0.00071                    0.00003                    0.00003 
  11968334          4691                77           0.22               0.05               1.33                    0.12                    0.11                 5.74                      0.20                      0.20              3.042                   0.009                   0.010               0.00701                    0.00018                    0.00018 
  11869095          4586                75           0.30               0.05               1.64                    0.20                    0.18                10.16                      0.46                      0.44              2.638                   0.013                   0.013               0.00156                    0.00005                    0.00005 
  11969378          4741                82           0.06               0.05               1.27                    0.13                    0.19                10.72                      0.45                      0.60              2.478                   0.013                   0.015               0.00103                    0.00003                    0.00003 
  12017985          4832               163          -2.20               0.13           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11868264          4781               100          -0.49               0.07               1.81                    0.55                    0.55                13.46                      1.97                      2.15              2.434                   0.022                   0.024               0.00074                    0.00014                    0.00011 
  11666557          4481                86          -0.00               0.06               1.27                    0.22                    0.20                12.06                      0.86                      0.82              2.378                   0.015                   0.016               0.00072                    0.00004                    0.00004 
  11819363          4679               103          -0.54               0.07               1.22                    0.16                    0.16                 9.21                      0.43                      0.44              2.594                   0.017                   0.018               0.00156                    0.00004                    0.00004 
  11769182          4575                82           0.09               0.05               1.43                    0.15                    0.15                10.75                      0.44                      0.48              2.531                   0.010                   0.011               0.00115                    0.00004                    0.00004 
  11615890          4820                83           0.03               0.05               1.34                    0.14                    0.13                 5.16                      0.21                      0.21              3.138                   0.010                   0.010               0.00973                    0.00031                    0.00030 
  11768570          4668                86          -0.05               0.06               1.13                    0.16                    0.15                10.55                      0.56                      0.54              2.443                   0.017                   0.017               0.00096                    0.00003                    0.00003 
  11966805          4621                99          -0.42               0.07               1.34                    0.17                    0.16                10.82                      0.53                      0.53              2.498                   0.013                   0.012               0.00106                    0.00004                    0.00004 
  12066292          4242               101          -0.42               0.07               1.32                    0.22                    0.17                31.42                      2.07                      1.72              1.566                   0.015                   0.016               0.00004                    0.00000                    0.00000 
  12115227          4694               114          -0.86               0.08               1.00                    0.09                    0.09                 5.89                      0.22                      0.22              2.896                   0.010                   0.010               0.00488                    0.00015                    0.00015 
  12114999          4835                95          -0.34               0.06               1.47                    0.17                    0.14                11.21                      0.49                      0.43              2.505                   0.012                   0.012               0.00104                    0.00003                    0.00003 
  11918016          4653                86          -0.03               0.06               1.10                    0.17                    0.14                10.52                      0.59                      0.50              2.433                   0.019                   0.017               0.00094                    0.00003                    0.00003 
  11868246          4590                77           0.25               0.05               1.55                    0.23                    0.22                12.72                      0.76                      0.73              2.418                   0.012                   0.013               0.00075                    0.00003                    0.00003 
  11817405          4601                90          -0.15               0.06               1.43                    0.15                    0.14                12.24                      0.56                      0.52              2.417                   0.010                   0.010               0.00078                    0.00003                    0.00003 
  11767058          4835                86          -0.08               0.06               1.65                    0.27                    0.16                10.18                      0.62                      0.40              2.639                   0.013                   0.012               0.00156                    0.00005                    0.00006 
  11665692          4805                70           0.43               0.04               2.17                    0.21                    0.14                10.41                      0.37                      0.28              2.740                   0.013                   0.012               0.00192                    0.00005                    0.00006 
  11614827          4810                98          -0.43               0.07               1.07                    0.16                    0.13                10.21                      0.57                      0.52              2.448                   0.016                   0.015               0.00100                    0.00004                    0.00004 
  11716326          4720                80           0.13               0.05               1.04                    0.10                    0.08                 4.07                      0.15                      0.13              3.235                   0.010                   0.009               0.01539                    0.00041                    0.00042 
  12316788          4533                89          -0.10               0.06               1.24                    0.13                    0.13                10.40                      0.43                      0.45              2.496                   0.012                   0.013               0.00110                    0.00003                    0.00003 
  12418515          4789                95          -0.34               0.07               1.35                    0.17                    0.16                11.43                      0.59                      0.56              2.453                   0.013                   0.014               0.00091                    0.00003                    0.00003 
  12316494          4781                92          -0.24               0.06               1.28                    0.33                    0.30                11.81                      1.01                      1.00              2.400                   0.031                   0.033               0.00078                    0.00002                    0.00003 
  12367827          4794                89          -0.16               0.06               1.53                    0.20                    0.19                11.62                      0.60                      0.57              2.493                   0.014                   0.014               0.00098                    0.00003                    0.00003 
  12418339          4789                94          -0.30               0.06               1.24                    0.13                    0.12                10.88                      0.46                      0.44              2.456                   0.011                   0.011               0.00096                    0.00003                    0.00003 
  12169845          4562                83           0.07               0.05               1.82                    0.25                    0.24                14.57                      0.80                      0.76              2.372                   0.017                   0.017               0.00059                    0.00002                    0.00002 
  12217239          4532                81           0.14               0.05               1.26                    0.15                    0.13                13.16                      0.61                      0.58              2.298                   0.012                   0.011               0.00055                    0.00002                    0.00002 
  12120230          4689                96          -0.34               0.07               1.30                    0.15                    0.13                 9.41                      0.40                      0.39              2.603                   0.014                   0.013               0.00155                    0.00005                    0.00005 
  12217154          4824                86          -0.06               0.06               1.86                    0.20                    0.19                11.62                      0.50                      0.50              2.577                   0.011                   0.011               0.00119                    0.00004                    0.00003 
  12168406          4467                72           0.41               0.04               1.36                    0.15                    0.14                10.35                      0.47                      0.44              2.542                   0.011                   0.011               0.00123                    0.00004                    0.00004 
  12366461          4595                83           0.05               0.05               1.52                    0.18                    0.14                11.14                      0.51                      0.45              2.527                   0.011                   0.011               0.00110                    0.00004                    0.00004 
  12366537          4665                91          -0.18               0.06               1.65                    0.18                    0.17                11.00                      0.49                      0.48              2.570                   0.013                   0.011               0.00123                    0.00004                    0.00004 
  12470054          4783                79           0.14               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  12070550          4550                86          -0.02               0.06               1.10                    0.18                    0.15                12.99                      0.80                      0.69              2.251                   0.018                   0.016               0.00050                    0.00002                    0.00002 
  12070114          4644                83           0.05               0.05               1.44                    0.18                    0.17                11.31                      0.53                      0.51              2.488                   0.014                   0.015               0.00099                    0.00003                    0.00003 
  12070650          4797                89          -0.16               0.06               1.38                    0.13                    0.13                10.85                      0.41                      0.37              2.504                   0.012                   0.013               0.00107                    0.00003                    0.00003 
  12167910          4419                83           0.09               0.05               1.58                    0.25                    0.22                17.85                      1.06                      0.96              2.131                   0.017                   0.019               0.00028                    0.00001                    0.00001 
  12314927          4524                94          -0.25               0.06               1.56                    0.23                    0.20                19.07                      0.99                      0.93              2.069                   0.018                   0.018               0.00022                    0.00001                    0.00001 
  12365293          4969                82           0.03               0.05               2.34                    0.22                    0.24                 9.13                      0.34                      0.39              2.885                   0.010                   0.011               0.00307                    0.00010                    0.00009 
  12314910          4521                96          -0.32               0.07           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  12266056          4585                91          -0.18               0.06               1.20                    0.15                    0.15                 9.97                      0.52                      0.54              2.518                   0.013                   0.014               0.00121                    0.00005                    0.00005 
  12215647          4595                81           0.12               0.05               1.51                    0.19                    0.15                10.39                      0.48                      0.42              2.584                   0.013                   0.012               0.00135                    0.00004                    0.00004 
  12167521          4791                93          -0.27               0.06               1.09                    0.13                    0.12                10.27                      0.52                      0.49              2.453                   0.011                   0.011               0.00101                    0.00004                    0.00004 
  12216750          4632                86          -0.04               0.06               1.17                    0.11                    0.10                 6.52                      0.25                      0.24              2.876                   0.010                   0.010               0.00421                    0.00012                    0.00012 
  12118044          4866                83           0.03               0.05               1.84                    0.29                    0.20                 9.84                      0.61                      0.45              2.715                   0.012                   0.012               0.00192                    0.00006                    0.00008 
  12117790          4777                83           0.02               0.05               1.47                    0.17                    0.16                 6.68                      0.30                      0.28              2.954                   0.014                   0.015               0.00491                    0.00014                    0.00014 
  12117920          4606                80           0.14               0.05               1.41                    0.32                    0.26                11.67                      1.01                      0.87              2.453                   0.021                   0.023               0.00088                    0.00006                    0.00006 
  12164879          4923                84          -0.02               0.05               2.56                    0.41                    0.47                12.74                      0.66                      0.85              2.635                   0.021                   0.027               0.00124                    0.00003                    0.00003 
  12116393          4595                85          -0.01               0.06               1.14                    0.13                    0.11                 8.10                      0.35                      0.33              2.679                   0.011                   0.011               0.00215                    0.00007                    0.00007 
  12117099          4767               108          -0.70               0.08               0.91                    0.15                    0.09                10.28                      0.72                      0.48              2.373                   0.013                   0.012               0.00083                    0.00004                    0.00004 
  12067001          4848                92          -0.27               0.06               1.52                    0.19                    0.13                11.04                      0.53                      0.36              2.533                   0.013                   0.014               0.00112                    0.00003                    0.00003 
  10727789          4860                89          -0.18               0.06               1.39                    0.13                    0.11                 5.36                      0.20                      0.19              3.123                   0.009                   0.009               0.00904                    0.00025                    0.00025 
  10662618          4616                85          -0.02               0.06               1.02                    0.11                    0.08                10.65                      0.44                      0.34              2.394                   0.011                   0.011               0.00085                    0.00002                    0.00003 
  10793771          4761                78           0.18               0.05               1.94                    0.27                    0.21                 9.30                      0.50                      0.43              2.792                   0.012                   0.012               0.00243                    0.00010                    0.00009 
  10728179          4794                88          -0.12               0.06               1.31                    0.12                    0.11                10.97                      0.42                      0.41              2.473                   0.010                   0.010               0.00099                    0.00003                    0.00003 
  10793890          4934                83           0.01               0.05               1.87                    0.38                    0.31                 7.78                      0.51                      0.47              2.930                   0.026                   0.026               0.00400                    0.00011                    0.00012 
  10793872          4717                93          -0.26               0.06               0.88                    0.12                    0.11                 4.09                      0.24                      0.22              3.162                   0.008                   0.009               0.01289                    0.00067                    0.00073 
  10858331          4688               100          -0.46               0.07               0.87                    0.13                    0.05                10.38                      0.51                      0.27              2.353                   0.015                   0.012               0.00079                    0.00002                    0.00002 
  10858675          4648                86          -0.03               0.06               1.22                    0.13                    0.12                 6.97                      0.28                      0.28              2.837                   0.012                   0.012               0.00360                    0.00010                    0.00010 
  10858520          4493                77           0.25               0.05               1.40                    0.17                    0.17                12.14                      0.63                      0.63              2.417                   0.010                   0.010               0.00079                    0.00003                    0.00003 
  10973854          4513                82           0.10               0.05               1.40                    0.15                    0.14                12.65                      0.56                      0.55              2.381                   0.011                   0.011               0.00069                    0.00002                    0.00002 
  10972858          4556                94          -0.26               0.06               1.13                    0.15                    0.14                11.35                      0.67                      0.64              2.380                   0.012                   0.011               0.00077                    0.00004                    0.00004 
  10532751          4877                82           0.03               0.05               1.83                    0.18                    0.17                 7.85                      0.30                      0.30              2.909                   0.010                   0.010               0.00377                    0.00011                    0.00011 
  10598558          4774                86          -0.06               0.06               1.54                    0.18                    0.13                11.12                      0.57                      0.32              2.532                   0.012                   0.012               0.00111                    0.00004                    0.00004 
  10597648          4443                71           0.45               0.04               1.29                    0.13                    0.12                11.50                      0.47                      0.43              2.427                   0.010                   0.011               0.00085                    0.00003                    0.00003 
  10533369          4679                78           0.21               0.05               1.61                    0.27                    0.23                11.71                      0.66                      0.64              2.507                   0.019                   0.020               0.00100                    0.00003                    0.00003 
  11029151          4627                83           0.05               0.05               1.18                    0.14                    0.13                10.64                      0.50                      0.48              2.456                   0.012                   0.012               0.00098                    0.00003                    0.00003 
  11028575          4703                89          -0.13               0.06               1.21                    0.23                    0.22                10.64                      0.68                      0.70              2.465                   0.025                   0.027               0.00100                    0.00003                    0.00003 
  11028372          4641                99          -0.42               0.07               1.13                    0.14                    0.12                 9.97                      0.49                      0.45              2.493                   0.012                   0.012               0.00114                    0.00004                    0.00004 
  10918731          4621                75           0.30               0.05               1.67                    0.13                    0.12                11.32                      0.34                      0.35              2.555                   0.010                   0.010               0.00116                    0.00003                    0.00003 
  10974984          4531                72           0.40               0.04               1.30                    0.16                    0.14                11.74                      0.56                      0.51              2.411                   0.011                   0.011               0.00080                    0.00003                    0.00003 
  10975126          4758                97          -0.38               0.07               0.90                    0.10                    0.05                10.11                      0.42                      0.25              2.383                   0.012                   0.011               0.00087                    0.00003                    0.00003 
  10796378          4608               100          -0.46               0.07               1.13                    0.13                    0.12                 9.74                      0.47                      0.44              2.514                   0.011                   0.011               0.00122                    0.00005                    0.00005 
  10859779          4609                76           0.26               0.05               1.32                    0.21                    0.18                 7.70                      0.42                      0.40              2.787                   0.020                   0.021               0.00290                    0.00009                    0.00009 
  10859941          4638                89          -0.13               0.06               0.94                    0.09                    0.04                10.37                      0.36                      0.27              2.385                   0.011                   0.009               0.00085                    0.00003                    0.00003 
  10860146          4570                76           0.29               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10863535          4396                85           0.02               0.06               1.67                    0.36                    0.30                25.58                      1.86                      1.74              1.845                   0.025                   0.026               0.00010                    0.00000                    0.00000 
  10977629          4486                78           0.22               0.05               1.09                    0.12                    0.10                12.59                      0.58                      0.49              2.274                   0.010                   0.009               0.00054                    0.00002                    0.00002 
  10921258          4452                76           0.29               0.05               1.55                    0.16                    0.15                14.63                      0.60                      0.60              2.296                   0.011                   0.011               0.00049                    0.00002                    0.00002 
  10977040          4848                88          -0.13               0.06               1.82                    0.13                    0.24                10.91                      0.31                      0.56              2.620                   0.012                   0.015               0.00140                    0.00004                    0.00004 
  10667966          4762               101          -0.50               0.07               0.96                    0.12                    0.10                10.22                      0.47                      0.40              2.401                   0.014                   0.013               0.00090                    0.00003                    0.00003 
  10799530          4629                80           0.16               0.05               1.15                    0.15                    0.16                10.45                      0.55                      0.66              2.459                   0.010                   0.010               0.00101                    0.00005                    0.00004 
  10667886          4594                76           0.27               0.05               1.17                    0.20                    0.19                10.75                      0.67                      0.68              2.444                   0.020                   0.019               0.00094                    0.00003                    0.00003 
  10733897          4494                81           0.14               0.05               1.18                    0.13                    0.12                 9.52                      0.39                      0.39              2.552                   0.012                   0.012               0.00136                    0.00004                    0.00004 
  10734241          4602                87          -0.07               0.06               1.04                    0.18                    0.13                10.22                      0.63                      0.47              2.438                   0.018                   0.015               0.00098                    0.00003                    0.00004 
  10735077          4580                85          -0.00               0.06               0.99                    0.13                    0.09                10.76                      0.52                      0.39              2.369                   0.018                   0.015               0.00079                    0.00003                    0.00003 
  10669876          4371                86          -0.01               0.06               1.12                    0.13                    0.12                14.63                      0.68                      0.65              2.157                   0.013                   0.013               0.00036                    0.00001                    0.00001 
  10604255          4589                87          -0.06               0.06               1.23                    0.24                    0.21                11.88                      0.98                      0.92              2.378                   0.015                   0.015               0.00073                    0.00005                    0.00005 
  10801063          4745                96          -0.37               0.07               0.97                    0.09                    0.08                 4.09                      0.16                      0.15              3.200                   0.010                   0.009               0.01415                    0.00039                    0.00039 
  10669123          4761                88          -0.11               0.06               1.15                    0.15                    0.14                10.49                      0.51                      0.52              2.456                   0.013                   0.014               0.00100                    0.00003                    0.00003 
  10979181          4411                81           0.15               0.05               1.35                    0.20                    0.17                21.10                      1.22                      1.14              1.920                   0.014                   0.014               0.00014                    0.00001                    0.00001 
  10864711          4573                86          -0.04               0.06               1.28                    0.13                    0.13                 9.97                      0.43                      0.42              2.548                   0.010                   0.011               0.00129                    0.00004                    0.00004 
  10979258          4493                78           0.23               0.05               1.24                    0.14                    0.14                10.84                      0.50                      0.50              2.461                   0.012                   0.012               0.00097                    0.00003                    0.00003 
  10978857          4546                69           0.50               0.04               1.41                    0.07                    0.13                11.51                      0.23                      0.42              2.464                   0.010                   0.012               0.00093                    0.00003                    0.00003 
  10604460          4533                78           0.21               0.05               1.01                    0.13                    0.08                10.89                      0.51                      0.35              2.372                   0.012                   0.010               0.00078                    0.00003                    0.00003 
  10670445          4546                89          -0.11               0.06               1.36                    0.16                    0.14                12.50                      0.57                      0.53              2.378                   0.012                   0.011               0.00070                    0.00002                    0.00002 
  10736390          4932                77           0.18               0.05               2.55                    0.40                    0.44                11.17                      0.59                      0.68              2.747                   0.021                   0.025               0.00183                    0.00005                    0.00005 
  10735926          4818                90          -0.19               0.06               1.14                    0.15                    0.14                10.45                      0.50                      0.51              2.455                   0.014                   0.014               0.00100                    0.00003                    0.00003 
  10866694          4566                79           0.19               0.05               1.08                    0.14                    0.11                10.94                      0.61                      0.49              2.394                   0.012                   0.012               0.00082                    0.00003                    0.00003 
  10866415          4630                84           0.02               0.06               1.13                    0.11                    0.10                 6.47                      0.25                      0.24              2.870                   0.010                   0.010               0.00418                    0.00011                    0.00012 
  10802837          4801                76           0.23               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10979742          4588                75           0.32               0.05               1.41                    0.22                    0.20                 8.29                      0.44                      0.43              2.751                   0.020                   0.021               0.00248                    0.00007                    0.00006 
  11087371          4688                75           0.28               0.05               1.31                    0.16                    0.15                 5.61                      0.25                      0.24              3.055                   0.015                   0.015               0.00738                    0.00020                    0.00020 
  11033302          4773                94          -0.29               0.06               1.23                    0.20                    0.19                10.82                      0.64                      0.66              2.460                   0.020                   0.022               0.00097                    0.00004                    0.00003 
  11141358          4704                96          -0.34               0.07               1.03                    0.14                    0.11                11.37                      0.55                      0.47              2.339                   0.017                   0.016               0.00070                    0.00002                    0.00002 
  11033569          4582                71           0.43               0.04               1.37                    0.12                    0.12                 7.15                      0.27                      0.26              2.865                   0.009                   0.010               0.00374                    0.00011                    0.00012 
  10271721          4337                83           0.10               0.05               1.49                    0.18                    0.17                24.25                      1.24                      1.21              1.841                   0.011                   0.011               0.00010                    0.00000                    0.00000 
  10206307          4663                91          -0.20               0.06               0.95                    0.09                    0.08                10.21                      0.38                      0.33              2.401                   0.011                   0.010               0.00090                    0.00003                    0.00003 
  10206840          4649                89          -0.13               0.06               1.24                    0.25                    0.22                12.12                      0.94                      0.89              2.366                   0.019                   0.020               0.00070                    0.00004                    0.00004 
  10073828          4536                76           0.28               0.05               1.05                    0.16                    0.10                11.08                      0.59                      0.41              2.373                   0.017                   0.013               0.00077                    0.00003                    0.00003 
  10468528          4586                89          -0.11               0.06               0.94                    0.09                    0.05                10.91                      0.39                      0.29              2.338                   0.009                   0.008               0.00073                    0.00003                    0.00003 
  10403036          4386               106          -0.59               0.08               0.93                    0.11                    0.08                18.13                      0.85                      0.61              1.888                   0.012                   0.011               0.00015                    0.00001                    0.00001 
  10402819          4773                82           0.07               0.05               1.70                    0.25                    0.21                10.37                      0.56                      0.49              2.636                   0.014                   0.015               0.00152                    0.00005                    0.00005 
  10467570          4561                75           0.30               0.05               1.02                    0.20                    0.13                10.48                      0.73                      0.52              2.412                   0.018                   0.015               0.00089                    0.00003                    0.00003 
  10402207          4608               106          -0.63               0.08               1.07                    0.11                    0.10                 8.90                      0.37                      0.37              2.569                   0.011                   0.012               0.00152                    0.00005                    0.00005 
  10403323          4607                84           0.03               0.05               1.01                    0.18                    0.11                11.04                      0.66                      0.44              2.361                   0.022                   0.017               0.00076                    0.00002                    0.00002 
  10337695          4028                91          -0.10               0.06               3.07                    1.06                    1.27                68.85                     12.28                     14.35              1.236                   0.015                   0.016               0.00001                    0.00000                    0.00000 
  10272641          4746                91          -0.21               0.06               1.31                    0.15                    0.14                 7.12                      0.35                      0.33              2.850                   0.010                   0.011               0.00363                    0.00014                    0.00014 
  10207321          4597               102          -0.52               0.07               1.07                    0.11                    0.10                 7.58                      0.32                      0.31              2.709                   0.011                   0.011               0.00247                    0.00007                    0.00007 
  10207059          4890                86          -0.07               0.06               1.72                    0.25                    0.22                 8.32                      0.41                      0.40              2.833                   0.016                   0.017               0.00299                    0.00008                    0.00008 
  10534826          4497                81           0.15               0.05               1.50                    0.18                    0.17                13.94                      0.69                      0.67              2.327                   0.011                   0.012               0.00056                    0.00002                    0.00002 
  10339590          4149                92          -0.14               0.06               1.13                    0.23                    0.22                36.88                      2.88                      2.83              1.356                   0.021                   0.020               0.00002                    0.00000                    0.00000 
  10469976          4818                85          -0.03               0.06               1.99                    0.23                    0.21                11.58                      0.53                      0.52              2.610                   0.012                   0.012               0.00129                    0.00004                    0.00004 
  10599712          4661                84           0.03               0.05               1.55                    0.19                    0.18                11.88                      0.59                      0.59              2.478                   0.011                   0.012               0.00092                    0.00004                    0.00004 
  10273236          4561                84           0.03               0.06               1.56                    0.17                    0.16                12.55                      0.60                      0.58              2.433                   0.009                   0.009               0.00079                    0.00003                    0.00003 
  10534891          4868                81           0.08               0.05               1.93                    0.22                    0.14                11.16                      0.57                      0.36              2.631                   0.010                   0.011               0.00138                    0.00005                    0.00005 
  10405285          4482                93          -0.22               0.06               1.26                    0.18                    0.17                15.31                      0.86                      0.84              2.167                   0.016                   0.016               0.00035                    0.00001                    0.00001 
  10666932          4622                77           0.23               0.05               1.58                    0.21                    0.20                12.31                      0.66                      0.66              2.456                   0.012                   0.013               0.00085                    0.00003                    0.00003 
  10600926          4698                93          -0.26               0.06               0.92                    0.11                    0.06                10.20                      0.48                      0.35              2.388                   0.018                   0.016               0.00087                    0.00004                    0.00005 
  10602976          4738                91          -0.20               0.06               1.39                    0.20                    0.17                11.54                      0.74                      0.67              2.457                   0.010                   0.011               0.00091                    0.00005                    0.00005 
  10602374          4614                77           0.24               0.05               1.41                    0.16                    0.15                11.45                      0.52                      0.50              2.468                   0.011                   0.011               0.00094                    0.00003                    0.00003 
  10602015          4830                80           0.12               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10537376          4647                88          -0.10               0.06               1.03                    0.16                    0.11                10.41                      0.55                      0.41              2.420                   0.017                   0.014               0.00092                    0.00003                    0.00003 
  10472318          4648                72           0.40               0.04               1.28                    0.12                    0.11                 5.57                      0.21                      0.20              3.053                   0.009                   0.010               0.00740                    0.00022                    0.00022 
  10474071          4908                78           0.18               0.05               2.31                    0.19                    0.30                 9.25                      0.31                      0.50              2.866                   0.012                   0.013               0.00291                    0.00011                    0.00010 
  10603170          4650                83           0.05               0.05               1.50                    0.16                    0.14                11.26                      0.49                      0.44              2.512                   0.012                   0.012               0.00105                    0.00003                    0.00003 
  10603958          4646                99          -0.42               0.07               1.14                    0.23                    0.19                11.60                      1.00                      0.87              2.366                   0.014                   0.013               0.00073                    0.00005                    0.00006 
  10473692          4631                86          -0.04               0.06               1.10                    0.11                    0.10                 6.45                      0.25                      0.24              2.861                   0.010                   0.010               0.00411                    0.00012                    0.00012 
  10604054          4537                76           0.30               0.05               1.18                    0.22                    0.17                 8.40                      0.55                      0.46              2.662                   0.022                   0.021               0.00199                    0.00008                    0.00008 
  11353313          4840               100          -0.50               0.07               1.29                    0.13                    0.12                 5.91                      0.25                      0.24              3.006                   0.009                   0.009               0.00626                    0.00023                    0.00023 
  11299941          4534                74           0.35               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11509792          4593                92          -0.20               0.06               1.03                    0.11                    0.09                13.46                      0.56                      0.48              2.195                   0.011                   0.011               0.00042                    0.00001                    0.00001 
  11352756          4580                84           0.02               0.06               1.03                    0.15                    0.10                11.16                      0.61                      0.44              2.356                   0.016                   0.014               0.00074                    0.00003                    0.00003 
  11404925          4606                80           0.14               0.05               1.01                    0.19                    0.10                10.42                      0.64                      0.42              2.413                   0.019                   0.014               0.00090                    0.00003                    0.00003 
  11247049          4699                83           0.05               0.05               1.40                    0.23                    0.22                11.94                      0.74                      0.75              2.429                   0.015                   0.015               0.00082                    0.00003                    0.00003 
  10978085          4789                99          -0.47               0.07               1.04                    0.12                    0.11                12.24                      0.57                      0.53              2.281                   0.012                   0.012               0.00057                    0.00002                    0.00002 
  10922821          4584                75           0.30               0.05               1.02                    0.21                    0.13                10.46                      0.77                      0.53              2.412                   0.018                   0.014               0.00089                    0.00004                    0.00004 
  10922840          4534                69           0.50               0.04               1.32                    0.15                    0.11                 7.89                      0.34                      0.30              2.767                   0.012                   0.011               0.00270                    0.00008                    0.00008 
  11351480          4601                95          -0.32               0.07               1.24                    0.14                    0.14                11.07                      0.51                      0.54              2.443                   0.013                   0.014               0.00091                    0.00003                    0.00003 
  11298714          4557                71           0.43               0.04               1.47                    0.16                    0.17                 9.18                      0.40                      0.40              2.679                   0.010                   0.012               0.00190                    0.00006                    0.00007 
  11298776          4556                92          -0.20               0.06               1.11                    0.13                    0.12                 9.92                      0.46                      0.45              2.490                   0.011                   0.012               0.00114                    0.00004                    0.00004 
  11298371          4608                80           0.15               0.05               1.22                    0.15                    0.14                10.98                      0.55                      0.56              2.443                   0.011                   0.011               0.00092                    0.00004                    0.00004 
  11298561          4633                82           0.08               0.05               1.12                    0.16                    0.15                10.34                      0.54                      0.57              2.459                   0.012                   0.012               0.00102                    0.00004                    0.00004 
  11085809          4809                96          -0.36               0.07               1.26                    0.14                    0.13                10.99                      0.55                      0.48              2.457                   0.010                   0.011               0.00095                    0.00004                    0.00004 
  11138375          4662                89          -0.12               0.06               1.39                    0.27                    0.25                11.85                      0.90                      0.90              2.434                   0.018                   0.019               0.00084                    0.00005                    0.00005 
  11031040          4568                85          -0.00               0.06               1.15                    0.13                    0.12                12.20                      0.54                      0.51              2.327                   0.013                   0.013               0.00063                    0.00002                    0.00002 
  11191557          4845                84          -0.00               0.05               1.88                    0.27                    0.18                 9.58                      0.51                      0.38              2.750                   0.013                   0.013               0.00214                    0.00006                    0.00006 
  11245339          4675                79           0.16               0.05               1.14                    0.36                    0.25                 9.76                      1.29                      0.84              2.514                   0.023                   0.020               0.00122                    0.00006                    0.00007 
  11245234          4627                84           0.01               0.06               1.01                    0.13                    0.07                10.40                      0.48                      0.33              2.411                   0.013                   0.011               0.00090                    0.00003                    0.00003 
  11244968          4588                87          -0.07               0.06               1.87                    0.35                    0.32                16.79                      1.09                      1.08              2.260                   0.024                   0.026               0.00040                    0.00001                    0.00001 
  11191444          4510                86          -0.01               0.06               1.25                    0.23                    0.20                12.85                      0.79                      0.76              2.316                   0.022                   0.022               0.00059                    0.00002                    0.00002 
  11245307          4552                83           0.08               0.05               1.63                    0.19                    0.17                13.04                      0.56                      0.55              2.421                   0.012                   0.012               0.00074                    0.00002                    0.00002 
  11244855          4791                90          -0.18               0.06               1.20                    0.12                    0.12                10.66                      0.44                      0.44              2.461                   0.012                   0.013               0.00099                    0.00003                    0.00003 
  11190322          4563                77           0.23               0.05               1.39                    0.13                    0.12                 9.47                      0.37                      0.34              2.627                   0.010                   0.010               0.00163                    0.00005                    0.00005 
  11084620          4549                70           0.49               0.04               1.90                    0.38                    0.33                15.93                      1.32                      1.06              2.303                   0.016                   0.015               0.00046                    0.00002                    0.00002 
  11190768          4718                81           0.09               0.05               1.04                    0.10                    0.08                 3.98                      0.15                      0.12              3.254                   0.010                   0.009               0.01642                    0.00042                    0.00042 
  11083701          4602                85           0.01               0.06               1.14                    0.17                    0.14                11.22                      0.70                      0.60              2.395                   0.013                   0.012               0.00081                    0.00004                    0.00004 
  11084022          4588                86          -0.02               0.06               1.48                    0.17                    0.16                10.75                      0.46                      0.46              2.543                   0.013                   0.013               0.00119                    0.00004                    0.00004 
  11029423          4607                87          -0.05               0.06               1.15                    0.12                    0.11                 7.36                      0.30                      0.29              2.765                   0.011                   0.011               0.00289                    0.00008                    0.00009 
  11083613          4665               105          -0.60               0.07               0.90                    0.16                    0.07                 6.00                      0.35                      0.19              2.838                   0.019                   0.014               0.00416                    0.00012                    0.00012 
  11029396          4571                81           0.13               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11296211          4570               107          -0.64               0.08               1.07                    0.10                    0.09                10.58                      0.39                      0.38              2.417                   0.011                   0.011               0.00090                    0.00003                    0.00003 
  11243761          4311                94          -0.22               0.06               1.20                    0.24                    0.21                21.15                      1.46                      1.43              1.868                   0.024                   0.025               0.00013                    0.00001                    0.00001 
  11083319          4983                95          -0.37               0.07               2.40                    0.54                    0.58                13.48                      1.05                      1.20              2.555                   0.032                   0.038               0.00097                    0.00003                    0.00003 
  11136854          4945                82           0.03               0.05               2.44                    0.28                    0.28                 9.41                      0.43                      0.40              2.875                   0.014                   0.014               0.00291                    0.00008                    0.00008 
  11136578          4635                81           0.11               0.05               1.13                    0.16                    0.14                 6.75                      0.35                      0.33              2.831                   0.018                   0.016               0.00366                    0.00011                    0.00011 
  11136139          4556                93          -0.25               0.06               1.18                    0.18                    0.21                10.52                      0.61                      0.68              2.464                   0.021                   0.024               0.00101                    0.00003                    0.00003 
  11135910          4585               105          -0.58               0.07               1.12                    0.13                    0.12                11.49                      0.56                      0.52              2.366                   0.011                   0.011               0.00074                    0.00003                    0.00003 
  11189432          4575                86          -0.03               0.06               1.27                    0.15                    0.14                 9.14                      0.41                      0.41              2.618                   0.014                   0.015               0.00166                    0.00005                    0.00005 
  11242934          4589                81           0.11               0.05               1.14                    0.13                    0.11                11.39                      0.53                      0.49              2.384                   0.010                   0.010               0.00078                    0.00003                    0.00003 
  11135168          4824                84          -0.01               0.06               1.56                    0.10                    0.15                10.98                      0.27                      0.45              2.549                   0.010                   0.011               0.00118                    0.00004                    0.00003 
  11188067          4608                78           0.20               0.05               1.29                    0.12                    0.14                10.87                      0.42                      0.46              2.474                   0.011                   0.012               0.00100                    0.00003                    0.00003 
  11134982          4785                79           0.15               0.05               1.58                    0.15                    0.15                 7.29                      0.26                      0.26              2.911                   0.011                   0.012               0.00407                    0.00011                    0.00010 
  11135286          4572                74           0.34               0.05               1.37                    0.17                    0.14                11.32                      0.52                      0.43              2.465                   0.014                   0.015               0.00094                    0.00003                    0.00003 
  11188479          4431                92          -0.18               0.06               1.08                    0.18                    0.15                14.54                      0.90                      0.75              2.145                   0.019                   0.017               0.00035                    0.00001                    0.00001 
  11081838          4542                79           0.19               0.05               1.05                    0.16                    0.10                11.08                      0.64                      0.44              2.370                   0.017                   0.013               0.00077                    0.00003                    0.00003 
  11027005          4769                82           0.07               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  11027708          4186                92          -0.15               0.06               1.31                    0.93                    0.59                42.50                     10.58                      7.16              1.292                   0.060                   0.054               0.00002                    0.00000                    0.00000 
  11027337          4509                86          -0.02               0.06               1.28                    0.15                    0.14                11.57                      0.51                      0.51              2.417                   0.012                   0.013               0.00082                    0.00003                    0.00003 
  11081517          4669                83           0.05               0.05               1.56                    0.23                    0.23                12.03                      0.75                      0.76              2.470                   0.012                   0.013               0.00090                    0.00005                    0.00005 
  11293804          4517                85           0.02               0.06               1.22                    0.14                    0.13                11.27                      0.50                      0.49              2.421                   0.012                   0.012               0.00085                    0.00003                    0.00003 
  11241927          4482                82           0.11               0.05               1.63                    0.23                    0.20                15.01                      0.73                      0.71              2.297                   0.016                   0.016               0.00048                    0.00001                    0.00001 
  11294218          4444                85           0.01               0.06               1.37                    0.16                    0.14                16.14                      0.78                      0.69              2.158                   0.011                   0.011               0.00032                    0.00001                    0.00001 
  11294409          4613                84           0.01               0.06               1.05                    0.11                    0.09                10.77                      0.48                      0.39              2.396                   0.011                   0.010               0.00084                    0.00003                    0.00003 
  11134608          4304                89          -0.07               0.06               1.44                    0.27                    0.22                24.69                      1.55                      1.50              1.812                   0.022                   0.023               0.00010                    0.00000                    0.00000 
  11133969          4583                94          -0.28               0.06               1.23                    0.16                    0.14                11.89                      0.60                      0.55              2.377                   0.014                   0.014               0.00073                    0.00003                    0.00003 
  11026472          4813                78           0.17               0.05               1.79                    0.23                    0.22                 8.19                      0.41                      0.40              2.864                   0.013                   0.013               0.00326                    0.00012                    0.00011 
  11080937          4495                79           0.19               0.05               1.28                    0.38                    0.36                14.80                      1.46                      1.49              2.207                   0.035                   0.035               0.00040                    0.00002                    0.00002 
  10792949          4644                71           0.42               0.04               1.75                    0.23                    0.17                11.46                      0.60                      0.35              2.560                   0.018                   0.018               0.00115                    0.00004                    0.00003 
  10857953          4564                79           0.18               0.05               1.04                    0.17                    0.12                10.56                      0.62                      0.46              2.410                   0.016                   0.013               0.00088                    0.00003                    0.00003 
  10971893          4579                75           0.32               0.05               1.14                    0.16                    0.18                10.62                      0.61                      0.70              2.443                   0.011                   0.011               0.00096                    0.00005                    0.00004 
  10972288          4523                70           0.47               0.04               1.32                    0.14                    0.12                 8.45                      0.35                      0.34              2.707                   0.011                   0.011               0.00220                    0.00007                    0.00007 
  11612320          4321                93          -0.20               0.06               1.22                    0.17                    0.16                21.74                      1.15                      1.17              1.850                   0.016                   0.016               0.00012                    0.00001                    0.00001 
  11612171          4642                78           0.22               0.05               1.51                    0.24                    0.23                12.05                      0.73                      0.73              2.455                   0.015                   0.015               0.00086                    0.00004                    0.00004 
  11612603          4611                84           0.02               0.06               1.10                    0.12                    0.11                 6.74                      0.31                      0.28              2.822                   0.010                   0.010               0.00359                    0.00012                    0.00013 
  11663387          4581                83           0.06               0.05               1.11                    0.15                    0.13                10.68                      0.54                      0.49              2.425                   0.016                   0.015               0.00091                    0.00003                    0.00003 
  11509207          4600                98          -0.39               0.07               1.09                    0.17                    0.15                 8.58                      0.47                      0.46              2.608                   0.019                   0.018               0.00173                    0.00005                    0.00005 
  11509608          4613               117          -0.93               0.08               1.14                    0.13                    0.12                10.73                      0.48                      0.48              2.433                   0.011                   0.012               0.00092                    0.00003                    0.00003 
  11509277          4714                78           0.21               0.05               1.67                    0.23                    0.12                11.32                      0.56                      0.29              2.554                   0.016                   0.015               0.00115                    0.00003                    0.00003 
  11560939          4834                84           0.00               0.05               1.39                    0.18                    0.17                 5.43                      0.26                      0.26              3.111                   0.016                   0.017               0.00867                    0.00026                    0.00024 
  11561379          4735                95          -0.34               0.07               1.10                    0.10                    0.10                 6.51                      0.24                      0.24              2.854                   0.010                   0.011               0.00401                    0.00011                    0.00011 
  11560465          4551                89          -0.10               0.06               1.13                    0.13                    0.12                 8.23                      0.39                      0.35              2.661                   0.012                   0.012               0.00203                    0.00007                    0.00007 
  11456449          4780                83           0.03               0.05               1.56                    0.14                    0.14                 6.88                      0.26                      0.25              2.956                   0.010                   0.010               0.00479                    0.00013                    0.00012 
  11508970          4780                89          -0.16               0.06               1.39                    0.27                    0.27                11.79                      0.88                      0.92              2.437                   0.020                   0.022               0.00085                    0.00004                    0.00004 
  11612200          4797                96          -0.35               0.07               0.95                    0.09                    0.10                10.14                      0.48                      0.43              2.402                   0.013                   0.013               0.00091                    0.00004                    0.00005 
  11559818          4509                69           0.52               0.04               2.33                    0.36                    0.33                14.55                      0.81                      0.76              2.476                   0.019                   0.021               0.00075                    0.00002                    0.00002 
  11403437          4652                85          -0.02               0.06               1.07                    0.11                    0.10                10.44                      0.42                      0.39              2.428                   0.010                   0.010               0.00093                    0.00003                    0.00003 
  11351140          4699                97          -0.37               0.07               1.02                    0.14                    0.12                10.39                      0.52                      0.49              2.413                   0.015                   0.014               0.00091                    0.00003                    0.00003 
  11350954          4594                92          -0.23               0.06               1.99                    0.22                    0.23                18.25                      0.78                      0.84              2.214                   0.013                   0.015               0.00033                    0.00001                    0.00001 
  11455925          4674                93          -0.25               0.06               0.88                    0.10                    0.04                10.06                      0.38                      0.24              2.385                   0.011                   0.010               0.00088                    0.00003                    0.00003 
  11403918          4566                77           0.26               0.05               1.24                    0.13                    0.12                 7.76                      0.32                      0.30              2.751                   0.012                   0.011               0.00265                    0.00008                    0.00008 
  11559645          4635                94          -0.27               0.06               1.53                    0.23                    0.19                14.30                      0.73                      0.70              2.311                   0.017                   0.017               0.00052                    0.00002                    0.00001 
  11661782          4753                96          -0.35               0.07               1.63                    0.18                    0.16                 9.61                      0.42                      0.38              2.684                   0.011                   0.011               0.00183                    0.00007                    0.00007 
  11559478          4849                96          -0.38               0.07               1.48                    0.19                    0.17                11.80                      0.56                      0.53              2.462                   0.015                   0.015               0.00090                    0.00003                    0.00003 
  11455176          4791                93          -0.27               0.06               1.24                    0.15                    0.15                10.82                      0.46                      0.50              2.461                   0.016                   0.016               0.00098                    0.00003                    0.00003 
  11403129          4666                72           0.40               0.04               2.04                    0.26                    0.25                12.95                      0.66                      0.62              2.525                   0.017                   0.016               0.00094                    0.00003                    0.00003 
  11453905          4497                93          -0.22               0.06               1.33                    0.23                    0.19                16.62                      1.04                      0.91              2.119                   0.020                   0.019               0.00029                    0.00001                    0.00001 
  11401466          4757                89          -0.15               0.06               1.28                    0.15                    0.13                11.11                      0.52                      0.48              2.453                   0.011                   0.011               0.00093                    0.00003                    0.00003 
  11506212          4516                80           0.17               0.05               1.25                    0.14                    0.14                10.81                      0.48                      0.50              2.467                   0.012                   0.012               0.00099                    0.00003                    0.00003 
  11453627          4606                86          -0.04               0.06               0.98                    0.09                    0.07                10.46                      0.42                      0.30              2.389                   0.011                   0.010               0.00085                    0.00003                    0.00003 
  11349490          4731                87          -0.07               0.06               1.23                    0.11                    0.10                 5.68                      0.21                      0.20              3.019                   0.010                   0.010               0.00671                    0.00019                    0.00018 
  11349014          4743               106          -0.64               0.07               1.00                    0.20                    0.15                10.64                      0.84                      0.66              2.381                   0.020                   0.020               0.00082                    0.00004                    0.00005 
  11295851          4948                84          -0.03               0.06               2.18                    0.22                    0.22                 8.90                      0.34                      0.38              2.880                   0.011                   0.012               0.00312                    0.00010                    0.00009 
  11295350          4653                91          -0.18               0.06               1.21                    0.19                    0.16                12.93                      0.83                      0.78              2.297                   0.013                   0.013               0.00056                    0.00003                    0.00003 
  11295720          4639                86          -0.04               0.06               1.41                    0.16                    0.14                 9.62                      0.41                      0.40              2.620                   0.012                   0.013               0.00158                    0.00005                    0.00005 
   9517003          4385               102          -0.48               0.07               1.08                    0.29                    0.21                22.08                      2.01                      1.51              1.785                   0.031                   0.027               0.00010                    0.00000                    0.00000 
   9760904          4730                98          -0.40               0.07               1.09                    0.21                    0.18                11.08                      0.92                      0.79              2.384                   0.015                   0.016               0.00080                    0.00005                    0.00006 
   9700899          4605                84           0.03               0.05               1.26                    0.21                    0.18                11.44                      0.73                      0.63              2.421                   0.017                   0.017               0.00084                    0.00003                    0.00003 
   9821622          4739                98          -0.40               0.07               1.67                    0.25                    0.22                 9.48                      0.59                      0.55              2.706                   0.011                   0.012               0.00196                    0.00012                    0.00012 
   9761625          4435                92          -0.20               0.06               1.49                    0.19                    0.16                24.02                      1.23                      1.15              1.850                   0.012                   0.012               0.00011                    0.00000                    0.00000 
   9821783          4843                92          -0.25               0.06               1.21                    0.15                    0.13                10.89                      0.53                      0.49              2.446                   0.013                   0.014               0.00094                    0.00003                    0.00003 
   9881628          4742                99          -0.46               0.07               0.86                    0.08                    0.05                10.19                      0.33                      0.26              2.360                   0.012                   0.010               0.00082                    0.00003                    0.00003 
   9456153          4812                96          -0.36               0.07               1.05                    0.11                    0.09                10.39                      0.43                      0.40              2.427                   0.010                   0.010               0.00094                    0.00003                    0.00003 
   9517542          4515                88          -0.08               0.06               1.18                    0.15                    0.13                14.35                      0.68                      0.64              2.197                   0.014                   0.014               0.00040                    0.00001                    0.00001 
   9517698          4707                82           0.06               0.05               1.45                    0.10                    0.17                10.91                      0.27                      0.57              2.523                   0.010                   0.012               0.00112                    0.00004                    0.00003 
   9579328          4534                66           0.60               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9882766          4868                87          -0.11               0.06               1.38                    0.14                    0.13                 5.30                      0.21                      0.20              3.129                   0.011                   0.012               0.00928                    0.00026                    0.00025 
   9882550          4767                87          -0.09               0.06               1.17                    0.13                    0.14                10.51                      0.47                      0.52              2.464                   0.012                   0.012               0.00101                    0.00003                    0.00003 
   9883123          4787                88          -0.11               0.06               1.45                    0.16                    0.14                 7.31                      0.31                      0.27              2.871                   0.012                   0.012               0.00371                    0.00010                    0.00010 
   9702057          4546                80           0.16               0.05               1.02                    0.13                    0.08                11.40                      0.53                      0.34              2.335                   0.013                   0.011               0.00069                    0.00002                    0.00002 
   9883214          4620                93          -0.26               0.06               0.92                    0.15                    0.06                10.63                      0.59                      0.33              2.356                   0.018                   0.015               0.00077                    0.00003                    0.00003 
   9762752          4487                74           0.35               0.05               1.56                    0.27                    0.25                12.44                      0.78                      0.77              2.441                   0.020                   0.021               0.00081                    0.00003                    0.00003 
   9641246          4674                85          -0.02               0.06               1.26                    0.12                    0.11                10.91                      0.44                      0.43              2.461                   0.010                   0.011               0.00097                    0.00003                    0.00003 
   9579860          4603                94          -0.26               0.06               1.05                    0.10                    0.09                 8.15                      0.32                      0.29              2.634                   0.010                   0.009               0.00193                    0.00006                    0.00006 
   9640886          4488                78           0.23               0.05               1.27                    0.13                    0.12                11.41                      0.45                      0.44              2.428                   0.010                   0.011               0.00086                    0.00003                    0.00003 
   9518506          4831                84          -0.00               0.05               1.74                    0.11                    0.33                10.96                      0.31                      0.87              2.596                   0.012                   0.017               0.00134                    0.00005                    0.00005 
   9580171          4470                89          -0.09               0.06               1.14                    0.13                    0.11                13.59                      0.60                      0.55              2.230                   0.012                   0.013               0.00046                    0.00001                    0.00001 
   9580407          4606                92          -0.22               0.06               0.89                    0.10                    0.05                10.16                      0.37                      0.26              2.379                   0.013                   0.012               0.00085                    0.00003                    0.00003 
   9641772          4629                82           0.08               0.05               1.19                    0.12                    0.11                10.90                      0.44                      0.43              2.437                   0.011                   0.011               0.00092                    0.00003                    0.00003 
   9518802          4917                87          -0.10               0.06               2.37                    0.28                    0.28                 9.39                      0.47                      0.47              2.866                   0.013                   0.013               0.00286                    0.00010                    0.00011 
   9641484          4640                87          -0.08               0.06               1.30                    0.14                    0.13                11.20                      0.48                      0.46              2.452                   0.011                   0.011               0.00092                    0.00003                    0.00003 
   9580991          4815                88          -0.13               0.06               1.91                    0.21                    0.23                10.27                      0.44                      0.50              2.694                   0.013                   0.013               0.00176                    0.00006                    0.00006 
   9763419          4611                83           0.05               0.05               1.09                    0.12                    0.10                10.68                      0.45                      0.41              2.416                   0.012                   0.012               0.00089                    0.00003                    0.00003 
   9702841          4620                79           0.19               0.05               1.50                    0.22                    0.19                11.52                      0.60                      0.55              2.492                   0.016                   0.017               0.00098                    0.00003                    0.00003 
   9763796          4784                94          -0.30               0.06               1.09                    0.12                    0.10                 5.06                      0.21                      0.19              3.066                   0.011                   0.011               0.00840                    0.00023                    0.00023 
   9824971          4671                93          -0.24               0.06               0.97                    0.15                    0.09                12.14                      0.67                      0.45              2.255                   0.020                   0.017               0.00054                    0.00002                    0.00002 
   9581445          4623                77           0.25               0.05               1.67                    0.19                    0.17                 9.77                      0.46                      0.41              2.682                   0.011                   0.012               0.00179                    0.00006                    0.00006 
   9704258          4593               107          -0.65               0.08               1.01                    0.13                    0.11                 8.13                      0.42                      0.40              2.623                   0.012                   0.011               0.00188                    0.00008                    0.00008 
   9764708          4584                84           0.04               0.05               1.91                    0.22                    0.18                14.61                      0.63                      0.60              2.391                   0.011                   0.012               0.00061                    0.00002                    0.00002 
   9825039          4898                86          -0.08               0.06               1.75                    0.22                    0.22                 7.65                      0.35                      0.36              2.913                   0.014                   0.014               0.00391                    0.00012                    0.00011 
   9704676          4612                91          -0.18               0.06               1.36                    0.16                    0.15                10.86                      0.50                      0.52              2.500                   0.011                   0.011               0.00106                    0.00004                    0.00004 
   9644558          4925                98          -0.45               0.07               2.32                    1.13                    1.36                16.49                      3.95                      5.73              2.368                   0.022                   0.022               0.00052                    0.00026                    0.00016 
   9583430          4857                73           0.34               0.04               2.35                    0.19                    0.29                 8.93                      0.28                      0.41              2.904                   0.013                   0.015               0.00329                    0.00009                    0.00009 
   9946773          4862               110          -0.79               0.08               1.52                    0.75                    0.57                13.33                      3.00                      2.79              2.371                   0.030                   0.032               0.00065                    0.00016                    0.00014 
   9705636          4588                76           0.27               0.05               1.12                    0.13                    0.12                10.85                      0.54                      0.52              2.415                   0.009                   0.009               0.00087                    0.00003                    0.00003 
   9705687          4900                93          -0.30               0.06               1.95                    0.22                    0.21                 9.45                      0.42                      0.43              2.777                   0.012                   0.011               0.00231                    0.00008                    0.00008 
   9825822          4112                76           0.34               0.05               1.16                    0.33                    0.20                26.15                      2.45                      1.74              1.668                   0.036                   0.027               0.00006                    0.00000                    0.00000 
   9704774          4734                83           0.03               0.05               1.26                    0.21                    0.21                11.15                      0.71                      0.73              2.442                   0.019                   0.021               0.00091                    0.00003                    0.00003 
   9886274          4557               102          -0.50               0.07               1.17                    0.14                    0.12                 9.83                      0.49                      0.44              2.521                   0.011                   0.012               0.00123                    0.00005                    0.00005 
   9645099          4774                96          -0.36               0.07               1.02                    0.12                    0.10                10.78                      0.54                      0.49              2.382                   0.011                   0.012               0.00081                    0.00003                    0.00004 
   9583720          4602                82           0.08               0.05               1.22                    0.20                    0.17                 8.86                      0.52                      0.48              2.631                   0.019                   0.018               0.00176                    0.00007                    0.00007 
   9706209          4711                95          -0.32               0.07               0.99                    0.11                    0.11                10.53                      0.48                      0.43              2.387                   0.013                   0.013               0.00084                    0.00003                    0.00003 
   9706194          4543                89          -0.11               0.06               1.26                    0.17                    0.15                12.91                      0.68                      0.63              2.316                   0.014                   0.014               0.00059                    0.00002                    0.00002 
   9706585          4703                96          -0.35               0.07               0.89                    0.12                    0.05                10.13                      0.48                      0.25              2.384                   0.016                   0.012               0.00087                    0.00003                    0.00003 
   9767332          4896                79           0.15               0.05               2.19                    0.26                    0.21                 8.13                      0.36                      0.31              2.958                   0.012                   0.012               0.00408                    0.00012                    0.00013 
   9887199          4794                86          -0.08               0.06               1.25                    0.14                    0.13                10.82                      0.45                      0.45              2.467                   0.012                   0.012               0.00099                    0.00003                    0.00003 
   9767051          4416                81           0.16               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9766517          4601                83           0.06               0.05               1.41                    0.18                    0.15                10.25                      0.50                      0.45              2.564                   0.013                   0.012               0.00130                    0.00004                    0.00004 
   9887488          4622                83           0.05               0.05               1.06                    0.19                    0.11                10.55                      0.63                      0.41              2.418                   0.021                   0.016               0.00090                    0.00003                    0.00003 
   9887555          4750               100          -0.46               0.07               0.86                    0.07                    0.05                10.18                      0.30                      0.24              2.360                   0.011                   0.010               0.00082                    0.00002                    0.00002 
   9145861          4645                72           0.39               0.04               1.37                    0.12                    0.11                 6.00                      0.21                      0.20              3.019                   0.010                   0.010               0.00636                    0.00016                    0.00017 
   9145781          4804                82           0.07               0.05               1.17                    0.16                    0.15                 4.07                      0.23                      0.22              3.285                   0.011                   0.012               0.01728                    0.00078                    0.00082 
   9145955          4809                98          -0.42               0.07               1.27                    0.12                    0.11                 5.76                      0.23                      0.23              3.019                   0.010                   0.010               0.00662                    0.00022                    0.00021 
   9145952          4629                88          -0.09               0.06               1.09                    0.11                    0.10                10.67                      0.44                      0.41              2.420                   0.011                   0.011               0.00090                    0.00003                    0.00003 
   9209471          4531               100          -0.44               0.07               1.06                    0.13                    0.12                11.97                      0.56                      0.54              2.305                   0.015                   0.015               0.00061                    0.00002                    0.00002 
   9079904          4474                73           0.39               0.04               1.26                    0.19                    0.16                10.32                      0.60                      0.52              2.511                   0.014                   0.014               0.00114                    0.00004                    0.00004 
   9395535          4508                96          -0.31               0.07               1.20                    0.15                    0.14                13.74                      0.69                      0.66              2.239                   0.013                   0.013               0.00046                    0.00002                    0.00002 
   9332840          4631                78           0.21               0.05               1.39                    0.12                    0.17                10.96                      0.34                      0.53              2.502                   0.012                   0.015               0.00106                    0.00003                    0.00003 
   9333290          4506                84           0.04               0.06               1.37                    0.15                    0.15                14.25                      0.61                      0.61              2.265                   0.013                   0.013               0.00047                    0.00001                    0.00001 
   9333501          4560               106          -0.63               0.08               1.10                    0.13                    0.10                11.88                      0.55                      0.48              2.331                   0.014                   0.013               0.00066                    0.00002                    0.00002 
   9333184          4681                92          -0.23               0.06               1.04                    0.12                    0.11                10.54                      0.47                      0.42              2.409                   0.013                   0.013               0.00089                    0.00003                    0.00003 
   9456598          4665                77           0.25               0.05               1.43                    0.12                    0.10                11.00                      0.41                      0.26              2.507                   0.009                   0.010               0.00106                    0.00003                    0.00003 
   9396095          4636                91          -0.18               0.06               0.92                    0.08                    0.06                10.37                      0.34                      0.27              2.374                   0.010                   0.009               0.00083                    0.00002                    0.00002 
   9456478          4474                87          -0.06               0.06               1.52                    0.19                    0.18                16.21                      0.79                      0.75              2.198                   0.014                   0.014               0.00036                    0.00001                    0.00001 
   9146245          4580                77           0.25               0.05               1.72                    0.19                    0.18                10.46                      0.43                      0.44              2.633                   0.013                   0.013               0.00150                    0.00004                    0.00004 
   9080445          4765                90          -0.17               0.06               1.40                    0.15                    0.13                11.10                      0.50                      0.44              2.492                   0.011                   0.011               0.00102                    0.00003                    0.00003 
   9080175          4615               101          -0.48               0.07               1.08                    0.11                    0.10                 8.86                      0.36                      0.34              2.578                   0.011                   0.011               0.00156                    0.00005                    0.00005 
   9080407          4660                91          -0.19               0.06               1.42                    0.23                    0.21                10.53                      0.58                      0.57              2.545                   0.018                   0.018               0.00121                    0.00005                    0.00004 
   9146423          4418                86           0.01               0.06               1.54                    0.18                    0.17                17.12                      0.78                      0.76              2.157                   0.014                   0.014               0.00031                    0.00001                    0.00001 
   9396363          4751                85          -0.02               0.06               1.46                    0.13                    0.27                10.90                      0.29                      0.94              2.531                   0.014                   0.016               0.00116                    0.00007                    0.00005 
   9457108          4562                70           0.46               0.04               1.25                    0.12                    0.11                 6.95                      0.27                      0.27              2.851                   0.009                   0.009               0.00371                    0.00012                    0.00011 
   9012783          4500                77           0.25               0.05               1.52                    0.26                    0.23                12.02                      0.72                      0.67              2.460                   0.021                   0.021               0.00088                    0.00003                    0.00003 
   9147335          4741                80           0.14               0.05               1.70                    0.15                    0.31                10.84                      0.40                      0.86              2.596                   0.013                   0.014               0.00135                    0.00006                    0.00005 
   9335191          4673                86          -0.05               0.06               1.05                    0.12                    0.09                10.50                      0.47                      0.39              2.417                   0.012                   0.011               0.00091                    0.00003                    0.00003 
   9211401          4689                88          -0.11               0.06               1.41                    0.31                    0.28                13.09                      1.12                      1.06              2.352                   0.021                   0.022               0.00063                    0.00004                    0.00003 
   9273827          4918                94          -0.33               0.06               1.97                    0.29                    0.29                 7.79                      0.43                      0.44              2.948                   0.014                   0.015               0.00416                    0.00018                    0.00018 
   9334793          4682               100          -0.45               0.07               0.89                    0.11                    0.06                10.51                      0.48                      0.28              2.347                   0.012                   0.010               0.00077                    0.00002                    0.00002 
   9520156          4696                87          -0.08               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9397110          4689                84           0.01               0.06               1.44                    0.20                    0.18                11.29                      0.60                      0.55              2.489                   0.015                   0.016               0.00100                    0.00003                    0.00003 
   9336090          4700                95          -0.32               0.06               1.04                    0.11                    0.11                10.51                      0.44                      0.43              2.413                   0.012                   0.012               0.00090                    0.00003                    0.00003 
   9335570          4669                87          -0.06               0.06               1.33                    0.19                    0.18                11.10                      0.59                      0.59              2.471                   0.016                   0.017               0.00097                    0.00003                    0.00003 
   9335518          4598                74           0.34               0.05               1.16                    0.12                    0.11                 6.34                      0.24                      0.23              2.897                   0.012                   0.012               0.00454                    0.00012                    0.00012 
   9335457          4692                78           0.18               0.05               1.01                    0.11                    0.07                 3.87                      0.16                      0.11              3.269                   0.012                   0.010               0.01748                    0.00047                    0.00050 
   9520755          4499                76           0.29               0.05               1.55                    0.23                    0.21                12.74                      0.70                      0.69              2.419                   0.015                   0.015               0.00075                    0.00003                    0.00003 
   9582005          4629                83           0.06               0.05               1.32                    0.28                    0.26                12.36                      0.95                      0.93              2.373                   0.023                   0.025               0.00070                    0.00003                    0.00003 
   9521461          4815                82           0.06               0.05               1.96                    0.13                    0.27                10.81                      0.29                      0.58              2.659                   0.010                   0.012               0.00155                    0.00005                    0.00005 
   9643914          4791                94          -0.29               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10268744          4579                76           0.29               0.05               1.43                    0.30                    0.28                12.29                      0.92                      0.94              2.414                   0.023                   0.025               0.00077                    0.00003                    0.00003 
  10202184          4758                95          -0.32               0.06               1.25                    0.11                    0.11                 5.20                      0.19                      0.19              3.102                   0.009                   0.010               0.00888                    0.00025                    0.00025 
  10136291          4546                95          -0.29               0.07               1.08                    0.12                    0.11                10.56                      0.45                      0.44              2.422                   0.011                   0.011               0.00091                    0.00003                    0.00003 
  10071249          4715                95          -0.31               0.06               1.05                    0.13                    0.12                10.57                      0.49                      0.46              2.410                   0.014                   0.015               0.00089                    0.00003                    0.00003 
  10070717          4634                84           0.02               0.06               1.01                    0.13                    0.07                10.43                      0.49                      0.33              2.410                   0.013                   0.011               0.00090                    0.00003                    0.00003 
   9946074          4695               100          -0.47               0.07               1.16                    0.14                    0.13                 7.87                      0.37                      0.37              2.711                   0.014                   0.015               0.00238                    0.00007                    0.00007 
  10006852          4926                86          -0.08               0.06               1.89                    0.28                    0.19                 9.13                      0.50                      0.36              2.796                   0.014                   0.013               0.00249                    0.00007                    0.00007 
  10005966          4519                76           0.30               0.05               0.99                    0.11                    0.07                10.76                      0.45                      0.34              2.375                   0.011                   0.010               0.00080                    0.00003                    0.00003 
   9946213          4729                91          -0.20               0.06               1.11                    0.12                    0.11                 5.92                      0.25                      0.24              2.940                   0.012                   0.012               0.00537                    0.00015                    0.00015 
  10069277          4805               103          -0.57               0.07               1.16                    0.16                    0.15                12.02                      0.63                      0.61              2.343                   0.015                   0.016               0.00067                    0.00003                    0.00003 
  10068801          4360                85           0.02               0.06               1.44                    0.28                    0.24                21.80                      1.54                      1.48              1.919                   0.021                   0.023               0.00014                    0.00001                    0.00001 
  10068810          4582                98          -0.38               0.07               1.10                    0.10                    0.11                 8.89                      0.33                      0.36              2.581                   0.010                   0.011               0.00157                    0.00005                    0.00005 
  10069045          4606                88          -0.09               0.06               1.29                    0.14                    0.12                 9.80                      0.41                      0.39              2.564                   0.011                   0.011               0.00136                    0.00004                    0.00004 
   9945290          4633                81           0.12               0.05               1.15                    0.15                    0.16                10.40                      0.51                      0.61              2.466                   0.013                   0.010               0.00103                    0.00004                    0.00003 
  10004975          4240                93          -0.18               0.06               3.04                    1.44                    1.40                57.80                     13.05                     14.39              1.395                   0.018                   0.019               0.00002                    0.00001                    0.00000 
  10005422          4698               104          -0.59               0.07               0.85                    0.11                    0.08                10.48                      0.53                      0.38              2.333                   0.011                   0.011               0.00075                    0.00003                    0.00003 
   9884818          4778                96          -0.36               0.07               1.11                    0.15                    0.13                10.43                      0.49                      0.46              2.446                   0.016                   0.015               0.00098                    0.00003                    0.00003 
   9884319          4577                75           0.31               0.05               1.13                    0.21                    0.17                10.79                      0.79                      0.69              2.427                   0.016                   0.015               0.00090                    0.00005                    0.00005 
  10068556          4824                84           0.01               0.05               1.28                    0.16                    0.14                 4.90                      0.26                      0.24              3.164                   0.010                   0.010               0.01086                    0.00047                    0.00047 
  10267242          4602                86          -0.03               0.06               1.00                    0.11                    0.08                11.26                      0.49                      0.37              2.338                   0.011                   0.011               0.00070                    0.00002                    0.00003 
  10331610          4654                91          -0.19               0.06               0.92                    0.09                    0.07                10.01                      0.42                      0.36              2.405                   0.011                   0.011               0.00092                    0.00003                    0.00003 
  10200377          4743               110          -0.76               0.08               1.00                    0.10                    0.09                 4.89                      0.19                      0.18              3.059                   0.010                   0.010               0.00855                    0.00026                    0.00027 
  10200093          4617                82           0.08               0.05               1.07                    0.14                    0.11                10.58                      0.51                      0.40              2.417                   0.015                   0.013               0.00090                    0.00003                    0.00003 
  10003419          4633                82           0.09               0.05               1.31                    0.19                    0.17                11.30                      0.62                      0.58              2.451                   0.016                   0.016               0.00091                    0.00003                    0.00003 
  10003497          4562                92          -0.21               0.06               1.22                    0.18                    0.16                12.61                      0.68                      0.64              2.324                   0.017                   0.017               0.00061                    0.00002                    0.00002 
  10067407          4610                99          -0.43               0.07               1.35                    0.18                    0.16                11.61                      0.61                      0.57              2.438                   0.013                   0.013               0.00086                    0.00004                    0.00003 
  10198496          4754                74           0.31               0.05               1.08                    0.13                    0.10                 3.97                      0.17                      0.15              3.273                   0.014                   0.013               0.01724                    0.00050                    0.00051 
  10198761          4668                97          -0.37               0.07               1.33                    0.15                    0.14                 9.64                      0.42                      0.40              2.595                   0.013                   0.012               0.00149                    0.00005                    0.00005 
  10199187          4490                96          -0.32               0.07               1.14                    0.27                    0.22                15.18                      1.17                      1.06              2.131                   0.028                   0.027               0.00032                    0.00001                    0.00001 
  10132247          4631                94          -0.27               0.06               1.03                    0.12                    0.11                 7.64                      0.34                      0.31              2.686                   0.013                   0.014               0.00231                    0.00006                    0.00007 
  10066568          4891               113          -0.88               0.08               0.83                    0.16                    0.08                 9.70                      0.63                      0.37              2.390                   0.021                   0.015               0.00092                    0.00003                    0.00003 
   9942816          4867                98          -0.43               0.07               1.40                    0.14                    0.14                10.87                      0.45                      0.42              2.509                   0.011                   0.013               0.00108                    0.00003                    0.00003 
   9882446          4607                81           0.10               0.05               1.52                    0.18                    0.15                10.38                      0.46                      0.42              2.588                   0.012                   0.012               0.00136                    0.00004                    0.00004 
  10065848          4674               100          -0.47               0.07               0.86                    0.08                    0.03                 9.96                      0.33                      0.18              2.381                   0.010                   0.009               0.00088                    0.00002                    0.00002 
  10002647          4743                92          -0.23               0.06               1.30                    0.14                    0.13                10.92                      0.49                      0.48              2.474                   0.012                   0.012               0.00100                    0.00003                    0.00003 
   9882316          5049                98          -0.46               0.07               1.52                    0.14                    0.13                 5.30                      0.19                      0.19              3.171                   0.010                   0.010               0.01023                    0.00028                    0.00027 
  10328946          4617                81           0.11               0.05               1.06                    0.14                    0.10                10.58                      0.53                      0.41              2.412                   0.013                   0.012               0.00089                    0.00003                    0.00003 
  10328498          4643                88          -0.11               0.06               1.56                    0.19                    0.17                11.20                      0.56                      0.52              2.532                   0.010                   0.012               0.00111                    0.00004                    0.00004 
  10263341          4725                90          -0.16               0.06               1.30                    0.12                    0.11                 7.02                      0.26                      0.26              2.861                   0.010                   0.010               0.00377                    0.00011                    0.00011 
   9941713          4623                85           0.01               0.06               1.67                    0.19                    0.19                11.06                      0.50                      0.49              2.572                   0.012                   0.012               0.00123                    0.00004                    0.00004 
   9881167          4616                84           0.04               0.05               1.23                    0.17                    0.15                11.49                      0.62                      0.58              2.407                   0.013                   0.014               0.00081                    0.00003                    0.00003 
   9942071          4768                89          -0.15               0.06               1.25                    0.14                    0.12                11.08                      0.49                      0.45              2.446                   0.012                   0.012               0.00092                    0.00003                    0.00003 
  10196630          4599               115          -0.89               0.08               1.07                    0.13                    0.12                12.43                      0.59                      0.55              2.279                   0.016                   0.014               0.00056                    0.00002                    0.00002 
  10196797          4651                93          -0.25               0.06               0.90                    0.10                    0.04                10.08                      0.41                      0.24              2.387                   0.011                   0.009               0.00088                    0.00003                    0.00003 
  10196240          4637                81           0.11               0.05               1.21                    0.13                    0.12                11.04                      0.51                      0.49              2.433                   0.010                   0.010               0.00090                    0.00003                    0.00003 
  10128629          4802                87          -0.11               0.06               1.56                    0.32                    0.27                11.84                      0.84                      0.80              2.486                   0.024                   0.023               0.00094                    0.00003                    0.00003 
  10000547          4839                95          -0.33               0.06               1.14                    0.11                    0.10                 4.90                      0.18                      0.17              3.113                   0.010                   0.010               0.00966                    0.00026                    0.00026 
   9941242          4447                98          -0.38               0.07               1.15                    0.16                    0.15                15.84                      0.89                      0.88              2.097                   0.014                   0.014               0.00029                    0.00001                    0.00001 
   9941141          4610                75           0.32               0.05               1.35                    0.13                    0.11                 7.31                      0.28                      0.26              2.841                   0.009                   0.010               0.00347                    0.00010                    0.00010 
   9820702          4703                90          -0.17               0.06               1.43                    0.18                    0.16                 9.01                      0.42                      0.39              2.683                   0.014                   0.014               0.00195                    0.00006                    0.00006 
  10659100          4594                82           0.08               0.05               1.29                    0.24                    0.23                13.05                      0.85                      0.89              2.317                   0.022                   0.024               0.00058                    0.00002                    0.00002 
  10790301          4540               101          -0.48               0.07               1.08                    0.13                    0.11                11.10                      0.51                      0.47              2.381                   0.013                   0.013               0.00079                    0.00003                    0.00002 
  10528911          4532                79           0.18               0.05               1.06                    0.18                    0.11                10.82                      0.64                      0.46              2.395                   0.018                   0.014               0.00084                    0.00003                    0.00003 
  10659842          4772                95          -0.33               0.06               1.42                    0.13                    0.12                 8.08                      0.29                      0.29              2.775                   0.011                   0.011               0.00269                    0.00007                    0.00007 
  10333131          4857                81           0.09               0.05               1.37                    0.13                    0.12                 5.40                      0.19                      0.19              3.111                   0.011                   0.011               0.00874                    0.00021                    0.00022 
  10592335          4592                81           0.12               0.05               1.54                    0.18                    0.15                10.39                      0.46                      0.40              2.593                   0.013                   0.012               0.00138                    0.00004                    0.00004 
  10593078          4787                78           0.18               0.05               1.23                    0.11                    0.11                 4.56                      0.17                      0.16              3.210                   0.010                   0.010               0.01297                    0.00035                    0.00034 
  10592802          4776               105          -0.61               0.07               0.85                    0.14                    0.06                 9.87                      0.55                      0.30              2.386                   0.018                   0.013               0.00089                    0.00003                    0.00003 
  10592924          4784                97          -0.38               0.07               1.39                    0.18                    0.15                 9.56                      0.43                      0.41              2.622                   0.013                   0.013               0.00160                    0.00005                    0.00005 
  10658726          4849                91          -0.21               0.06               1.32                    0.18                    0.16                 6.74                      0.33                      0.33              2.900                   0.017                   0.017               0.00430                    0.00013                    0.00012 
  10657633          4634               105          -0.60               0.07               1.23                    0.13                    0.12                 9.60                      0.39                      0.39              2.561                   0.011                   0.011               0.00138                    0.00005                    0.00004 
  10724027          4676                93          -0.24               0.06               1.05                    0.13                    0.12                10.75                      0.49                      0.48              2.397                   0.014                   0.014               0.00085                    0.00003                    0.00003 
  10723388          4640                90          -0.16               0.06               0.98                    0.12                    0.08                10.41                      0.47                      0.36              2.396                   0.016                   0.015               0.00087                    0.00003                    0.00003 
  10724041          4568                76           0.28               0.05               1.09                    0.16                    0.14                10.70                      0.62                      0.54              2.415                   0.015                   0.013               0.00089                    0.00003                    0.00003 
  10658326          4880               100          -0.49               0.07               1.39                    0.14                    0.13                 7.29                      0.29                      0.28              2.856                   0.011                   0.011               0.00360                    0.00010                    0.00011 
  10332186          4564                87          -0.05               0.06               1.03                    0.20                    0.14                12.65                      0.88                      0.59              2.249                   0.024                   0.019               0.00051                    0.00002                    0.00002 
  10527754          4547                73           0.36               0.05               1.30                    0.12                    0.11                 8.76                      0.33                      0.30              2.668                   0.009                   0.010               0.00194                    0.00006                    0.00006 
  10527661          4938               115          -0.94               0.08               0.79                    0.05                    0.04                 9.17                      0.23                      0.22              2.417                   0.010                   0.012               0.00104                    0.00003                    0.00003 
  10592249          4603                79           0.17               0.05               1.30                    0.13                    0.12                11.07                      0.46                      0.43              2.462                   0.011                   0.011               0.00095                    0.00003                    0.00003 
  10463137          4816               100          -0.50               0.07               0.90                    0.09                    0.05                10.17                      0.39                      0.26              2.375                   0.011                   0.009               0.00085                    0.00003                    0.00003 
  10722175          4656                80           0.15               0.05               1.44                    0.14                    0.13                 6.64                      0.26                      0.26              2.954                   0.011                   0.011               0.00494                    0.00015                    0.00015 
  10721900          4619                78           0.22               0.05               1.60                    0.21                    0.20                12.35                      0.68                      0.66              2.458                   0.011                   0.011               0.00085                    0.00004                    0.00003 
  10591093          4871                89          -0.17               0.06               1.43                    0.16                    0.15                 5.48                      0.23                      0.23              3.115                   0.013                   0.014               0.00868                    0.00023                    0.00023 
  10396693          4047               107          -0.56               0.08               3.25                    1.13                    1.51               101.11                     17.30                     24.79              0.937                   0.044                   0.051               0.00000                    0.00000                    0.00000 
  10461323          4857                81           0.10               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10461757          4754               102          -0.55               0.07               0.97                    0.15                    0.13                11.34                      0.69                      0.57              2.314                   0.017                   0.016               0.00066                    0.00003                    0.00003 
  10395638          4631                80           0.14               0.05               1.50                    0.24                    0.23                11.10                      0.63                      0.60              2.520                   0.021                   0.024               0.00109                    0.00003                    0.00003 
  10198347          4880                93          -0.30               0.06               1.37                    0.13                    0.36                10.79                      0.26                      1.14              2.511                   0.016                   0.029               0.00112                    0.00004                    0.00003 
  10395400          4651                80           0.13               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10525475          4676                94          -0.30               0.06               1.39                    0.16                    0.15                11.10                      0.51                      0.48              2.489                   0.014                   0.014               0.00101                    0.00003                    0.00003 
  10656124          4319                90          -0.11               0.06               1.34                    0.21                    0.19                21.74                      1.43                      1.39              1.892                   0.011                   0.012               0.00013                    0.00001                    0.00001 
  10525282          4777                94          -0.29               0.06               1.27                    0.17                    0.15                11.08                      0.62                      0.55              2.450                   0.013                   0.014               0.00093                    0.00004                    0.00004 
  10525595          4844                85          -0.04               0.06               1.71                    0.15                    0.15                 7.07                      0.25                      0.26              2.973                   0.010                   0.010               0.00486                    0.00013                    0.00013 
  10590683          4620                93          -0.26               0.06               0.88                    0.07                    0.05                10.60                      0.32                      0.26              2.333                   0.009                   0.008               0.00074                    0.00002                    0.00002 
  10459794          4592                86          -0.05               0.06               1.40                    0.15                    0.13                10.37                      0.44                      0.41              2.554                   0.011                   0.011               0.00126                    0.00004                    0.00004 
  10524715          4756                95          -0.33               0.06               1.29                    0.14                    0.13                 8.42                      0.35                      0.34              2.698                   0.013                   0.013               0.00216                    0.00006                    0.00006 
  10394814          4849                92          -0.26               0.06               0.88                    0.12                    0.09                 3.84                      0.22                      0.19              3.219                   0.016                   0.017               0.01563                    0.00104                    0.00108 
  10459696          4581                79           0.17               0.05               1.43                    0.15                    0.14                 9.09                      0.37                      0.37              2.677                   0.012                   0.012               0.00191                    0.00006                    0.00006 
  10394570          4620                78           0.20               0.05               1.22                    0.17                    0.18                11.22                      0.60                      0.65              2.424                   0.016                   0.017               0.00086                    0.00003                    0.00003 
   8479182          4677                86          -0.06               0.06               1.25                    0.17                    0.15                11.33                      0.62                      0.57              2.425                   0.014                   0.014               0.00086                    0.00003                    0.00003 
   8414512          4606                79           0.18               0.05               1.08                    0.17                    0.14                10.59                      0.63                      0.51              2.419                   0.017                   0.014               0.00090                    0.00003                    0.00003 
   8543200          4786                89          -0.15               0.06               1.42                    0.14                    0.13                10.94                      0.45                      0.34              2.511                   0.013                   0.013               0.00108                    0.00003                    0.00003 
   8607581          4769                91          -0.20               0.06               1.05                    0.17                    0.14                10.01                      0.60                      0.47              2.455                   0.015                   0.015               0.00104                    0.00004                    0.00004 
   8673221          4712                86          -0.03               0.06               1.57                    0.23                    0.22                12.16                      0.71                      0.69              2.464                   0.014                   0.015               0.00087                    0.00004                    0.00003 
   8737032          4593                86          -0.04               0.06               1.50                    0.14                    0.13                11.17                      0.41                      0.41              2.519                   0.010                   0.010               0.00108                    0.00003                    0.00003 
   8802374          4602                95          -0.30               0.06               1.46                    0.15                    0.15                12.69                      0.52                      0.53              2.395                   0.011                   0.011               0.00072                    0.00002                    0.00002 
   8867740          4524               103          -0.52               0.07               1.08                    0.16                    0.14                13.12                      0.74                      0.69              2.236                   0.016                   0.016               0.00048                    0.00002                    0.00002 
   8543569          4637                82           0.09               0.05               1.12                    0.11                    0.10                 6.37                      0.24                      0.23              2.878                   0.011                   0.010               0.00433                    0.00012                    0.00012 
   8543727          4098                91          -0.11               0.06               1.24                    0.24                    0.16                32.12                      2.37                      1.39              1.517                   0.020                   0.020               0.00004                    0.00000                    0.00000 
   8479383          4680                89          -0.14               0.06               0.99                    0.09                    0.08                10.36                      0.39                      0.31              2.404                   0.010                   0.011               0.00089                    0.00003                    0.00003 
   8868800          4774                89          -0.14               0.06               1.17                    0.13                    0.11                10.98                      0.53                      0.48              2.424                   0.011                   0.011               0.00088                    0.00003                    0.00003 
   8803432          4691                89          -0.12               0.06               1.03                    0.09                    0.08                10.58                      0.40                      0.36              2.401                   0.009                   0.010               0.00087                    0.00003                    0.00003 
   8738333          4575                79           0.19               0.05               1.40                    0.14                    0.14                 9.04                      0.38                      0.37              2.672                   0.010                   0.011               0.00190                    0.00006                    0.00007 
   8480205          4518                82           0.11               0.05               1.21                    0.13                    0.12                 9.32                      0.39                      0.37              2.582                   0.013                   0.012               0.00150                    0.00005                    0.00005 
   8480097          4662                76           0.27               0.05               0.98                    0.16                    0.09                 4.17                      0.30                      0.19              3.193                   0.009                   0.009               0.01353                    0.00074                    0.00085 
   8479780          4874                94          -0.31               0.06               1.47                    0.17                    0.13                11.17                      0.53                      0.42              2.508                   0.010                   0.011               0.00105                    0.00003                    0.00003 
   8544483          4601                87          -0.07               0.06               1.14                    0.14                    0.13                 8.56                      0.42                      0.41              2.631                   0.012                   0.012               0.00182                    0.00007                    0.00007 
   8674581          4600                89          -0.13               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   8739118          4535                72           0.41               0.04               1.34                    0.19                    0.17                11.85                      0.68                      0.63              2.420                   0.013                   0.014               0.00081                    0.00003                    0.00003 
   8738834          4516                71           0.45               0.04               1.13                    0.14                    0.13                11.23                      0.52                      0.48              2.390                   0.013                   0.013               0.00080                    0.00002                    0.00003 
   8869611          4619                87          -0.06               0.06               1.11                    0.11                    0.10                 6.36                      0.25                      0.23              2.877                   0.010                   0.010               0.00432                    0.00012                    0.00012 
   8804395          4576                82           0.09               0.05               1.12                    0.20                    0.17                12.47                      0.93                      0.83              2.295                   0.014                   0.014               0.00058                    0.00003                    0.00003 
   8870432          4533                68           0.54               0.04               2.12                    0.23                    0.21                12.98                      0.57                      0.57              2.541                   0.009                   0.010               0.00098                    0.00004                    0.00003 
   8675106          4616                75           0.29               0.05               1.47                    0.15                    0.14                 8.47                      0.33                      0.32              2.751                   0.011                   0.013               0.00242                    0.00006                    0.00006 
   8870850          4666                99          -0.43               0.07               1.28                    0.16                    0.15                11.30                      0.58                      0.57              2.439                   0.014                   0.013               0.00089                    0.00004                    0.00003 
   8804886          4603                80           0.17               0.05               1.04                    0.15                    0.13                10.35                      0.61                      0.51              2.424                   0.012                   0.011               0.00093                    0.00004                    0.00004 
   8611394          4710                88          -0.11               0.06               1.10                    0.12                    0.11                 5.99                      0.24                      0.24              2.925                   0.012                   0.012               0.00513                    0.00014                    0.00014 
   8676094          4512                75           0.30               0.05               1.16                    0.13                    0.12                11.94                      0.53                      0.50              2.347                   0.012                   0.011               0.00068                    0.00002                    0.00002 
   8546146          4075                71           0.49               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   8611114          4695                90          -0.18               0.06               1.00                    0.13                    0.10                10.10                      0.48                      0.39              2.432                   0.013                   0.011               0.00097                    0.00003                    0.00003 
   8740476          4685                84           0.02               0.05               1.33                    0.17                    0.15                11.27                      0.56                      0.52              2.459                   0.013                   0.013               0.00093                    0.00003                    0.00003 
   8805565          4573                90          -0.13               0.06               1.23                    0.28                    0.25                11.25                      0.89                      0.84              2.426                   0.026                   0.026               0.00086                    0.00003                    0.00003 
   8805663          4804                77           0.21               0.05               2.31                    0.38                    0.24                12.77                      0.77                      0.58              2.592                   0.013                   0.012               0.00112                    0.00004                    0.00004 
   8611833          4604                78           0.21               0.05               1.57                    0.19                    0.18                12.05                      0.56                      0.55              2.473                   0.011                   0.012               0.00090                    0.00003                    0.00003 
   8612585          4450                83           0.08               0.05               1.25                    0.13                    0.12                12.40                      0.49                      0.48              2.347                   0.010                   0.011               0.00065                    0.00002                    0.00002 
   8676927          4777                85          -0.03               0.06               1.80                    0.34                    0.32                12.14                      0.99                      1.01              2.524                   0.014                   0.015               0.00101                    0.00007                    0.00007 
   8612520          4614                81           0.13               0.05               1.75                    0.21                    0.17                12.17                      0.55                      0.50              2.510                   0.014                   0.014               0.00097                    0.00003                    0.00003 
   8676988          4690                78           0.20               0.05               1.35                    0.14                    0.26                10.93                      0.46                      0.78              2.488                   0.014                   0.024               0.00103                    0.00003                    0.00003 
   8872046          4619                85          -0.02               0.06               1.20                    0.12                    0.11                 8.06                      0.31                      0.31              2.706                   0.010                   0.010               0.00230                    0.00007                    0.00007 
   8872709          4689                85          -0.02               0.06               1.27                    0.20                    0.24                10.69                      0.56                      0.80              2.484                   0.022                   0.024               0.00105                    0.00003                    0.00003 
   8872979          4922                82           0.03               0.05               2.30                    0.28                    0.17                10.11                      0.45                      0.36              2.793                   0.012                   0.012               0.00224                    0.00007                    0.00007 
   8612811          4690                88          -0.09               0.06               1.02                    0.11                    0.08                10.34                      0.42                      0.33              2.417                   0.012                   0.010               0.00092                    0.00003                    0.00003 
   8613617          4790                85          -0.04               0.06               1.21                    0.12                    0.11                 4.95                      0.20                      0.19              3.131                   0.011                   0.011               0.00996                    0.00028                    0.00028 
   8677701          4478                83           0.08               0.05               1.17                    0.16                    0.15                11.70                      0.59                      0.58              2.368                   0.015                   0.015               0.00073                    0.00002                    0.00002 
   8741733          4658                79           0.16               0.05               1.31                    0.15                    0.20                10.86                      0.48                      0.63              2.482                   0.015                   0.020               0.00102                    0.00003                    0.00003 
   8873797          4545                74           0.33               0.05               1.00                    0.15                    0.08                10.78                      0.54                      0.35              2.377                   0.015                   0.012               0.00080                    0.00003                    0.00003 
   8742013          4584               103          -0.54               0.07               1.23                    0.13                    0.13                13.07                      0.57                      0.55              2.295                   0.012                   0.013               0.00055                    0.00002                    0.00002 
   8677342          4660                86          -0.05               0.06               1.46                    0.15                    0.14                 9.96                      0.41                      0.39              2.605                   0.010                   0.011               0.00148                    0.00004                    0.00004 
   8742545          4787                94          -0.29               0.06               1.07                    0.10                    0.09                 5.09                      0.19                      0.18              3.052                   0.010                   0.010               0.00808                    0.00023                    0.00023 
   9009805          4704                94          -0.28               0.06               1.34                    0.13                    0.12                 9.64                      0.38                      0.36              2.595                   0.010                   0.010               0.00149                    0.00005                    0.00005 
   9077844          4632                67           0.55               0.04               1.80                    0.17                    0.26                11.59                      0.51                      0.85              2.568                   0.013                   0.009               0.00118                    0.00007                    0.00006 
   8941202          4768                91          -0.22               0.06               1.12                    0.12                    0.12                10.64                      0.45                      0.47              2.431                   0.011                   0.011               0.00093                    0.00003                    0.00003 
   8081069          4615                81           0.11               0.05               1.11                    0.14                    0.13                10.65                      0.54                      0.52              2.430                   0.012                   0.012               0.00092                    0.00004                    0.00004 
   8081145          4181               106          -0.56               0.08               1.12                    0.28                    0.25                35.18                      3.15                      3.01              1.390                   0.031                   0.029               0.00003                    0.00000                    0.00000 
   8081278          4496                83           0.08               0.05               1.34                    0.15                    0.15                11.87                      0.55                      0.54              2.417                   0.010                   0.011               0.00080                    0.00003                    0.00003 
   8217514          4522                71           0.43               0.04               1.13                    0.17                    0.15                11.30                      0.61                      0.53              2.385                   0.019                   0.017               0.00078                    0.00002                    0.00002 
   8348568          4762                91          -0.20               0.06               1.20                    0.21                    0.18                11.04                      0.74                      0.64              2.430                   0.019                   0.018               0.00089                    0.00003                    0.00004 
   8283646          4647                78           0.21               0.05               1.65                    0.18                    0.17                 9.35                      0.40                      0.40              2.714                   0.011                   0.011               0.00202                    0.00006                    0.00007 
   8283356          4671                79           0.18               0.05               1.20                    0.12                    0.12                 5.60                      0.24                      0.23              3.020                   0.011                   0.011               0.00683                    0.00022                    0.00022 
   8081853          4402                88          -0.05               0.06               0.93                    0.28                    0.17                22.06                      2.41                      1.58              1.728                   0.021                   0.019               0.00009                    0.00001                    0.00001 
   7944038          4524                86          -0.01               0.06               2.19                    0.29                    0.32                19.76                      1.08                      1.21              2.186                   0.014                   0.014               0.00028                    0.00001                    0.00001 
   8081535          4644                77           0.24               0.05               1.47                    0.09                    0.19                11.03                      0.26                      0.63              2.521                   0.010                   0.012               0.00111                    0.00004                    0.00003 
   7944193          4587                83           0.06               0.05               1.03                    0.22                    0.14                11.35                      0.87                      0.60              2.345                   0.023                   0.019               0.00071                    0.00003                    0.00003 
   8415501          4619                93          -0.25               0.06               1.45                    0.17                    0.16                12.68                      0.57                      0.56              2.392                   0.012                   0.013               0.00071                    0.00002                    0.00002 
   8350443          4676                92          -0.21               0.06               1.01                    0.11                    0.10                10.53                      0.46                      0.41              2.398                   0.011                   0.012               0.00087                    0.00003                    0.00003 
   8350645          4599                80           0.14               0.05               1.66                    0.17                    0.16                10.34                      0.44                      0.40              2.627                   0.011                   0.011               0.00150                    0.00005                    0.00004 
   8283958          4622                93          -0.24               0.06               1.43                    0.23                    0.19                11.64                      0.67                      0.64              2.461                   0.018                   0.017               0.00091                    0.00004                    0.00003 
   8284032          4637                97          -0.37               0.07               1.32                    0.16                    0.14                10.96                      0.51                      0.49              2.477                   0.013                   0.014               0.00100                    0.00003                    0.00003 
   8218568          4759                84          -0.00               0.06               1.37                    0.15                    0.14                 6.37                      0.27                      0.27              2.966                   0.012                   0.013               0.00530                    0.00016                    0.00016 
   8218419          4339                88          -0.06               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   8082494          4598                79           0.18               0.05               1.25                    0.21                    0.19                11.63                      0.72                      0.69              2.403                   0.018                   0.019               0.00079                    0.00003                    0.00003 
   8545291          4593                89          -0.12               0.06               1.12                    0.12                    0.12                 8.44                      0.38                      0.38              2.634                   0.011                   0.010               0.00187                    0.00007                    0.00007 
   8545504          4767                86          -0.05               0.06               1.43                    0.14                    0.13                 6.74                      0.27                      0.25              2.936                   0.010                   0.011               0.00467                    0.00013                    0.00013 
   8481174          4549                93          -0.24               0.06               1.08                    0.19                    0.16                11.83                      0.72                      0.63              2.325                   0.022                   0.021               0.00065                    0.00002                    0.00002 
   8219125          4557                76           0.27               0.05               1.20                    0.15                    0.12                 8.21                      0.40                      0.33              2.689                   0.012                   0.012               0.00217                    0.00007                    0.00007 
   8285025          4417                82           0.13               0.05               1.45                    0.20                    0.15                18.42                      1.00                      0.76              2.067                   0.013                   0.014               0.00023                    0.00001                    0.00001 
   8284682          4564                75           0.31               0.05               1.23                    0.13                    0.13                12.11                      0.53                      0.53              2.361                   0.010                   0.011               0.00069                    0.00002                    0.00002 
   8219000          4543                82           0.08               0.05               1.25                    0.16                    0.14                10.14                      0.54                      0.50              2.521                   0.012                   0.012               0.00120                    0.00005                    0.00005 
   8285510          4581                98          -0.38               0.07               1.23                    0.21                    0.19                13.38                      0.79                      0.77              2.277                   0.020                   0.021               0.00052                    0.00002                    0.00002 
   8151314          4593                76           0.27               0.05               1.10                    0.18                    0.17                10.57                      0.69                      0.61              2.429                   0.016                   0.015               0.00093                    0.00004                    0.00004 
   8547669          4485                83           0.07               0.05               1.40                    0.17                    0.15                13.50                      0.65                      0.62              2.325                   0.012                   0.012               0.00057                    0.00002                    0.00002 
   8482522          4521                68           0.52               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   8547469          4607                90          -0.14               0.06               0.96                    0.10                    0.06                10.59                      0.44                      0.30              2.374                   0.011                   0.011               0.00081                    0.00003                    0.00003 
   8482769          4652                97          -0.38               0.07               0.86                    0.05                    0.04                10.17                      0.24                      0.20              2.361                   0.010                   0.009               0.00082                    0.00002                    0.00002 
   8418437          4893               102          -0.58               0.07               0.88                    0.10                    0.10                10.31                      0.62                      0.57              2.356                   0.013                   0.014               0.00080                    0.00006                    0.00006 
   9330758          4781                92          -0.23               0.06               1.36                    0.16                    0.14                11.09                      0.53                      0.48              2.481                   0.012                   0.013               0.00100                    0.00003                    0.00003 
   9269772          4584                82           0.10               0.05               1.22                    0.13                    0.11                 8.64                      0.35                      0.33              2.653                   0.011                   0.011               0.00190                    0.00006                    0.00006 
   9270087          4640                85          -0.01               0.06               1.32                    0.18                    0.16                11.30                      0.65                      0.59              2.452                   0.011                   0.011               0.00091                    0.00004                    0.00004 
   9143834          4462               106          -0.59               0.07               1.12                    0.12                    0.11                15.79                      0.69                      0.65              2.090                   0.012                   0.012               0.00028                    0.00001                    0.00001 
   9143868          4602                79           0.18               0.05               1.13                    0.20                    0.18                10.52                      0.66                      0.63              2.448                   0.019                   0.017               0.00097                    0.00004                    0.00004 
   9143924          4446                87          -0.05               0.06               0.94                    0.38                    0.16                19.01                      2.24                      1.01              1.868                   0.040                   0.021               0.00014                    0.00001                    0.00001 
   9008270          4722                84           0.02               0.05               1.27                    0.20                    0.19                11.34                      0.71                      0.71              2.434                   0.017                   0.018               0.00087                    0.00003                    0.00003 
   8939964          4741                99          -0.44               0.07               0.88                    0.12                    0.04                10.15                      0.49                      0.27              2.375                   0.014                   0.012               0.00085                    0.00003                    0.00003 
   8940098          4694                88          -0.12               0.06               1.03                    0.12                    0.10                10.28                      0.45                      0.39              2.429                   0.010                   0.010               0.00095                    0.00003                    0.00003 
   9269081          4729                90          -0.19               0.06               2.02                    0.41                    0.41                16.63                      1.25                      1.36              2.300                   0.023                   0.025               0.00044                    0.00002                    0.00002 
   9269302          4837                91          -0.23               0.06               1.44                    0.15                    0.14                11.69                      0.49                      0.47              2.460                   0.010                   0.010               0.00090                    0.00003                    0.00003 
   9392039          4751                90          -0.18               0.06               1.46                    0.16                    0.15                11.77                      0.54                      0.52              2.461                   0.010                   0.010               0.00090                    0.00003                    0.00003 
   9330460          4746                91          -0.20               0.06               1.36                    0.15                    0.14                 8.06                      0.34                      0.33              2.758                   0.013                   0.012               0.00260                    0.00007                    0.00007 
   9269234          4618                77           0.26               0.05               1.20                    0.11                    0.11                 6.09                      0.23                      0.23              2.948                   0.010                   0.010               0.00532                    0.00015                    0.00015 
   9075872          4800                99          -0.46               0.07               1.02                    0.10                    0.09                 4.72                      0.19                      0.18              3.099                   0.010                   0.010               0.00973                    0.00029                    0.00029 
   9142574          4691               100          -0.48               0.07               0.85                    0.07                    0.05                10.48                      0.32                      0.29              2.332                   0.011                   0.010               0.00075                    0.00002                    0.00003 
   9007718          4560                74           0.34               0.05               1.31                    0.13                    0.12                11.45                      0.46                      0.45              2.438                   0.010                   0.011               0.00087                    0.00003                    0.00003 
   9205952          4482               102          -0.47               0.07               1.20                    0.17                    0.16                15.43                      0.83                      0.81              2.139                   0.017                   0.017               0.00033                    0.00001                    0.00001 
   9268146          4500                83           0.08               0.05               1.29                    0.16                    0.15                12.18                      0.59                      0.57              2.376                   0.013                   0.013               0.00071                    0.00002                    0.00002 
   9205705          4562                98          -0.39               0.07               1.23                    0.16                    0.14                13.10                      0.68                      0.66              2.294                   0.013                   0.013               0.00055                    0.00002                    0.00002 
   9329543          4664                93          -0.24               0.06               1.45                    0.16                    0.15                11.00                      0.48                      0.46              2.517                   0.012                   0.013               0.00109                    0.00003                    0.00003 
   9075225          4665                87          -0.07               0.06               1.59                    0.16                    0.14                10.02                      0.39                      0.38              2.638                   0.011                   0.010               0.00158                    0.00005                    0.00005 
   9329058          4694                86          -0.06               0.06               1.36                    0.13                    0.18                10.70                      0.34                      0.57              2.513                   0.013                   0.015               0.00112                    0.00003                    0.00003 
   9329200          4607                73           0.36               0.05               1.50                    0.14                    0.13                 8.39                      0.32                      0.30              2.766                   0.010                   0.010               0.00254                    0.00007                    0.00007 
   8937073          4582                83           0.06               0.05               1.04                    0.13                    0.09                12.19                      0.61                      0.45              2.283                   0.010                   0.010               0.00057                    0.00002                    0.00002 
   9267654          4752                88          -0.13               0.06               1.15                    0.10                    0.10                 5.83                      0.21                      0.20              2.967                   0.010                   0.009               0.00581                    0.00015                    0.00016 
   9327993          4549                76           0.28               0.05               1.33                    0.30                    0.25                11.64                      0.90                      0.80              2.429                   0.026                   0.028               0.00084                    0.00003                    0.00003 
   9328135          4591                82           0.09               0.05               1.19                    0.13                    0.12                 8.70                      0.40                      0.38              2.634                   0.010                   0.010               0.00181                    0.00007                    0.00007 
   9139859          4561                73           0.37               0.04               1.34                    0.14                    0.13                 8.07                      0.32                      0.30              2.752                   0.010                   0.012               0.00255                    0.00007                    0.00007 
   8936409          4331                96          -0.28               0.07               1.04                    0.21                    0.15                23.38                      1.71                      1.30              1.720                   0.021                   0.019               0.00008                    0.00000                    0.00000 
   9004448          4564                81           0.13               0.05               1.04                    0.25                    0.17                11.69                      1.20                      0.83              2.322                   0.011                   0.011               0.00065                    0.00005                    0.00006 
   9265513          4599               100          -0.44               0.07               1.06                    0.10                    0.09                 8.74                      0.34                      0.33              2.580                   0.010                   0.010               0.00159                    0.00005                    0.00005 
   9202995          4593                91          -0.17               0.06               0.94                    0.15                    0.09                10.60                      0.55                      0.35              2.367                   0.019                   0.015               0.00080                    0.00002                    0.00002 
   9202597          4587                70           0.48               0.04               1.27                    0.12                    0.11                 6.28                      0.23                      0.22              2.945                   0.011                   0.010               0.00513                    0.00014                    0.00014 
   8936339          4793                83           0.03               0.05               1.56                    0.12                    0.09                11.00                      0.37                      0.18              2.546                   0.010                   0.011               0.00116                    0.00003                    0.00003 
   9003765          4559                84           0.04               0.05               1.19                    0.12                    0.11                 8.41                      0.34                      0.33              2.664                   0.010                   0.011               0.00200                    0.00006                    0.00006 
   8936104          4504                71           0.45               0.04               1.05                    0.30                    0.11                11.11                      1.00                      0.41              2.374                   0.031                   0.019               0.00077                    0.00003                    0.00003 
   8936084          4855               104          -0.60               0.07               0.93                    0.11                    0.10                 9.98                      0.40                      0.40              2.410                   0.014                   0.013               0.00094                    0.00003                    0.00003 
   9264889          4763                87          -0.09               0.06               1.50                    0.16                    0.15                 7.92                      0.36                      0.34              2.817                   0.009                   0.010               0.00302                    0.00011                    0.00011 
   9326421          4602                93          -0.24               0.06               1.15                    0.16                    0.15                 7.72                      0.38                      0.39              2.724                   0.017                   0.017               0.00251                    0.00007                    0.00007 
   9072262          4623               114          -0.85               0.08               1.05                    0.14                    0.12                 9.80                      0.50                      0.46              2.477                   0.015                   0.014               0.00112                    0.00004                    0.00004 
   9002344          4650                88          -0.09               0.06               1.73                    0.23                    0.19                11.81                      0.55                      0.55              2.533                   0.012                   0.015               0.00105                    0.00003                    0.00003 
   9138411          4138                99          -0.35               0.07               1.27                    0.25                    0.25                35.57                      3.27                      3.20              1.436                   0.015                   0.016               0.00003                    0.00000                    0.00000 
   9002884          4229                97          -0.29               0.07               1.81                    0.48                    0.43                37.48                      4.59                      4.74              1.555                   0.018                   0.015               0.00003                    0.00000                    0.00000 
   9071238          4537                85           0.02               0.06               1.22                    0.13                    0.11                 9.15                      0.38                      0.35              2.601                   0.011                   0.011               0.00159                    0.00005                    0.00005 
   8736415          4347                89          -0.09               0.06               0.94                    0.16                    0.09                21.10                      1.28                      0.88              1.769                   0.018                   0.015               0.00010                    0.00000                    0.00000 
   8934264          4382                99          -0.39               0.07               1.12                    0.14                    0.12                21.48                      1.10                      1.02              1.821                   0.012                   0.012               0.00011                    0.00001                    0.00001 
   8671819          4753                99          -0.44               0.07               0.86                    0.09                    0.03                 9.96                      0.35                      0.20              2.383                   0.010                   0.009               0.00088                    0.00003                    0.00003 
   9698133          4721                80           0.13               0.05               1.48                    0.14                    0.14                 6.80                      0.26                      0.26              2.943                   0.011                   0.011               0.00470                    0.00013                    0.00012 
   9515026          4639               100          -0.46               0.07               1.19                    0.16                    0.13                10.13                      0.53                      0.47              2.502                   0.010                   0.011               0.00114                    0.00005                    0.00005 
   9453362          4817                93          -0.29               0.06               1.18                    0.21                    0.19                10.71                      0.67                      0.65              2.449                   0.023                   0.023               0.00096                    0.00003                    0.00003 
   9392274          4592                88          -0.10               0.06               1.19                    0.14                    0.12                 9.76                      0.44                      0.42              2.534                   0.013                   0.013               0.00128                    0.00004                    0.00004 
   9513787          4594                94          -0.26               0.06               0.99                    0.12                    0.10                10.71                      0.57                      0.45              2.375                   0.011                   0.011               0.00081                    0.00003                    0.00003 
   9575645          4686                83           0.06               0.05               1.61                    0.15                    0.20                11.02                      0.35                      0.59              2.563                   0.014                   0.014               0.00122                    0.00004                    0.00004 
   9637054          4620                87          -0.07               0.06               1.55                    0.17                    0.15                11.18                      0.51                      0.46              2.531                   0.010                   0.010               0.00111                    0.00004                    0.00004 
   9818513          4512                70           0.48               0.04               1.14                    0.16                    0.14                11.24                      0.58                      0.52              2.394                   0.017                   0.015               0.00081                    0.00003                    0.00003 
   9818604          4407                72           0.42               0.04               1.35                    0.13                    0.13                12.65                      0.50                      0.50              2.363                   0.010                   0.011               0.00067                    0.00002                    0.00002 
   9758246          4485                91          -0.18               0.06               1.35                    0.20                    0.19                14.62                      0.77                      0.77              2.237                   0.018                   0.018               0.00043                    0.00001                    0.00001 
   9697214          4850                93          -0.28               0.06               1.28                    0.23                    0.21                10.95                      0.69                      0.69              2.467                   0.022                   0.024               0.00098                    0.00003                    0.00003 
   9451434          4575                87          -0.05               0.06               1.06                    0.13                    0.11                11.59                      0.59                      0.49              2.334                   0.012                   0.012               0.00068                    0.00003                    0.00003 
   9574730          4682                80           0.13               0.05               1.67                    0.16                    0.25                11.02                      0.32                      0.73              2.579                   0.014                   0.016               0.00127                    0.00005                    0.00004 
   9451999          4789                97          -0.40               0.07               1.02                    0.12                    0.11                10.12                      0.44                      0.42              2.435                   0.012                   0.013               0.00098                    0.00003                    0.00003 
   9574650          4764                96          -0.37               0.07               1.18                    0.11                    0.11                 6.16                      0.24                      0.23              2.928                   0.010                   0.010               0.00501                    0.00015                    0.00015 
   9635490          4389                92          -0.18               0.06               1.18                    0.16                    0.16                16.50                      0.83                      0.89              2.073                   0.017                   0.018               0.00026                    0.00001                    0.00001 
   9635603          4732                91          -0.20               0.06               0.96                    0.06                    0.09                10.11                      0.37                      0.36              2.409                   0.009                   0.010               0.00092                    0.00003                    0.00003 
   9697074          4576                78           0.23               0.05               1.22                    0.15                    0.14                11.35                      0.63                      0.59              2.412                   0.011                   0.011               0.00083                    0.00004                    0.00004 
   9390666          4592                90          -0.15               0.06               0.95                    0.10                    0.06                10.68                      0.43                      0.31              2.359                   0.010                   0.009               0.00078                    0.00003                    0.00003 
   9390293          4591                78           0.21               0.05               1.28                    0.15                    0.14                11.90                      0.56                      0.54              2.394                   0.010                   0.011               0.00076                    0.00003                    0.00003 
   9328682          4842                90          -0.19               0.06               1.83                    0.21                    0.18                11.47                      0.56                      0.51              2.581                   0.011                   0.011               0.00121                    0.00005                    0.00004 
   9390558          4652                96          -0.35               0.07               1.36                    0.28                    0.28                12.29                      0.97                      1.00              2.389                   0.023                   0.025               0.00073                    0.00004                    0.00004 
   9635388          4588                76           0.27               0.05               1.32                    0.17                    0.30                10.79                      0.48                      1.01              2.494                   0.016                   0.022               0.00107                    0.00005                    0.00004 
   9450786          4735                95          -0.34               0.07               1.06                    0.12                    0.10                11.37                      0.49                      0.45              2.350                   0.013                   0.013               0.00072                    0.00002                    0.00002 
   9635649          4863                79           0.15               0.05               1.24                    0.17                    0.15                 4.55                      0.27                      0.26              3.213                   0.010                   0.010               0.01312                    0.00068                    0.00065 
   9634962          4571                76           0.29               0.05               1.26                    0.14                    0.14                11.31                      0.52                      0.54              2.430                   0.011                   0.012               0.00087                    0.00003                    0.00003 
   9511938          4556                80           0.17               0.05               1.50                    0.15                    0.14                10.45                      0.46                      0.41              2.575                   0.010                   0.010               0.00131                    0.00004                    0.00004 
   9388523          4707                78           0.20               0.05               1.26                    0.11                    0.11                 5.27                      0.19                      0.19              3.092                   0.010                   0.010               0.00856                    0.00023                    0.00023 
   9449413          4602                91          -0.18               0.06               1.22                    0.14                    0.13                 8.90                      0.42                      0.41              2.627                   0.012                   0.013               0.00174                    0.00006                    0.00006 
   9902962          4923                99          -0.47               0.07               1.84                    0.17                    0.16                 9.08                      0.32                      0.32              2.787                   0.011                   0.011               0.00247                    0.00007                    0.00008 
   9903290          4234                81           0.16               0.05               1.75                    0.26                    0.23                32.88                      1.81                      1.65              1.649                   0.019                   0.018               0.00005                    0.00000                    0.00000 
  10023439          4577                81           0.12               0.05               1.18                    0.12                    0.11                 7.99                      0.32                      0.31              2.703                   0.011                   0.012               0.00231                    0.00007                    0.00007 
  10087394          4586                82           0.10               0.05               1.17                    0.13                    0.11                 8.47                      0.36                      0.34              2.652                   0.011                   0.011               0.00194                    0.00006                    0.00006 
  10153739          4839                76           0.23               0.05               2.04                    0.22                    0.21                 8.40                      0.39                      0.35              2.898                   0.012                   0.012               0.00344                    0.00012                    0.00012 
  10286378          4655                87          -0.07               0.06               0.96                    0.08                    0.07                10.09                      0.43                      0.37              2.413                   0.010                   0.010               0.00093                    0.00003                    0.00003 
  10286616          4733                97          -0.37               0.07               1.17                    0.18                    0.15                11.02                      0.58                      0.54              2.424                   0.018                   0.018               0.00088                    0.00003                    0.00003 
  10220795          4805                89          -0.15               0.06               1.63                    0.13                    0.21                10.88                      0.30                      0.63              2.578                   0.011                   0.011               0.00128                    0.00005                    0.00004 
  10220213          4872                88          -0.12               0.06               1.21                    0.25                    0.24                 4.25                      0.42                      0.43              3.262                   0.011                   0.011               0.01571                    0.00146                    0.00132 
  10025321          4743                82           0.07               0.05               1.56                    0.15                    0.15                 6.37                      0.26                      0.25              3.021                   0.012                   0.012               0.00601                    0.00016                    0.00016 
   9903915          4801                74           0.30               0.05               2.13                    0.14                    0.28                10.34                      0.31                      0.56              2.733                   0.010                   0.013               0.00193                    0.00006                    0.00006 
  10025387          4691                79           0.16               0.05               1.25                    0.12                    0.11                 5.58                      0.23                      0.21              3.041                   0.009                   0.010               0.00719                    0.00022                    0.00022 
   9904563          4672                83           0.05               0.05               1.38                    0.17                    0.15                11.17                      0.51                      0.49              2.482                   0.015                   0.015               0.00099                    0.00003                    0.00003 
  10221370          4709                76           0.27               0.05               1.64                    0.20                    0.13                11.45                      0.57                      0.40              2.537                   0.012                   0.012               0.00110                    0.00004                    0.00004 
  10089758          4106                78           0.26               0.05               1.38                    0.20                    0.19                29.09                      1.70                      1.67              1.649                   0.015                   0.016               0.00006                    0.00000                    0.00000 
  10155731          4716                82           0.09               0.05               1.12                    0.19                    0.17                10.42                      0.66                      0.63              2.450                   0.015                   0.016               0.00099                    0.00004                    0.00004 
  10156597          4607                77           0.26               0.05               1.26                    0.19                    0.19                 8.03                      0.43                      0.43              2.727                   0.020                   0.021               0.00243                    0.00007                    0.00007 
   9965582          4334                89          -0.09               0.06               1.81                    0.23                    0.24                29.54                      1.51                      1.61              1.753                   0.014                   0.015               0.00007                    0.00000                    0.00000 
  10090853          4594                75           0.31               0.05               1.38                    0.21                    0.17                11.40                      0.63                      0.56              2.462                   0.018                   0.018               0.00093                    0.00003                    0.00003 
  10090400          4554                72           0.41               0.04               1.29                    0.22                    0.19                11.73                      0.77                      0.71              2.410                   0.017                   0.018               0.00080                    0.00003                    0.00003 
  10290457          4574                82           0.11               0.05               0.97                    0.06                    0.06                10.41                      0.35                      0.33              2.391                   0.008                   0.008               0.00086                    0.00003                    0.00003 
  10157507          4600                86          -0.02               0.06               1.22                    0.12                    0.11                 7.97                      0.30                      0.30              2.720                   0.010                   0.010               0.00241                    0.00007                    0.00007 
  10224100          4867                80           0.12               0.05               1.86                    0.19                    0.18                 8.40                      0.36                      0.33              2.859                   0.011                   0.011               0.00314                    0.00009                    0.00009 
  10223027          4538                80           0.16               0.05               1.15                    0.15                    0.13                 8.56                      0.44                      0.40              2.634                   0.014                   0.013               0.00184                    0.00007                    0.00007 
  10091729          4789                71           0.40               0.04               2.20                    0.23                    0.25                10.02                      0.39                      0.45              2.777                   0.012                   0.012               0.00218                    0.00006                    0.00007 
  10290718          4441                88          -0.07               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10224535          4658                83           0.05               0.05               1.26                    0.14                    0.13                10.85                      0.50                      0.45              2.467                   0.012                   0.012               0.00099                    0.00003                    0.00003 
  10159217          4578                78           0.21               0.05               1.46                    0.18                    0.16                 9.74                      0.50                      0.47              2.626                   0.012                   0.012               0.00158                    0.00006                    0.00006 
  10225706          4513                68           0.53               0.04               1.71                    0.25                    0.22                10.84                      0.65                      0.58              2.598                   0.015                   0.015               0.00133                    0.00006                    0.00006 
   9968040          4616               110          -0.73               0.08               1.03                    0.10                    0.10                 9.06                      0.36                      0.34              2.534                   0.013                   0.013               0.00138                    0.00004                    0.00004 
   9967351          4708                89          -0.15               0.06               1.63                    0.21                    0.20                 9.76                      0.50                      0.47              2.670                   0.017                   0.017               0.00175                    0.00006                    0.00006 
   9967174          4791                85          -0.03               0.06               1.91                    0.22                    0.27                10.88                      0.43                      0.56              2.644                   0.015                   0.017               0.00148                    0.00005                    0.00004 
   9967700          4746                99          -0.45               0.07               1.16                    0.11                    0.10                 6.09                      0.22                      0.22              2.933                   0.010                   0.010               0.00514                    0.00014                    0.00014 
   9966823          4592                81           0.13               0.05               1.03                    0.16                    0.10                10.57                      0.57                      0.40              2.408                   0.015                   0.013               0.00088                    0.00003                    0.00003 
  10028634          4780                89          -0.15               0.06               1.41                    0.13                    0.12                 7.18                      0.28                      0.26              2.874                   0.010                   0.009               0.00380                    0.00011                    0.00012 
  10161092          4673                75           0.30               0.05               1.79                    0.27                    0.22                11.87                      0.67                      0.58              2.542                   0.019                   0.018               0.00107                    0.00004                    0.00004 
  10093930          4543                73           0.38               0.05               1.09                    0.19                    0.15                10.71                      0.69                      0.56              2.416                   0.017                   0.015               0.00089                    0.00003                    0.00003 
   9968249          4644                78           0.21               0.05               1.52                    0.18                    0.16                 7.70                      0.36                      0.34              2.849                   0.011                   0.012               0.00335                    0.00012                    0.00012 
  10161943          4584                96          -0.34               0.07               1.11                    0.10                    0.10                 8.05                      0.29                      0.30              2.672                   0.011                   0.011               0.00214                    0.00006                    0.00006 
  10031856          4460                78           0.22               0.05               1.58                    0.18                    0.18                16.47                      0.77                      0.78              2.201                   0.011                   0.013               0.00035                    0.00001                    0.00001 
  10095427          4580               101          -0.47               0.07               1.05                    0.12                    0.11                 7.99                      0.37                      0.36              2.655                   0.011                   0.011               0.00207                    0.00007                    0.00008 
   9970467          4599                80           0.15               0.05               1.50                    0.15                    0.16                10.76                      0.45                      0.50              2.549                   0.010                   0.011               0.00120                    0.00005                    0.00004 
  10095409          4624                86          -0.03               0.06               1.49                    0.22                    0.21                11.65                      0.62                      0.64              2.478                   0.017                   0.018               0.00094                    0.00003                    0.00003 
  10293335          4475               113          -0.81               0.08               2.07                    1.13                    0.59                37.21                      9.31                      5.72              1.608                   0.017                   0.017               0.00004                    0.00001                    0.00001 
  10295060          4273                86           0.02               0.06               1.42                    0.28                    0.26                26.67                      1.95                      2.00              1.738                   0.021                   0.024               0.00007                    0.00000                    0.00000 
  10359999          4724                83           0.04               0.05               1.42                    0.22                    0.21                10.43                      0.66                      0.67              2.554                   0.011                   0.012               0.00125                    0.00007                    0.00006 
   9791929          4558                73           0.37               0.05               1.64                    0.14                    0.19                11.30                      0.39                      0.58              2.549                   0.012                   0.013               0.00115                    0.00004                    0.00004 
  10098590          4519                70           0.48               0.04               0.99                    0.14                    0.14                10.42                      0.65                      0.63              2.402                   0.009                   0.011               0.00088                    0.00004                    0.00005 
   9851743          4696                83           0.06               0.05               1.49                    0.13                    0.24                10.89                      0.22                      0.73              2.540                   0.015                   0.018               0.00118                    0.00004                    0.00003 
   9852625          4488               112          -0.77               0.08               0.98                    0.20                    0.14                14.97                      1.00                      0.77              2.079                   0.025                   0.021               0.00029                    0.00001                    0.00001 
  10228836          4923                87          -0.12               0.06               2.09                    0.42                    0.26                11.34                      0.78                      0.53              2.651                   0.023                   0.018               0.00144                    0.00004                    0.00004 
  10162765          4901                78           0.18               0.05               2.24                    0.14                    0.68                 9.38                      0.53                      1.46              2.834                   0.019                   0.018               0.00273                    0.00040                    0.00025 
  10229796          4783                85          -0.04               0.06               1.74                    0.23                    0.21                11.07                      0.59                      0.54              2.587                   0.017                   0.018               0.00127                    0.00004                    0.00004 
  10163776          4948                82           0.04               0.05               2.23                    0.43                    0.22                10.12                      0.66                      0.48              2.785                   0.017                   0.018               0.00218                    0.00011                    0.00010 
  10297313          4867                72           0.35               0.04               2.36                    0.23                    0.28                 8.96                      0.35                      0.44              2.906                   0.013                   0.014               0.00329                    0.00013                    0.00012 
  10426854          4818                97          -0.41               0.07               1.44                    0.19                    0.16                11.28                      0.58                      0.52              2.491                   0.014                   0.014               0.00100                    0.00004                    0.00004 
  10362043          4778                96          -0.36               0.07               1.17                    0.18                    0.14                10.19                      0.60                      0.49              2.492                   0.012                   0.011               0.00111                    0.00005                    0.00004 
  10363172          4650                79           0.18               0.05               1.72                    0.34                    0.24                11.86                      0.95                      0.78              2.527                   0.017                   0.018               0.00103                    0.00007                    0.00007 
   9662343          4761                90          -0.17               0.06               1.20                    0.34                    0.24                 9.77                      1.18                      0.84              2.539                   0.013                   0.013               0.00129                    0.00010                    0.00011 
   9540226          4584                92          -0.20               0.06               1.49                    0.21                    0.20                13.96                      0.74                      0.73              2.320                   0.016                   0.016               0.00055                    0.00002                    0.00002 
   9479404          4848                77           0.22               0.05               2.22                    0.15                    0.25                 9.43                      0.25                      0.43              2.833                   0.011                   0.012               0.00265                    0.00007                    0.00007 
   9782817          4657                95          -0.32               0.07               1.16                    0.19                    0.18                 8.89                      0.50                      0.50              2.605                   0.019                   0.021               0.00165                    0.00005                    0.00005 
   9783226          4609                83           0.05               0.05               1.49                    0.17                    0.16                 9.87                      0.43                      0.41              2.622                   0.013                   0.013               0.00155                    0.00004                    0.00004 
   9843358          4646                89          -0.14               0.06               0.97                    0.09                    0.06                10.28                      0.40                      0.30              2.399                   0.011                   0.011               0.00089                    0.00003                    0.00003 
   9662395          4636                80           0.16               0.05               2.31                    0.22                    0.21                12.88                      0.48                      0.50              2.582                   0.010                   0.010               0.00108                    0.00003                    0.00004 
   9724324          4669                92          -0.23               0.06               1.20                    0.12                    0.11                10.12                      0.43                      0.40              2.505                   0.010                   0.011               0.00115                    0.00004                    0.00004 
   9724882          4794                92          -0.24               0.06               1.08                    0.18                    0.13                10.07                      0.61                      0.50              2.467                   0.011                   0.011               0.00105                    0.00005                    0.00004 
   9542218          4533                75           0.31               0.05               1.24                    0.12                    0.11                 8.80                      0.34                      0.31              2.642                   0.009                   0.010               0.00182                    0.00005                    0.00006 
   9726045          4196                91          -0.14               0.06               1.26                    0.59                    0.37                33.00                      4.71                      3.49              1.503                   0.052                   0.046               0.00003                    0.00000                    0.00000 
   9602917          4672                93          -0.25               0.06               1.03                    0.10                    0.09                10.63                      0.42                      0.39              2.397                   0.011                   0.011               0.00085                    0.00003                    0.00003 
   9542075          4753               106          -0.64               0.07               0.84                    0.12                    0.06                 9.91                      0.48                      0.31              2.375                   0.016                   0.014               0.00087                    0.00003                    0.00003 
   9846877          4681                82           0.08               0.05               1.04                    0.23                    0.16                 9.95                      0.88                      0.65              2.462                   0.011                   0.011               0.00105                    0.00006                    0.00006 
   9906278          4681                80           0.14               0.05               1.57                    0.16                    0.18                11.04                      0.41                      0.53              2.546                   0.015                   0.016               0.00117                    0.00004                    0.00004 
   9846355          4546                76           0.27               0.05               1.05                    0.16                    0.11                10.80                      0.65                      0.46              2.395                   0.013                   0.011               0.00084                    0.00004                    0.00004 
   9785675          4515                72           0.40               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9786625          4586                81           0.14               0.05               1.59                    0.15                    0.15                11.07                      0.41                      0.46              2.553                   0.012                   0.011               0.00118                    0.00003                    0.00003 
   9605294          4602                86          -0.02               0.06               0.96                    0.08                    0.06                10.43                      0.37                      0.30              2.384                   0.011                   0.011               0.00084                    0.00003                    0.00003 
   9604524          4657                76           0.26               0.05               1.72                    0.17                    0.12                11.32                      0.45                      0.28              2.564                   0.010                   0.010               0.00118                    0.00003                    0.00003 
   9726814          4568                76           0.27               0.05               1.58                    0.16                    0.17                10.97                      0.43                      0.50              2.555                   0.012                   0.013               0.00120                    0.00004                    0.00003 
   9847893          4804               101          -0.52               0.07           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9787503          4562                74           0.34               0.05               1.03                    0.26                    0.12                10.65                      0.86                      0.46              2.402                   0.026                   0.017               0.00086                    0.00003                    0.00003 
   9666718          4293                88          -0.05               0.06               1.25                    0.22                    0.23                24.42                      1.49                      1.74              1.758                   0.021                   0.025               0.00009                    0.00000                    0.00000 
   9727392          4757                89          -0.15               0.06               1.31                    0.11                    0.17                10.72                      0.34                      0.57              2.494                   0.012                   0.015               0.00107                    0.00003                    0.00003 
   9728284          4614                86          -0.03               0.06               1.47                    0.23                    0.20                10.40                      0.58                      0.53              2.573                   0.019                   0.019               0.00131                    0.00004                    0.00004 
   9727675          4818                73           0.33               0.05               2.16                    0.21                    0.22                10.33                      0.41                      0.41              2.744                   0.014                   0.013               0.00196                    0.00006                    0.00005 
   9728845          4541                72           0.41               0.04               1.82                    0.18                    0.16                15.17                      0.61                      0.59              2.337                   0.010                   0.010               0.00052                    0.00002                    0.00002 
   9667930          4851                83           0.03               0.05               1.97                    0.20                    0.25                 9.93                      0.44                      0.52              2.737                   0.012                   0.014               0.00200                    0.00008                    0.00007 
   9788834          4568                82           0.11               0.05               1.16                    0.18                    0.15                11.40                      0.65                      0.57              2.390                   0.017                   0.015               0.00078                    0.00003                    0.00003 
   9909804          4796                94          -0.31               0.06               1.10                    0.18                    0.14                10.12                      0.62                      0.55              2.472                   0.011                   0.010               0.00106                    0.00006                    0.00005 
   9970830          4792                81           0.10               0.05               1.85                    0.14                    0.24                11.03                      0.36                      0.58              2.621                   0.013                   0.014               0.00139                    0.00005                    0.00005 
   9790050          4764                79           0.15               0.05               1.89                    0.12                    0.26                10.80                      0.27                      0.63              2.648                   0.010                   0.013               0.00152                    0.00005                    0.00004 
   9910166          4799                89          -0.16               0.06               2.32                    0.24                    0.30                15.37                      0.67                      0.85              2.428                   0.013                   0.014               0.00064                    0.00002                    0.00002 
  10817660          4830                91          -0.22               0.06               1.84                    0.22                    0.19                11.35                      0.55                      0.50              2.592                   0.014                   0.015               0.00126                    0.00004                    0.00004 
  10880958          4644                87          -0.07               0.06               1.02                    0.14                    0.10                10.36                      0.51                      0.38              2.417                   0.015                   0.012               0.00092                    0.00003                    0.00003 
  10881810          4774                86          -0.06               0.06               1.33                    0.13                    0.12                 5.58                      0.21                      0.21              3.068                   0.011                   0.011               0.00765                    0.00021                    0.00020 
  10753962          4894                82           0.05               0.05               2.49                    0.28                    0.32                 8.96                      0.36                      0.43              2.928                   0.014                   0.016               0.00346                    0.00009                    0.00009 
  10684837          4976                92          -0.28               0.06               2.31                    0.25                    0.29                 9.43                      0.43                      0.45              2.851                   0.013                   0.014               0.00275                    0.00007                    0.00007 
  10554179          4863               111          -0.83               0.08               1.34                    0.72                    0.46                12.15                      2.91                      2.04              2.394                   0.036                   0.038               0.00074                    0.00015                    0.00015 
  10553844          4801                92          -0.26               0.06               1.52                    0.24                    0.21                 9.41                      0.52                      0.49              2.672                   0.019                   0.019               0.00183                    0.00006                    0.00006 
  10619191          4601                88          -0.10               0.06               1.51                    0.18                    0.15                11.32                      0.52                      0.46              2.510                   0.013                   0.013               0.00104                    0.00003                    0.00003 
  10492041          4730                81           0.10               0.05               1.71                    0.20                    0.16                11.54                      0.58                      0.50              2.546                   0.010                   0.010               0.00111                    0.00004                    0.00004 
  10426331          4452                89          -0.10               0.06               1.20                    0.14                    0.12                14.76                      0.65                      0.61              2.177                   0.011                   0.011               0.00037                    0.00001                    0.00001 
  10555186          4838                84           0.01               0.05               1.44                    0.15                    0.14                 5.53                      0.24                      0.23              3.109                   0.011                   0.011               0.00847                    0.00028                    0.00027 
  10879372          4518                70           0.47               0.04               1.67                    0.33                    0.33                13.00                      1.00                      1.04              2.433                   0.024                   0.025               0.00076                    0.00004                    0.00004 
  10683647          4546                72           0.41               0.04               1.37                    0.14                    0.13                11.48                      0.44                      0.45              2.457                   0.012                   0.012               0.00091                    0.00003                    0.00003 
  10816214          4731                85          -0.01               0.06               1.54                    0.15                    0.19                10.72                      0.35                      0.55              2.563                   0.011                   0.011               0.00125                    0.00005                    0.00004 
  10816748          4582                95          -0.31               0.07               1.23                    0.16                    0.14                11.58                      0.58                      0.55              2.401                   0.012                   0.012               0.00079                    0.00003                    0.00003 
  10488243          4680                88          -0.11               0.06               1.31                    0.19                    0.16                11.19                      0.60                      0.55              2.458                   0.016                   0.016               0.00094                    0.00003                    0.00003 
  10226276          4563                81           0.14               0.05               1.30                    0.13                    0.12                 8.70                      0.34                      0.34              2.673                   0.011                   0.011               0.00198                    0.00006                    0.00006 
  10357764          4646                78           0.19               0.05               1.45                    0.13                    0.18                11.00                      0.35                      0.56              2.517                   0.014                   0.016               0.00110                    0.00003                    0.00003 
  10358632          4680                91          -0.19               0.06               1.02                    0.15                    0.10                10.34                      0.54                      0.41              2.419                   0.015                   0.013               0.00093                    0.00003                    0.00003 
  10291535          4902                88          -0.14               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
  10552202          4646               106          -0.63               0.07               1.30                    0.13                    0.13                10.72                      0.42                      0.43              2.491                   0.011                   0.010               0.00105                    0.00003                    0.00003 
  10489073          4556                74           0.34               0.05               1.13                    0.15                    0.14                10.76                      0.55                      0.56              2.427                   0.012                   0.011               0.00091                    0.00003                    0.00003 
  10489108          4673                94          -0.28               0.06               1.23                    0.16                    0.14                12.18                      0.59                      0.56              2.356                   0.015                   0.015               0.00068                    0.00002                    0.00002 
  10552972          4856                97          -0.41               0.07               1.37                    0.17                    0.15                 5.06                      0.24                      0.23              3.166                   0.014                   0.015               0.01058                    0.00031                    0.00031 
  10552614          4787                85          -0.04               0.06               1.54                    0.12                    0.14                10.98                      0.35                      0.39              2.544                   0.009                   0.011               0.00116                    0.00003                    0.00003 
  10618005          4632                89          -0.13               0.06               1.11                    0.13                    0.11                11.17                      0.53                      0.49              2.387                   0.012                   0.012               0.00080                    0.00003                    0.00003 
  10747862          4527               100          -0.44               0.07               1.13                    0.18                    0.15                11.36                      0.77                      0.70              2.380                   0.013                   0.013               0.00077                    0.00004                    0.00004 
  10749112          4626                99          -0.41               0.07               1.00                    0.13                    0.11                 8.73                      0.42                      0.36              2.557                   0.014                   0.014               0.00150                    0.00004                    0.00005 
  10420822          4861                79           0.15               0.05               1.91                    0.33                    0.19                 9.28                      0.56                      0.37              2.786                   0.013                   0.013               0.00240                    0.00007                    0.00007 
  10355672          4549                70           0.46               0.04               1.36                    0.10                    0.13                11.47                      0.34                      0.46              2.450                   0.012                   0.013               0.00090                    0.00002                    0.00003 
  10356057          4641                92          -0.22               0.06               1.18                    0.12                    0.11                 7.97                      0.33                      0.31              2.707                   0.011                   0.011               0.00233                    0.00007                    0.00007 
  10290315          4577                74           0.34               0.05               1.30                    0.16                    0.32                10.94                      0.54                      1.06              2.471                   0.016                   0.023               0.00100                    0.00005                    0.00005 
  10614707          4721                92          -0.22               0.06               1.13                    0.13                    0.12                10.59                      0.44                      0.44              2.442                   0.013                   0.014               0.00095                    0.00003                    0.00003 
  10550429          4771                83           0.04               0.05               1.49                    0.16                    0.14                 6.19                      0.25                      0.24              3.027                   0.011                   0.011               0.00628                    0.00018                    0.00018 
  10614602          4551                99          -0.40               0.07               1.35                    0.34                    0.30                16.35                      1.37                      1.40              2.142                   0.029                   0.030               0.00031                    0.00001                    0.00002 
  10485765          4673                88          -0.09               0.06               1.53                    0.14                    0.14                 9.10                      0.34                      0.34              2.702                   0.011                   0.011               0.00202                    0.00006                    0.00006 
  10418503          4340                78           0.25               0.05               1.33                    0.23                    0.19                22.28                      1.36                      1.30              1.865                   0.018                   0.019               0.00012                    0.00000                    0.00000 
  10482750          4600                74           0.33               0.05               1.66                    0.24                    0.23                12.66                      0.78                      0.77              2.452                   0.011                   0.011               0.00082                    0.00004                    0.00004 
  10483504          4850                89          -0.17               0.06               1.68                    0.16                    0.16                 7.46                      0.28                      0.29              2.919                   0.010                   0.011               0.00406                    0.00012                    0.00011 
  10678016          4532               105          -0.59               0.07               1.07                    0.20                    0.20                11.19                      0.73                      0.75              2.371                   0.023                   0.024               0.00077                    0.00003                    0.00003 
  10613466          4591                74           0.32               0.05               1.24                    0.12                    0.19                10.86                      0.44                      0.69              2.457                   0.011                   0.012               0.00097                    0.00004                    0.00003 
  10546977          4593                86          -0.02               0.06               1.65                    0.22                    0.19                11.67                      0.57                      0.52              2.521                   0.015                   0.014               0.00104                    0.00003                    0.00003 
  10613112          4805                86          -0.08               0.06               1.77                    0.20                    0.16                11.54                      0.56                      0.52              2.563                   0.010                   0.010               0.00116                    0.00004                    0.00004 
  10417308          4723               107          -0.67               0.08               1.09                    0.14                    0.12                11.15                      0.58                      0.51              2.379                   0.013                   0.013               0.00078                    0.00003                    0.00003 
  10353044          4695                91          -0.21               0.06               1.04                    0.12                    0.10                10.39                      0.46                      0.41              2.421                   0.012                   0.012               0.00093                    0.00003                    0.00003 
  10352615          4691                85          -0.03               0.06               1.72                    0.29                    0.26                 9.91                      0.58                      0.57              2.684                   0.019                   0.021               0.00178                    0.00007                    0.00006 
  10287323          4591                88          -0.11               0.06               1.22                    0.12                    0.12                 9.58                      0.39                      0.38              2.562                   0.011                   0.012               0.00139                    0.00004                    0.00004 
  10610250          4630                78           0.19               0.05               1.06                    0.12                    0.10                 4.94                      0.24                      0.20              3.078                   0.009                   0.009               0.00882                    0.00034                    0.00036 
  10545152          4684                90          -0.17               0.06               0.96                    0.21                    0.15                 9.65                      0.86                      0.66              2.457                   0.025                   0.025               0.00107                    0.00010                    0.00010 
  10742794          4627                93          -0.24               0.06               0.89                    0.08                    0.04                10.33                      0.33                      0.20              2.363                   0.010                   0.009               0.00081                    0.00002                    0.00002 
  10480806          4653                87          -0.06               0.06               1.32                    0.22                    0.21                 8.30                      0.47                      0.49              2.718                   0.021                   0.022               0.00230                    0.00006                    0.00006 
  10285722          4723                80           0.14               0.05               1.75                    0.12                    0.25                10.93                      0.28                      0.67              2.602                   0.011                   0.014               0.00135                    0.00005                    0.00004 
  10482001          4808                78           0.20               0.05               2.12                    0.21                    0.19                11.50                      0.45                      0.43              2.643                   0.011                   0.011               0.00139                    0.00004                    0.00004 
  10416550          4626                93          -0.24               0.06               1.34                    0.15                    0.14                 9.88                      0.44                      0.41              2.575                   0.011                   0.012               0.00139                    0.00005                    0.00004 
  10086465          4654                80           0.14               0.05               1.46                    0.23                    0.19                11.20                      0.61                      0.50              2.504                   0.020                   0.021               0.00104                    0.00003                    0.00003 
  10152909          4579                83           0.07               0.05               1.12                    0.12                    0.11                 7.14                      0.31                      0.30              2.781                   0.011                   0.011               0.00309                    0.00010                    0.00010 
  10991271          4916                82           0.05               0.05               2.25                    0.41                    0.24                10.05                      0.59                      0.41              2.792                   0.020                   0.018               0.00224                    0.00005                    0.00006 
  11045572          4618                79           0.18               0.05               1.49                    0.18                    0.17                 9.07                      0.44                      0.42              2.695                   0.010                   0.011               0.00199                    0.00008                    0.00007 
  11045542          4430               104          -0.53               0.07               1.26                    0.32                    0.29                24.22                      2.00                      2.07              1.769                   0.032                   0.034               0.00009                    0.00000                    0.00000 
  11152823          4823                88          -0.11               0.06               1.94                    0.29                    0.28                12.15                      0.63                      0.63              2.556                   0.017                   0.018               0.00108                    0.00003                    0.00003 
  11152753          4794                78           0.18               0.05               1.59                    0.14                    0.09                11.09                      0.39                      0.21              2.547                   0.012                   0.013               0.00115                    0.00004                    0.00003 
  10992126          4453               104          -0.55               0.07               0.91                    0.13                    0.08                20.27                      1.18                      0.80              1.783                   0.014                   0.012               0.00011                    0.00000                    0.00000 
  11046496          4813               103          -0.56               0.07               1.12                    0.15                    0.13                11.02                      0.54                      0.51              2.404                   0.014                   0.015               0.00084                    0.00003                    0.00003 
  10992711          4539                95          -0.29               0.06               1.20                    0.14                    0.13                11.02                      0.51                      0.52              2.435                   0.012                   0.012               0.00090                    0.00003                    0.00003 
  10992390          4230                84           0.08               0.05               1.40                    0.35                    0.37                26.21                      2.18                      2.56              1.747                   0.031                   0.038               0.00008                    0.00000                    0.00000 
  10936814          4706                86          -0.04               0.06               1.24                    0.12                    0.12                10.73                      0.44                      0.41              2.470                   0.011                   0.011               0.00101                    0.00003                    0.00003 
  10991398          4719                91          -0.21               0.06               1.10                    0.23                    0.16                10.59                      0.72                      0.54              2.430                   0.027                   0.021               0.00093                    0.00003                    0.00003 
  10991673          4596                86          -0.02               0.06               1.42                    0.13                    0.13                11.04                      0.41                      0.40              2.504                   0.011                   0.011               0.00105                    0.00003                    0.00003 
  11204531          4643                93          -0.25               0.06               1.68                    0.22                    0.18                11.99                      0.56                      0.51              2.507                   0.013                   0.014               0.00098                    0.00003                    0.00003 
  11044315          4933                84          -0.02               0.05               2.66                    0.26                    0.27                12.12                      0.52                      0.52              2.694                   0.011                   0.011               0.00149                    0.00005                    0.00005 
  11152312          4680                88          -0.11               0.06               1.14                    0.12                    0.12                10.81                      0.46                      0.46              2.426                   0.012                   0.012               0.00090                    0.00003                    0.00003 
  10935853          4880                85          -0.05               0.06               1.96                    0.22                    0.33                10.08                      0.49                      0.68              2.718                   0.019                   0.018               0.00191                    0.00007                    0.00008 
  10934758          4742                81           0.10               0.05               1.99                    0.27                    0.27                11.99                      0.72                      0.74              2.579                   0.010                   0.010               0.00115                    0.00006                    0.00006 
  10877915          4531                93          -0.23               0.06               1.53                    0.26                    0.22                17.19                      1.03                      0.96              2.152                   0.020                   0.019               0.00030                    0.00001                    0.00001 
  10935437          4715                77           0.24               0.05               1.83                    0.09                    0.24                11.12                      0.22                      0.59              2.607                   0.010                   0.014               0.00134                    0.00004                    0.00003 
  11043208          4550                80           0.15               0.05               1.29                    0.13                    0.11                 9.29                      0.37                      0.34              2.612                   0.010                   0.011               0.00161                    0.00004                    0.00005 
  11043832          4640                81           0.12               0.05               1.65                    0.21                    0.18                 9.81                      0.48                      0.46              2.670                   0.013                   0.012               0.00174                    0.00007                    0.00006 
  11043831          4610                82           0.09               0.05               1.23                    0.12                    0.12                10.77                      0.42                      0.41              2.461                   0.011                   0.011               0.00098                    0.00003                    0.00003 
  10989210          4931                88          -0.14               0.06               2.52                    0.39                    0.42                12.74                      0.68                      0.80              2.630                   0.019                   0.022               0.00122                    0.00004                    0.00004 
  10747240          4726                84           0.01               0.05               1.27                    0.15                    0.13                11.24                      0.56                      0.51              2.441                   0.010                   0.010               0.00090                    0.00003                    0.00003 
  10812837          4823                88          -0.13               0.06               1.84                    0.20                    0.20                10.50                      0.39                      0.48              2.664                   0.013                   0.014               0.00161                    0.00005                    0.00004 
  10745775          4575                74           0.35               0.05               1.62                    0.25                    0.24                12.19                      0.72                      0.69              2.474                   0.018                   0.019               0.00089                    0.00003                    0.00003 
  11042388          4324               101          -0.43               0.07               1.20                    0.15                    0.14                21.46                      1.11                      1.06              1.852                   0.013                   0.014               0.00012                    0.00001                    0.00001 
  10933384          4378                82           0.13               0.05               1.10                    0.16                    0.21                19.76                      1.46                      1.63              1.884                   0.014                   0.022               0.00014                    0.00001                    0.00001 
  10873444          4772                78           0.18               0.05               1.75                    0.27                    0.25                10.28                      0.60                      0.58              2.656                   0.017                   0.018               0.00161                    0.00005                    0.00006 
  10743092          4538               102          -0.48               0.07               1.17                    0.13                    0.12                14.91                      0.67                      0.65              2.159                   0.011                   0.011               0.00035                    0.00001                    0.00001 
  10743515          4579                78           0.22               0.05               1.64                    0.16                    0.12                11.34                      0.43                      0.36              2.545                   0.011                   0.010               0.00113                    0.00003                    0.00003 
  10809457          4677                83           0.05               0.05               1.05                    0.25                    0.16                10.00                      0.83                      0.55              2.460                   0.022                   0.017               0.00104                    0.00004                    0.00003 
   9024483          4588                80           0.17               0.05               1.08                    0.19                    0.13                10.84                      0.64                      0.48              2.401                   0.021                   0.015               0.00085                    0.00003                    0.00003 
   8955683          4828                86          -0.06               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9025029          4776                87          -0.09               0.06               1.38                    0.13                    0.11                10.93                      0.41                      0.29              2.499                   0.010                   0.011               0.00105                    0.00003                    0.00003 
   9024667          4508                76           0.28               0.05               1.02                    0.28                    0.18                11.76                      1.15                      0.84              2.314                   0.023                   0.020               0.00063                    0.00004                    0.00004 
   9157260          4724                90          -0.18               0.06               0.92                    0.11                    0.11                 3.66                      0.20                      0.20              3.275                   0.008                   0.009               0.01872                    0.00100                    0.00106 
   9220076          4659                86          -0.03               0.06               1.02                    0.15                    0.09                10.31                      0.62                      0.43              2.423                   0.012                   0.012               0.00093                    0.00004                    0.00005 
   9344639          4202                92          -0.15               0.06               1.30                    0.43                    0.34                27.44                      2.93                      2.55              1.676                   0.038                   0.038               0.00006                    0.00000                    0.00000 
   9406596          4536                73           0.38               0.05               1.19                    0.15                    0.14                11.25                      0.60                      0.57              2.413                   0.012                   0.012               0.00084                    0.00003                    0.00004 
   9283816          4715                85          -0.01               0.06               1.43                    0.13                    0.20                10.76                      0.29                      0.65              2.531                   0.010                   0.011               0.00116                    0.00005                    0.00004 
   9283918          4765                78           0.18               0.05               1.98                    0.24                    0.19                11.46                      0.54                      0.43              2.615                   0.011                   0.011               0.00131                    0.00004                    0.00004 
   9026209          4254                77           0.29               0.05               1.68                    0.43                    0.35                25.71                      2.07                      1.94              1.842                   0.031                   0.031               0.00010                    0.00000                    0.00000 
   9025882          4573                74           0.33               0.05               1.03                    0.20                    0.15                10.30                      0.82                      0.65              2.429                   0.011                   0.011               0.00095                    0.00005                    0.00005 
   9346288          4530                84           0.03               0.06               1.36                    0.19                    0.18                13.18                      0.70                      0.66              2.332                   0.016                   0.016               0.00060                    0.00002                    0.00002 
   9408590          4740                84           0.00               0.06               1.68                    0.25                    0.19                11.43                      0.67                      0.50              2.546                   0.016                   0.016               0.00112                    0.00004                    0.00004 
   9346602          4808                85          -0.04               0.06               2.22                    0.25                    0.21                11.73                      0.51                      0.46              2.646                   0.011                   0.010               0.00138                    0.00004                    0.00004 
   9469165          4802               110          -0.78               0.08               0.82                    0.09                    0.06                 9.82                      0.35                      0.28              2.374                   0.013                   0.013               0.00088                    0.00003                    0.00003 
   9408361          4898                77           0.21               0.05               2.79                    0.31                    0.33                12.17                      0.49                      0.54              2.711                   0.014                   0.015               0.00154                    0.00004                    0.00004 
   9159227          4519                74           0.36               0.05               1.00                    0.18                    0.08                10.94                      0.64                      0.32              2.368                   0.020                   0.014               0.00077                    0.00002                    0.00002 
   9222389          4609                90          -0.16               0.06               1.41                    0.20                    0.18                12.63                      0.64                      0.59              2.385                   0.016                   0.016               0.00070                    0.00002                    0.00002 
   9027245          4573                94          -0.27               0.06               1.11                    0.11                    0.12                 8.88                      0.36                      0.39              2.587                   0.011                   0.011               0.00159                    0.00005                    0.00005 
   9409513          4950                82           0.05               0.05               2.30                    0.34                    0.20                10.51                      0.56                      0.37              2.760                   0.012                   0.011               0.00199                    0.00006                    0.00007 
   9027871          4571                78           0.22               0.05               1.80                    0.22                    0.20                12.20                      0.59                      0.59              2.522                   0.013                   0.013               0.00100                    0.00004                    0.00003 
   9349690          4156                79           0.22               0.05               1.56                    0.43                    0.42                34.01                      3.94                      4.16              1.566                   0.020                   0.023               0.00004                    0.00000                    0.00000 
   9349632          4882                76           0.24               0.05               2.26                    0.21                    0.26                 8.84                      0.30                      0.40              2.899                   0.013                   0.014               0.00328                    0.00009                    0.00009 
   9350701          4848                81           0.09               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   9350031          4590                99          -0.42               0.07               1.04                    0.10                    0.09                 8.30                      0.33                      0.32              2.618                   0.010                   0.010               0.00182                    0.00005                    0.00006 
   9411366          4805                89          -0.17               0.06               1.60                    0.19                    0.17                10.52                      0.47                      0.47              2.598                   0.012                   0.012               0.00137                    0.00005                    0.00004 
   9163153          4596                70           0.46               0.04               1.15                    0.10                    0.10                 5.12                      0.19                      0.19              3.079                   0.010                   0.010               0.00856                    0.00023                    0.00026 
   9226335          4878                70           0.42               0.04               3.16                    0.25                    0.38                14.11                      0.42                      0.64              2.637                   0.013                   0.017               0.00112                    0.00003                    0.00003 
   9226481          4521                78           0.21               0.05               1.34                    0.15                    0.14                11.05                      0.48                      0.44              2.478                   0.012                   0.013               0.00099                    0.00003                    0.00003 
   9100325          4242                88          -0.05               0.06               1.62                    0.42                    0.32                31.76                      2.96                      2.48              1.645                   0.028                   0.031               0.00005                    0.00000                    0.00000 
   9228469          4829                96          -0.38               0.07               1.32                    0.14                    0.12                 6.57                      0.25                      0.25              2.923                   0.011                   0.012               0.00465                    0.00013                    0.00013 
   9100444          4662                72           0.39               0.04               1.63                    0.29                    0.18                10.45                      0.75                      0.48              2.611                   0.014                   0.014               0.00142                    0.00005                    0.00005 
   9163785          4665                90          -0.16               0.06               1.55                    0.19                    0.17                10.79                      0.50                      0.49              2.563                   0.011                   0.010               0.00124                    0.00005                    0.00005 
   9351617          4700                84           0.00               0.06               1.37                    0.14                    0.12                10.96                      0.42                      0.34              2.494                   0.013                   0.013               0.00104                    0.00003                    0.00003 
   9474021          4072               101          -0.40               0.07               1.83                    0.94                    0.59                56.12                     14.59                     12.61              1.204                   0.016                   0.017               0.00001                    0.00000                    0.00000 
   9351186          4620                80           0.16               0.05               1.30                    0.22                    0.19                11.66                      0.83                      0.74              2.420                   0.013                   0.013               0.00082                    0.00004                    0.00005 
   9414068          4451               108          -0.65               0.08               1.05                    0.17                    0.15                19.31                      1.12                      1.04              1.889                   0.019                   0.019               0.00015                    0.00001                    0.00001 
   9414102          4535                67           0.56               0.04               1.54                    0.21                    0.17                12.24                      0.62                      0.55              2.450                   0.013                   0.014               0.00084                    0.00003                    0.00003 
   9291624          4530                70           0.48               0.04               1.23                    0.12                    0.24                11.15                      0.39                      0.86              2.429                   0.014                   0.022               0.00089                    0.00003                    0.00003 
   9166023          4298                71           0.46               0.04               1.30                    0.17                    0.15                16.02                      0.77                      0.72              2.142                   0.015                   0.015               0.00032                    0.00001                    0.00001 
   9034557          4643                75           0.29               0.05               1.65                    0.22                    0.17                11.75                      0.56                      0.48              2.516                   0.015                   0.014               0.00102                    0.00003                    0.00003 
   9229601          4840                86          -0.07               0.06               1.66                    0.14                    0.11                11.08                      0.43                      0.23              2.566                   0.010                   0.011               0.00121                    0.00003                    0.00003 
   9292408          4574                73           0.36               0.05               1.38                    0.41                    0.47                12.83                      1.36                      1.63              2.362                   0.032                   0.040               0.00066                    0.00004                    0.00004 
   9291249          4589                78           0.22               0.05               1.60                    0.15                    0.14                11.18                      0.42                      0.41              2.542                   0.011                   0.011               0.00114                    0.00003                    0.00003 
   9291830          4851                82           0.05               0.05               2.11                    0.27                    0.22                12.59                      0.60                      0.54              2.565                   0.013                   0.013               0.00106                    0.00003                    0.00003 
   9291976          4595                83           0.05               0.05               1.00                    0.10                    0.06                10.60                      0.41                      0.29              2.391                   0.009                   0.009               0.00084                    0.00003                    0.00003 
   9292180          4565                74           0.33               0.05               1.50                    0.32                    0.23                 9.80                      0.68                      0.59              2.633                   0.027                   0.025               0.00160                    0.00005                    0.00005 
   9353187          4828                78           0.17               0.05               2.20                    0.26                    0.30                 9.76                      0.41                      0.51              2.800                   0.015                   0.016               0.00237                    0.00008                    0.00008 
   9475697          4677                80           0.13               0.05               1.19                    0.13                    0.11                 6.07                      0.25                      0.23              2.946                   0.012                   0.013               0.00531                    0.00014                    0.00014 
   9353531          4628                92          -0.21               0.06               0.92                    0.09                    0.06                10.38                      0.38                      0.26              2.372                   0.011                   0.010               0.00083                    0.00003                    0.00002 
   8564559          4720                86          -0.06               0.06               1.48                    0.15                    0.19                10.73                      0.36                      0.54              2.545                   0.013                   0.014               0.00120                    0.00004                    0.00003 
   8693004          4584                85          -0.00               0.06               1.78                    0.20                    0.18                13.53                      0.64                      0.61              2.426                   0.011                   0.011               0.00072                    0.00003                    0.00003 
   8693018          4879                78           0.18               0.05               2.31                    0.26                    0.25                 9.47                      0.41                      0.42              2.848                   0.011                   0.011               0.00272                    0.00009                    0.00010 
   8628585          4624                79           0.17               0.05               1.30                    0.13                    0.12                11.19                      0.45                      0.44              2.453                   0.010                   0.010               0.00093                    0.00003                    0.00003 
   8757215          4692                85          -0.03               0.06               1.04                    0.13                    0.12                10.14                      0.54                      0.48              2.444                   0.010                   0.010               0.00100                    0.00004                    0.00004 
   8822689          4812                83           0.04               0.05               2.10                    0.19                    0.21                11.43                      0.43                      0.42              2.640                   0.011                   0.012               0.00139                    0.00004                    0.00004 
   8957543          4588                74           0.35               0.05               1.58                    0.26                    0.25                12.14                      0.76                      0.75              2.467                   0.019                   0.020               0.00088                    0.00004                    0.00004 
   8822878          4597                76           0.29               0.05               1.32                    0.20                    0.18                11.28                      0.62                      0.61              2.454                   0.019                   0.019               0.00092                    0.00003                    0.00003 
   8758700          4683                93          -0.27               0.06               0.99                    0.09                    0.09                10.55                      0.39                      0.38              2.386                   0.011                   0.011               0.00084                    0.00002                    0.00002 
   8824452          4570                97          -0.36               0.07               1.13                    0.13                    0.13                 8.75                      0.43                      0.43              2.604                   0.011                   0.011               0.00168                    0.00007                    0.00006 
   8824264          4678                89          -0.14               0.06               1.03                    0.17                    0.11                10.34                      0.59                      0.42              2.425                   0.019                   0.015               0.00094                    0.00003                    0.00003 
   8890410          4863                78           0.19               0.05               2.18                    0.31                    0.17                11.06                      0.57                      0.33              2.688                   0.015                   0.012               0.00160                    0.00004                    0.00004 
   8565016          4553                77           0.25               0.05               1.28                    0.16                    0.14                 8.60                      0.43                      0.40              2.674                   0.012                   0.012               0.00201                    0.00008                    0.00008 
   9028511          4657                93          -0.26               0.06               0.90                    0.09                    0.04                10.26                      0.39                      0.22              2.374                   0.010                   0.009               0.00084                    0.00002                    0.00002 
   9028321          4584                79           0.19               0.05               1.53                    0.17                    0.16                10.78                      0.45                      0.48              2.557                   0.011                   0.012               0.00122                    0.00004                    0.00004 
   8959259          4633                73           0.36               0.05               1.67                    0.19                    0.16                 8.75                      0.38                      0.35              2.778                   0.012                   0.012               0.00250                    0.00008                    0.00008 
   8759811          4838                83           0.02               0.05               1.86                    0.12                    0.34                10.88                      0.27                      0.89              2.634                   0.013                   0.015               0.00148                    0.00006                    0.00005 
   8759746          4772                82           0.07               0.05               1.62                    0.10                    0.25                11.02                      0.23                      0.79              2.565                   0.011                   0.012               0.00124                    0.00005                    0.00004 
   8759207          4928                88          -0.13               0.06               1.64                    0.20                    0.18                 8.30                      0.41                      0.39              2.816                   0.010                   0.011               0.00288                    0.00011                    0.00012 
   9028697          4601                83           0.07               0.05               1.32                    0.12                    0.11                 8.82                      0.33                      0.32              2.666                   0.009                   0.009               0.00192                    0.00006                    0.00006 
   8825444          4918                79           0.14               0.05               2.75                    0.25                    0.33                10.50                      0.42                      0.44              2.830                   0.013                   0.014               0.00235                    0.00006                    0.00006 
   9029195          4658                78           0.19               0.05               1.23                    0.31                    0.24                10.07                      1.11                      0.89              2.521                   0.012                   0.013               0.00120                    0.00008                    0.00009 
   8826079          4773                97          -0.40               0.07               0.98                    0.10                    0.11                10.11                      0.45                      0.45              2.420                   0.011                   0.011               0.00095                    0.00003                    0.00004 
   9029603          4842                71           0.39               0.04               1.87                    0.19                    0.16                 6.67                      0.25                      0.24              3.061                   0.010                   0.010               0.00630                    0.00017                    0.00017 
   8962844          4663                83           0.07               0.05               1.43                    0.13                    0.14                10.92                      0.42                      0.41              2.513                   0.011                   0.012               0.00109                    0.00003                    0.00003 
   8962923          4894                87          -0.10               0.06               2.08                    0.21                    0.23                 9.32                      0.37                      0.40              2.815                   0.013                   0.013               0.00256                    0.00007                    0.00007 
   8827646          4726                95          -0.33               0.07               1.18                    0.14                    0.12                11.08                      0.50                      0.47              2.420                   0.011                   0.011               0.00087                    0.00003                    0.00003 
   8827934          4791                77           0.23               0.05               1.99                    0.16                    0.31                10.86                      0.32                      0.67              2.666                   0.016                   0.017               0.00158                    0.00004                    0.00004 
   8761471          4666                83           0.06               0.05               1.28                    0.23                    0.26                10.73                      0.61                      0.87              2.483                   0.026                   0.026               0.00104                    0.00003                    0.00003 
   8826496          4818                87          -0.09               0.06               1.55                    0.11                    0.14                10.98                      0.35                      0.40              2.544                   0.009                   0.009               0.00117                    0.00003                    0.00003 
   9032691          4722                87          -0.09               0.06               1.24                    0.14                    0.13                11.03                      0.51                      0.50              2.445                   0.011                   0.012               0.00092                    0.00003                    0.00003 
   8964218          4438                74           0.37               0.05               1.33                    0.15                    0.14                12.31                      0.54                      0.55              2.380                   0.011                   0.011               0.00071                    0.00002                    0.00002 
   9658002          4490                86          -0.02               0.06               1.15                    0.14                    0.13                10.74                      0.49                      0.49              2.435                   0.013                   0.014               0.00093                    0.00003                    0.00003 
   9780183          4614                83           0.04               0.05               1.07                    0.12                    0.09                11.08                      0.49                      0.41              2.377                   0.011                   0.011               0.00078                    0.00002                    0.00003 
   9839918          4630                73           0.36               0.05               1.43                    0.39                    0.33                10.24                      1.23                      1.14              2.572                   0.013                   0.013               0.00133                    0.00017                    0.00015 
   9839246          4671                78           0.20               0.05               1.58                    0.13                    0.12                11.10                      0.40                      0.34              2.542                   0.010                   0.010               0.00114                    0.00003                    0.00003 
   9597214          4783                87          -0.08               0.06               1.53                    0.15                    0.13                10.98                      0.46                      0.36              2.537                   0.011                   0.012               0.00114                    0.00003                    0.00003 
   9536330          4521                84           0.04               0.06               1.69                    0.20                    0.19                16.10                      0.75                      0.70              2.251                   0.012                   0.012               0.00040                    0.00001                    0.00001 
   9658793          4605                93          -0.25               0.06               1.30                    0.15                    0.14                10.61                      0.46                      0.45              2.502                   0.011                   0.012               0.00109                    0.00004                    0.00004 
   9658072          4487                69           0.50               0.04               1.02                    0.11                    0.05                11.43                      0.44                      0.22              2.333                   0.010                   0.008               0.00068                    0.00002                    0.00002 
   9597524          4620                78           0.21               0.05               1.33                    0.16                    0.13                11.06                      0.51                      0.41              2.472                   0.013                   0.014               0.00098                    0.00003                    0.00003 
   9535050          4803                85          -0.02               0.06               1.82                    0.19                    0.19                11.74                      0.51                      0.51              2.557                   0.011                   0.011               0.00112                    0.00003                    0.00004 
   9535399          4535                74           0.35               0.05               1.34                    0.14                    0.13                 9.04                      0.36                      0.34              2.653                   0.012                   0.012               0.00182                    0.00005                    0.00005 
   9534934          4601               107          -0.64               0.08               0.95                    0.15                    0.11                 8.58                      0.48                      0.35              2.548                   0.019                   0.015               0.00150                    0.00004                    0.00004 
   9412408          4826                90          -0.19               0.06               1.07                    0.13                    0.12                10.33                      0.48                      0.45              2.440                   0.012                   0.011               0.00097                    0.00003                    0.00003 
   9596639          4625                83           0.06               0.05               1.15                    0.15                    0.13                11.50                      0.56                      0.54              2.377                   0.013                   0.013               0.00076                    0.00003                    0.00003 
   9718024          4782               102          -0.55               0.07               1.14                    0.14                    0.11                10.77                      0.53                      0.47              2.429                   0.012                   0.011               0.00091                    0.00003                    0.00003 
   9838978          4630                86          -0.03               0.06               1.08                    0.10                    0.10                10.74                      0.43                      0.43              2.412                   0.010                   0.010               0.00088                    0.00003                    0.00003 
   9778288          4794                79           0.17               0.05               2.30                    0.23                    0.18                11.65                      0.44                      0.37              2.666                   0.010                   0.010               0.00145                    0.00004                    0.00004 
   9596106          4536                94          -0.27               0.06               1.49                    0.19                    0.18                15.68                      0.75                      0.73              2.221                   0.015                   0.015               0.00039                    0.00001                    0.00001 
   9472481          4850                89          -0.18               0.06               2.27                    0.33                    0.29                11.20                      0.62                      0.59              2.696                   0.013                   0.014               0.00162                    0.00006                    0.00006 
   9472076          4737                79           0.16               0.05               1.39                    0.14                    0.13                 6.23                      0.24                      0.24              2.992                   0.009                   0.010               0.00574                    0.00017                    0.00016 
   9777536          4635                79           0.17               0.05               1.56                    0.11                    0.16                10.97                      0.28                      0.48              2.551                   0.010                   0.010               0.00119                    0.00003                    0.00003 
   9716866          4524                86          -0.02               0.06               1.27                    0.16                    0.15                11.83                      0.61                      0.58              2.395                   0.012                   0.012               0.00077                    0.00003                    0.00003 
   9656523          4552                76           0.27               0.05               1.11                    0.20                    0.16                10.79                      0.70                      0.57              2.418                   0.021                   0.018               0.00088                    0.00003                    0.00003 
   9470276          4677                84           0.00               0.06               1.38                    0.14                    0.13                 8.00                      0.31                      0.30              2.772                   0.011                   0.011               0.00270                    0.00007                    0.00007 
   9470055          4330                85           0.03               0.06               1.72                    0.43                    0.36                26.75                      2.23                      2.07              1.818                   0.032                   0.031               0.00009                    0.00000                    0.00000 
   9532518          4678                93          -0.24               0.06               1.00                    0.16                    0.12                10.52                      0.59                      0.43              2.394                   0.021                   0.017               0.00086                    0.00003                    0.00003 
   9471284          4723                80           0.12               0.05               1.57                    0.22                    0.19                11.61                      0.60                      0.56              2.505                   0.016                   0.016               0.00101                    0.00003                    0.00003 
   9655101          4970                85          -0.07               0.06               2.37                    0.33                    0.39                 8.81                      0.42                      0.49              2.920                   0.020                   0.023               0.00345                    0.00010                    0.00010 
   9775927          4925                89          -0.18               0.06               2.12                    0.23                    0.23                 8.15                      0.34                      0.34              2.941                   0.012                   0.012               0.00392                    0.00012                    0.00013 
   9716522          4861                83           0.02               0.05               2.37                    0.27                    0.24                12.24                      0.56                      0.51              2.636                   0.013                   0.012               0.00129                    0.00004                    0.00004 
   9836930          4848                72           0.35               0.04               2.81                    0.33                    0.27                11.42                      0.46                      0.45              2.774                   0.010                   0.011               0.00190                    0.00005                    0.00005 
   9835626          4583                78           0.20               0.05               1.39                    0.16                    0.15                 9.54                      0.41                      0.41              2.622                   0.013                   0.013               0.00160                    0.00005                    0.00005 
   9835436          4605               104          -0.57               0.07               1.43                    0.16                    0.15                14.24                      0.63                      0.61              2.287                   0.012                   0.012               0.00050                    0.00002                    0.00002 
   9652704          4721                79           0.15               0.05               1.19                    0.11                    0.10                 4.69                      0.16                      0.16              3.172                   0.010                   0.010               0.01158                    0.00030                    0.00030 
   9714063          4695                82           0.06               0.05               1.47                    0.14                    0.15                10.96                      0.43                      0.42              2.524                   0.013                   0.015               0.00111                    0.00003                    0.00003 
   9713617          4601                70           0.47               0.04               1.18                    0.11                    0.11                 5.18                      0.19                      0.19              3.079                   0.010                   0.010               0.00845                    0.00024                    0.00024 
   9529974          4630                86          -0.03               0.06               1.09                    0.17                    0.13                10.70                      0.62                      0.52              2.417                   0.018                   0.016               0.00089                    0.00003                    0.00003 
   9530396          4711                69           0.48               0.04               2.18                    0.26                    0.29                 9.54                      0.40                      0.46              2.815                   0.014                   0.014               0.00251                    0.00006                    0.00006 
   9713083          4735                83           0.03               0.05               1.43                    0.15                    0.45                10.87                      0.29                      1.39              2.523                   0.019                   0.038               0.00115                    0.00004                    0.00004 
   9772366          4626                74           0.33               0.05               1.52                    0.24                    0.23                 8.47                      0.47                      0.47              2.765                   0.020                   0.021               0.00251                    0.00008                    0.00008 
   9712888          4571                78           0.21               0.05               1.07                    0.17                    0.13                10.66                      0.64                      0.49              2.411                   0.018                   0.015               0.00088                    0.00003                    0.00003 
   9712510          4517                81           0.15               0.05               1.43                    0.21                    0.19                12.34                      0.69                      0.65              2.411                   0.015                   0.016               0.00076                    0.00003                    0.00003 
   9406638          4610               102          -0.50               0.07               1.35                    0.19                    0.17                10.96                      0.56                      0.53              2.488                   0.016                   0.015               0.00103                    0.00003                    0.00003 
   9406415          4851                84          -0.00               0.05               2.40                    0.29                    0.29                11.79                      0.55                      0.53              2.675                   0.015                   0.016               0.00146                    0.00004                    0.00004 
   9591097          4642                83           0.05               0.05               1.10                    0.21                    0.15                10.50                      0.73                      0.56              2.436                   0.021                   0.019               0.00094                    0.00004                    0.00004 
   9711349          4452                92          -0.20               0.06               1.25                    0.17                    0.15                17.08                      0.82                      0.86              2.070                   0.015                   0.016               0.00025                    0.00001                    0.00001 
   9711231          4576                90          -0.15               0.06               1.15                    0.12                    0.12                 9.27                      0.40                      0.39              2.564                   0.011                   0.013               0.00144                    0.00005                    0.00005 
   9711269          4538                78           0.21               0.05               1.20                    0.13                    0.11                 8.14                      0.35                      0.31              2.695                   0.012                   0.011               0.00222                    0.00007                    0.00007 
   9711492          4847                81           0.08               0.05               1.81                    0.11                    0.34                11.00                      0.29                      0.94              2.612                   0.012                   0.013               0.00138                    0.00006                    0.00004 
   9650046          4869                80           0.11               0.05               2.11                    0.13                    0.26                10.26                      0.29                      0.55              2.738                   0.009                   0.012               0.00196                    0.00006                    0.00006 
   9650527          4908                89          -0.17               0.06               1.92                    0.18                    0.27                10.86                      0.39                      0.59              2.648                   0.013                   0.017               0.00150                    0.00005                    0.00005 
   9589638          4665                97          -0.38               0.07               1.31                    0.16                    0.15                10.76                      0.51                      0.51              2.492                   0.012                   0.012               0.00105                    0.00004                    0.00004 
   9650881          4610                78           0.20               0.05               1.45                    0.20                    0.17                11.71                      0.59                      0.52              2.461                   0.014                   0.014               0.00090                    0.00003                    0.00003 
   9589500          4894                77           0.22               0.05               2.45                    0.33                    0.31                 8.94                      0.53                      0.53              2.924                   0.011                   0.010               0.00342                    0.00021                    0.00019 
   9282363          4614                87          -0.07               0.06               1.00                    0.11                    0.08                10.82                      0.51                      0.37              2.367                   0.012                   0.011               0.00078                    0.00003                    0.00003 
   9405269          4596                76           0.29               0.05               1.31                    0.13                    0.11                11.05                      0.43                      0.37              2.470                   0.010                   0.011               0.00097                    0.00003                    0.00003 
   9405555          4447                96          -0.30               0.07               1.10                    0.19                    0.17                14.85                      0.92                      0.84              2.133                   0.020                   0.020               0.00033                    0.00001                    0.00001 
   9405480          4452                80           0.18               0.05               1.46                    0.20                    0.18                15.23                      0.77                      0.73              2.237                   0.015                   0.016               0.00041                    0.00001                    0.00001 
  10282002          4544                75           0.33               0.05               1.16                    0.16                    0.16                11.67                      0.64                      0.64              2.369                   0.015                   0.014               0.00073                    0.00003                    0.00003 
  10083480          4800                99          -0.45               0.07               1.07                    0.20                    0.16                10.69                      0.67                      0.57              2.411                   0.022                   0.021               0.00088                    0.00003                    0.00003 
   9898999          4538                83           0.07               0.05               1.40                    0.19                    0.17                11.78                      0.60                      0.59              2.443                   0.012                   0.012               0.00086                    0.00003                    0.00003 
   9958522          4626                79           0.17               0.05               1.35                    0.16                    0.15                11.39                      0.53                      0.51              2.457                   0.012                   0.012               0.00092                    0.00003                    0.00003 
  10018923          4526                77           0.26               0.05               1.44                    0.14                    0.14                11.16                      0.43                      0.43              2.500                   0.011                   0.011               0.00103                    0.00003                    0.00003 
  10018973          4548                74           0.36               0.05               1.03                    0.27                    0.13                10.58                      0.90                      0.49              2.408                   0.027                   0.018               0.00088                    0.00003                    0.00003 
   9958567          4732                96          -0.36               0.07               1.11                    0.18                    0.15                12.34                      0.79                      0.68              2.301                   0.016                   0.016               0.00059                    0.00003                    0.00003 
  10018239          4539                77           0.24               0.05               0.98                    0.12                    0.10                10.52                      0.51                      0.45              2.390                   0.011                   0.010               0.00085                    0.00003                    0.00003 
  10213931          4584                86          -0.02               0.06               1.32                    0.18                    0.18                10.52                      0.52                      0.55              2.514                   0.016                   0.017               0.00113                    0.00004                    0.00004 
  10280586          4571                79           0.18               0.05               1.11                    0.17                    0.13                11.18                      0.64                      0.54              2.388                   0.016                   0.015               0.00080                    0.00003                    0.00003 
  10148026          4898                83           0.00               0.05               1.91                    0.28                    0.23                 9.57                      0.52                      0.45              2.759                   0.015                   0.016               0.00219                    0.00006                    0.00007 
  10080974          4848                88          -0.14               0.06               1.44                    0.11                    0.20                10.88                      0.37                      0.70              2.521                   0.010                   0.011               0.00112                    0.00006                    0.00004 
   9957219          4677                88          -0.09               0.06               1.13                    0.15                    0.14                10.43                      0.50                      0.49              2.452                   0.015                   0.016               0.00099                    0.00003                    0.00003 
  10212620          4682                75           0.29               0.05               1.76                    0.10                    0.27                11.17                      0.23                      0.76              2.586                   0.012                   0.013               0.00128                    0.00005                    0.00004 
  10146348          4820                80           0.11               0.05               2.20                    0.34                    0.26                10.42                      0.58                      0.48              2.745                   0.017                   0.016               0.00194                    0.00006                    0.00005 
  10147072          4891                80           0.10               0.05               2.16                    0.17                    0.32                10.16                      0.31                      0.58              2.755                   0.014                   0.019               0.00205                    0.00005                    0.00006 
   9896174          4876                89          -0.18               0.06               1.02                    0.24                    0.15                 3.76                      0.40                      0.27              3.295                   0.014                   0.014               0.01900                    0.00132                    0.00152 
   9835790          4800                82           0.07               0.05               1.77                    0.28                    0.18                 9.95                      0.62                      0.43              2.691                   0.011                   0.011               0.00180                    0.00006                    0.00007 
   9956345          4635                79           0.19               0.05               1.27                    0.14                    0.13                 7.08                      0.33                      0.31              2.843                   0.010                   0.012               0.00358                    0.00014                    0.00012 
  10145279          4621                96          -0.33               0.07               1.32                    0.15                    0.13                12.29                      0.53                      0.48              2.378                   0.012                   0.012               0.00071                    0.00002                    0.00002 
  10016093          4539               102          -0.51               0.07               1.16                    0.12                    0.12                11.39                      0.48                      0.47              2.390                   0.011                   0.011               0.00079                    0.00003                    0.00002 
   9893889          4574                86          -0.03               0.06               1.06                    0.13                    0.10                11.02                      0.52                      0.44              2.379                   0.012                   0.012               0.00079                    0.00003                    0.00003 
   9833073          4608                90          -0.14               0.06               1.43                    0.20                    0.19                12.57                      0.65                      0.63              2.395                   0.016                   0.016               0.00072                    0.00002                    0.00002 
   6762022          4658                81           0.10               0.05               1.38                    0.13                    0.12                10.89                      0.40                      0.34              2.503                   0.011                   0.012               0.00106                    0.00003                    0.00003 
   7184978          4444                81           0.13               0.05               1.29                    0.17                    0.15                11.61                      0.58                      0.54              2.418                   0.013                   0.013               0.00082                    0.00003                    0.00003 
   7018252          4665                93          -0.24               0.06               1.01                    0.09                    0.09                11.35                      0.42                      0.39              2.332                   0.011                   0.011               0.00069                    0.00002                    0.00002 
   7102068          4578                89          -0.11               0.06               1.07                    0.15                    0.12                 8.22                      0.45                      0.39              2.637                   0.014                   0.013               0.00192                    0.00007                    0.00007 
   7266674          4542                81           0.14               0.05               1.00                    0.12                    0.07                10.64                      0.48                      0.33              2.386                   0.013                   0.010               0.00083                    0.00003                    0.00003 
   7429055          4534                82           0.09               0.05               1.19                    0.14                    0.13                 8.35                      0.37                      0.36              2.671                   0.013                   0.013               0.00205                    0.00006                    0.00006 
   7347189          4649                89          -0.12               0.06               1.93                    0.35                    0.38                12.87                      0.83                      0.93              2.501                   0.023                   0.027               0.00090                    0.00003                    0.00003 
   7347195          4440                80           0.17               0.05               1.17                    0.13                    0.12                12.05                      0.52                      0.51              2.344                   0.011                   0.012               0.00067                    0.00002                    0.00002 
   6762612          4776                80           0.13               0.05               1.49                    0.20                    0.17                11.31                      0.59                      0.52              2.504                   0.015                   0.016               0.00103                    0.00003                    0.00003 
   6933666          4588                95          -0.31               0.07           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6847371          4496                80           0.18               0.05               1.06                    0.17                    0.13                13.67                      0.87                      0.62              2.194                   0.015                   0.015               0.00041                    0.00002                    0.00002 
   7019157          4701               129          -1.28               0.10               1.27                    0.17                    0.14                12.50                      0.62                      0.56              2.348                   0.015                   0.015               0.00065                    0.00002                    0.00002 
   7103182          4431                91          -0.16               0.06               1.15                    0.15                    0.13                14.59                      0.72                      0.67              2.170                   0.014                   0.014               0.00037                    0.00001                    0.00001 
   7186542          4565                79           0.17               0.05               1.61                    0.17                    0.15                11.74                      0.48                      0.47              2.505                   0.012                   0.012               0.00099                    0.00003                    0.00003 
   7103297          4631                81           0.12               0.05               1.26                    0.13                    0.18                10.70                      0.40                      0.65              2.480                   0.012                   0.015               0.00104                    0.00004                    0.00003 
   7186274          4607                83           0.07               0.05               1.01                    0.12                    0.07                10.46                      0.48                      0.33              2.405                   0.012                   0.010               0.00088                    0.00003                    0.00003 
   7267593          4543                84           0.03               0.06               1.20                    0.12                    0.13                 9.46                      0.40                      0.42              2.563                   0.011                   0.013               0.00141                    0.00005                    0.00004 
   7103951          4799                85          -0.04               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   7103666          4615                82           0.09               0.05               1.08                    0.17                    0.13                10.43                      0.60                      0.48              2.433                   0.018                   0.015               0.00095                    0.00003                    0.00003 
   6934780          4766                96          -0.36               0.07               0.92                    0.11                    0.08                10.79                      0.49                      0.39              2.337                   0.015                   0.013               0.00073                    0.00003                    0.00003 
   7187059          4566                83           0.08               0.05               1.22                    0.12                    0.12                 8.86                      0.36                      0.35              2.628                   0.010                   0.010               0.00175                    0.00005                    0.00005 
   6935260          4612                88          -0.08               0.06               1.34                    0.17                    0.15                10.49                      0.50                      0.47              2.523                   0.011                   0.011               0.00116                    0.00005                    0.00005 
   7020371          4430                88          -0.06               0.06               1.46                    0.19                    0.15                18.20                      0.90                      0.78              2.083                   0.012                   0.012               0.00024                    0.00001                    0.00001 
   7020392          4623                93          -0.25               0.06               0.95                    0.14                    0.09                10.22                      0.53                      0.33              2.400                   0.018                   0.013               0.00089                    0.00003                    0.00003 
   6850417          4671                86          -0.05               0.06               1.35                    0.22                    0.19                11.34                      0.71                      0.63              2.456                   0.015                   0.015               0.00092                    0.00004                    0.00004 
   6850177          4586                83           0.07               0.05               1.59                    0.15                    0.12                11.15                      0.40                      0.37              2.548                   0.010                   0.011               0.00116                    0.00003                    0.00003 
   6764685          4635                74           0.33               0.05               1.37                    0.12                    0.12                 6.28                      0.23                      0.23              2.979                   0.010                   0.009               0.00555                    0.00016                    0.00015 
   6936990          4552                73           0.38               0.04               1.48                    0.18                    0.14                11.57                      0.53                      0.43              2.482                   0.014                   0.014               0.00096                    0.00003                    0.00003 
   6851499          4635                93          -0.24               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6936796          4513                75           0.33               0.05               0.98                    0.07                    0.07                11.95                      0.36                      0.36              2.272                   0.012                   0.012               0.00057                    0.00002                    0.00002 
   6938892          4587                77           0.24               0.05               0.99                    0.15                    0.09                10.65                      0.64                      0.43              2.386                   0.012                   0.011               0.00083                    0.00004                    0.00004 
   6939158          4501                81           0.15               0.05               1.40                    0.18                    0.17                13.13                      0.61                      0.62              2.348                   0.015                   0.015               0.00062                    0.00002                    0.00002 
   6853266          4613                86          -0.02               0.06               1.12                    0.16                    0.14                11.48                      0.66                      0.60              2.369                   0.014                   0.013               0.00074                    0.00003                    0.00003 
   7024649          4596                89          -0.12               0.06               0.92                    0.07                    0.07                10.64                      0.33                      0.33              2.352                   0.009                   0.008               0.00077                    0.00003                    0.00003 
   7108501          4832                90          -0.19               0.06               2.07                    0.22                    0.20                11.79                      0.48                      0.45              2.612                   0.013                   0.012               0.00127                    0.00003                    0.00003 
   7108536          4652                93          -0.24               0.06               0.92                    0.12                    0.06                10.18                      0.46                      0.26              2.388                   0.017                   0.012               0.00087                    0.00003                    0.00003 
   7108646          4587                87          -0.07               0.06               1.12                    0.25                    0.20                11.31                      0.90                      0.74              2.380                   0.024                   0.022               0.00077                    0.00003                    0.00003 
   6854095          4704                95          -0.32               0.07               1.06                    0.14                    0.13                10.86                      0.53                      0.52              2.391                   0.015                   0.016               0.00082                    0.00003                    0.00003 
   6768319          4557                83           0.05               0.05               1.20                    0.13                    0.12                 8.86                      0.39                      0.38              2.620                   0.010                   0.010               0.00172                    0.00006                    0.00006 
   6853779          4447                84           0.04               0.06               1.63                    0.32                    0.27                22.58                      1.85                      1.72              1.942                   0.015                   0.015               0.00014                    0.00001                    0.00001 
   6854391          4838                83           0.03               0.05               1.99                    0.15                    0.30                10.40                      0.34                      0.61              2.698                   0.013                   0.015               0.00177                    0.00005                    0.00005 
   6768355          4668                84           0.01               0.06               1.32                    0.30                    0.28                11.11                      0.83                      0.85              2.465                   0.028                   0.031               0.00096                    0.00003                    0.00003 
   6768654          4703               101          -0.49               0.07               1.36                    0.19                    0.16                 9.69                      0.49                      0.46              2.598                   0.016                   0.015               0.00150                    0.00005                    0.00005 
   7109120          4510                69           0.50               0.04               1.30                    0.16                    0.14                 8.73                      0.42                      0.38              2.669                   0.015                   0.013               0.00195                    0.00007                    0.00007 
   6940048          4701                94          -0.28               0.06               1.06                    0.23                    0.17                10.54                      0.75                      0.57              2.415                   0.028                   0.022               0.00090                    0.00003                    0.00003 
   7025721          4713                86          -0.05               0.06               1.23                    0.12                    0.15                10.61                      0.36                      0.49              2.475                   0.012                   0.012               0.00103                    0.00003                    0.00003 
   7191496          4878               166          -2.29               0.13           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   7273672          4453                86          -0.01               0.06               1.31                    0.17                    0.15                14.79                      0.74                      0.71              2.214                   0.014                   0.014               0.00040                    0.00002                    0.00002 
   7191673          4571                75           0.32               0.05               1.48                    0.21                    0.20                12.76                      0.73                      0.71              2.398                   0.014                   0.014               0.00072                    0.00003                    0.00003 
   7273426          4600                84           0.04               0.05               1.08                    0.14                    0.11                11.11                      0.63                      0.51              2.381                   0.010                   0.011               0.00079                    0.00003                    0.00004 
   7273176          4750                97          -0.40               0.07               0.98                    0.15                    0.12                10.55                      0.61                      0.50              2.383                   0.019                   0.017               0.00084                    0.00003                    0.00003 
   6271732          4690                94          -0.28               0.06               1.03                    0.10                    0.09                10.47                      0.41                      0.39              2.410                   0.010                   0.011               0.00089                    0.00003                    0.00003 
   6429457          4565                85           0.02               0.06               1.12                    0.11                    0.10                12.92                      0.53                      0.50              2.263                   0.009                   0.009               0.00052                    0.00002                    0.00002 
   6428974          4670                79           0.16               0.05               1.31                    0.28                    0.36                10.44                      0.77                      1.08              2.515                   0.025                   0.037               0.00115                    0.00004                    0.00004 
   6507794          4780                93          -0.27               0.06               1.04                    0.12                    0.11                 4.17                      0.20                      0.18              3.215                   0.011                   0.011               0.01434                    0.00048                    0.00049 
   6591027          4578                77           0.25               0.05               1.41                    0.15                    0.14                 9.62                      0.41                      0.42              2.622                   0.010                   0.010               0.00159                    0.00005                    0.00005 
   6591336          4362                73           0.42               0.04               1.44                    0.16                    0.16                14.59                      0.64                      0.66              2.269                   0.011                   0.012               0.00047                    0.00002                    0.00002 
   6590363          4518                82           0.09               0.05               1.33                    0.19                    0.17                12.30                      0.64                      0.63              2.381                   0.015                   0.015               0.00071                    0.00002                    0.00002 
   6590675          4486                74           0.35               0.05               1.23                    0.21                    0.20                12.61                      0.86                      0.83              2.325                   0.015                   0.016               0.00061                    0.00003                    0.00003 
   6508300          4605                79           0.17               0.05               1.13                    0.15                    0.15                10.65                      0.54                      0.55              2.434                   0.014                   0.014               0.00093                    0.00003                    0.00003 
   6676885          4556                76           0.29               0.05               1.19                    0.14                    0.15                10.87                      0.52                      0.57              2.441                   0.011                   0.011               0.00093                    0.00004                    0.00004 
   6508328          4580                76           0.29               0.05               1.28                    0.13                    0.16                10.88                      0.43                      0.54              2.471                   0.011                   0.013               0.00099                    0.00003                    0.00003 
   6508943          4569                76           0.27               0.05               1.17                    0.13                    0.12                10.94                      0.48                      0.47              2.429                   0.010                   0.010               0.00089                    0.00003                    0.00003 
   6676788          4775               103          -0.58               0.07           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6191288          4562                96          -0.32               0.07               1.33                    0.15                    0.14                13.46                      0.59                      0.57              2.302                   0.011                   0.012               0.00054                    0.00002                    0.00002 
   6192431          4594                79           0.19               0.05               1.20                    0.13                    0.12                10.92                      0.47                      0.45              2.439                   0.010                   0.011               0.00092                    0.00003                    0.00003 
   6273063          4495                69           0.50               0.04               1.34                    0.16                    0.14                12.24                      0.60                      0.53              2.388                   0.011                   0.011               0.00073                    0.00003                    0.00002 
   6430534          4537                81           0.13               0.05               1.05                    0.12                    0.09                11.44                      0.50                      0.38              2.343                   0.013                   0.011               0.00070                    0.00002                    0.00002 
   6192043          4900                81           0.06               0.05               2.06                    0.26                    0.25                 8.05                      0.38                      0.37              2.940                   0.014                   0.015               0.00396                    0.00014                    0.00015 
   6764382          4482                79           0.20               0.05               1.35                    0.18                    0.17                12.76                      0.63                      0.62              2.357                   0.015                   0.015               0.00065                    0.00002                    0.00002 
   6764229          4562                87          -0.05               0.06               1.22                    0.13                    0.12                 8.42                      0.35                      0.33              2.672                   0.012                   0.012               0.00203                    0.00006                    0.00006 
   6849167          4722                90          -0.16               0.06               1.11                    0.14                    0.13                10.41                      0.51                      0.50              2.449                   0.013                   0.013               0.00098                    0.00003                    0.00003 
   6677653          4873                75           0.28               0.05               2.57                    0.53                    0.45                11.06                      1.02                      0.94              2.759                   0.010                   0.011               0.00190                    0.00017                    0.00016 
   6764026          4664                79           0.18               0.05               1.27                    0.16                    0.15                 7.37                      0.38                      0.36              2.807                   0.013                   0.013               0.00317                    0.00013                    0.00012 
   6592627          4605                84           0.03               0.05               1.37                    0.15                    0.14                10.26                      0.45                      0.41              2.551                   0.013                   0.013               0.00127                    0.00003                    0.00003 
   6678428          4644                84           0.02               0.05               0.99                    0.15                    0.11                10.03                      0.57                      0.46              2.435                   0.013                   0.011               0.00099                    0.00003                    0.00004 
   6765032          4498               108          -0.65               0.08               0.86                    0.16                    0.10                20.44                      1.36                      0.97              1.759                   0.019                   0.017               0.00010                    0.00001                    0.00001 
   6678432          4535                78           0.21               0.05               1.26                    0.14                    0.13                 8.92                      0.40                      0.38              2.637                   0.011                   0.011               0.00177                    0.00006                    0.00006 
   6593240          4643                88          -0.09               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6509721          4535                73           0.39               0.04               1.33                    0.17                    0.14                11.95                      0.63                      0.55              2.405                   0.011                   0.010               0.00077                    0.00003                    0.00003 
   6431941          4500               103          -0.53               0.07               1.08                    0.13                    0.12                13.51                      0.67                      0.63              2.208                   0.013                   0.013               0.00044                    0.00002                    0.00002 
   6593623          4549                85           0.01               0.06               1.39                    0.15                    0.14                11.38                      0.48                      0.46              2.470                   0.011                   0.011               0.00095                    0.00003                    0.00003 
   6765408          4480                89          -0.11               0.06               1.44                    0.32                    0.27                16.83                      1.22                      1.18              2.147                   0.026                   0.029               0.00030                    0.00001                    0.00001 
   6679278          4613                82           0.10               0.05               1.14                    0.13                    0.13                10.69                      0.49                      0.49              2.435                   0.012                   0.013               0.00093                    0.00003                    0.00003 
   6595127          4488                66           0.61               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6680734          4532                99          -0.41               0.07               1.22                    0.13                    0.12                15.70                      0.69                      0.64              2.131                   0.011                   0.012               0.00031                    0.00001                    0.00001 
   6680386          4725                97          -0.37               0.07               1.01                    0.16                    0.13                10.65                      0.58                      0.51              2.390                   0.019                   0.017               0.00084                    0.00003                    0.00003 
   6594505          4736                96          -0.35               0.07               1.35                    0.15                    0.14                11.45                      0.53                      0.52              2.449                   0.012                   0.012               0.00090                    0.00003                    0.00003 
   6853465          4734                86          -0.06               0.06               1.65                    0.18                    0.16                 8.16                      0.35                      0.33              2.832                   0.010                   0.010               0.00304                    0.00010                    0.00010 
   6681414          4589                91          -0.19               0.06               1.10                    0.15                    0.13                 9.80                      0.51                      0.48              2.496                   0.013                   0.012               0.00117                    0.00005                    0.00005 
   6768042          4582                85           0.02               0.06               1.18                    0.25                    0.22                13.50                      0.97                      0.93              2.250                   0.025                   0.024               0.00048                    0.00002                    0.00002 
   6681565          4606                76           0.27               0.05               1.52                    0.20                    0.18                 8.52                      0.39                      0.38              2.758                   0.015                   0.015               0.00245                    0.00007                    0.00007 
   7674224          4670                77           0.23               0.05               1.32                    0.11                    0.11                 5.94                      0.21                      0.20              3.010                   0.010                   0.010               0.00628                    0.00015                    0.00016 
   7672969          4619                79           0.16               0.05               1.02                    0.17                    0.09                10.87                      0.68                      0.41              2.378                   0.014                   0.013               0.00079                    0.00003                    0.00004 
   7744204          4811                80           0.12               0.05               1.84                    0.11                    0.32                10.92                      0.29                      0.85              2.623                   0.013                   0.013               0.00144                    0.00005                    0.00004 
   7813414          4366                86          -0.01               0.06               1.44                    0.48                    0.42                22.11                      2.84                      2.70              1.905                   0.033                   0.038               0.00013                    0.00001                    0.00001 
   7435143          4492                73           0.38               0.05               1.27                    0.13                    0.11                 8.46                      0.34                      0.31              2.686                   0.010                   0.010               0.00209                    0.00006                    0.00006 
   7518352          4767               106          -0.66               0.08               1.18                    0.13                    0.13                 7.28                      0.33                      0.34              2.786                   0.011                   0.011               0.00307                    0.00011                    0.00010 
   7352718          4607                82           0.07               0.05               1.53                    0.26                    0.24                12.34                      0.78                      0.75              2.440                   0.019                   0.019               0.00081                    0.00003                    0.00003 
   7518143          4739                77           0.21               0.05               1.40                    0.15                    0.14                 5.54                      0.25                      0.24              3.096                   0.010                   0.011               0.00821                    0.00031                    0.00030 
   7189610          4679                85          -0.01               0.06               1.18                    0.13                    0.12                10.79                      0.48                      0.49              2.444                   0.011                   0.012               0.00094                    0.00003                    0.00003 
   7190047          4589                86          -0.03               0.06               0.95                    0.08                    0.05                10.46                      0.36                      0.27              2.381                   0.010                   0.010               0.00083                    0.00003                    0.00003 
   7272257          4519                94          -0.25               0.06               1.31                    0.15                    0.15                13.86                      0.61                      0.64              2.272                   0.012                   0.013               0.00049                    0.00002                    0.00002 
   7107940          4581                91          -0.17               0.06               1.78                    0.41                    0.37                16.72                      1.29                      1.26              2.241                   0.031                   0.032               0.00038                    0.00001                    0.00001 
   7596701          4572                93          -0.23               0.06               1.12                    0.14                    0.13                 9.37                      0.47                      0.46              2.541                   0.013                   0.013               0.00136                    0.00005                    0.00005 
   7516687          4525                88          -0.08               0.06               1.18                    0.15                    0.14                10.92                      0.52                      0.53              2.434                   0.014                   0.015               0.00091                    0.00003                    0.00003 
   7597056          4555                74           0.35               0.05               1.04                    0.29                    0.17                10.32                      1.02                      0.71              2.435                   0.019                   0.015               0.00095                    0.00006                    0.00006 
   7597230          4641                80           0.14               0.05               1.55                    0.22                    0.20                11.74                      0.61                      0.60              2.489                   0.017                   0.018               0.00096                    0.00003                    0.00003 
   7188662          4747                83           0.04               0.05               1.41                    0.13                    0.12                 6.63                      0.24                      0.23              2.944                   0.011                   0.011               0.00484                    0.00013                    0.00012 
   7188504          4632                93          -0.25               0.06               0.93                    0.10                    0.06                10.37                      0.39                      0.28              2.379                   0.011                   0.010               0.00084                    0.00002                    0.00002 
   7351098          4847                73           0.34               0.04               2.27                    0.28                    0.22                 8.10                      0.33                      0.32              2.978                   0.016                   0.016               0.00429                    0.00013                    0.00013 
   7270142          4559                80           0.14               0.05               1.26                    0.15                    0.12                 9.20                      0.41                      0.36              2.610                   0.013                   0.013               0.00162                    0.00005                    0.00005 
   7672292          4555                88          -0.09               0.06               1.12                    0.13                    0.12                 8.68                      0.41                      0.40              2.612                   0.011                   0.011               0.00172                    0.00006                    0.00006 
   7671562          4573                84           0.04               0.05               1.03                    0.10                    0.08                10.99                      0.44                      0.35              2.371                   0.011                   0.010               0.00078                    0.00002                    0.00002 
   7596350          4832               104          -0.61               0.07               1.39                    0.23                    0.21                10.72                      0.62                      0.62              2.522                   0.020                   0.020               0.00113                    0.00004                    0.00004 
   7743176          4695                92          -0.23               0.06               1.14                    0.19                    0.16                11.47                      0.72                      0.66              2.375                   0.019                   0.019               0.00075                    0.00003                    0.00003 
   7672405          4540               102          -0.49               0.07               1.59                    0.34                    0.28                20.12                      1.44                      1.36              2.031                   0.024                   0.025               0.00019                    0.00001                    0.00001 
   7515137          4535                76           0.27               0.05               1.16                    0.15                    0.13                 7.76                      0.38                      0.34              2.721                   0.015                   0.015               0.00248                    0.00008                    0.00008 
   7595285          4677                88          -0.10               0.06               0.99                    0.09                    0.07                10.82                      0.40                      0.30              2.365                   0.010                   0.010               0.00078                    0.00002                    0.00002 
   7515516          4892                81           0.08               0.05               1.94                    0.31                    0.23                 8.43                      0.47                      0.38              2.873                   0.018                   0.017               0.00323                    0.00009                    0.00009 
   7595155          4486                73           0.39               0.04               1.00                    0.15                    0.06                10.94                      0.53                      0.29              2.367                   0.015                   0.013               0.00077                    0.00003                    0.00003 
   7431665          4613                88          -0.10               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   7349386          4535                78           0.21               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   7513379          4814                89          -0.16               0.06               1.57                    0.16                    0.14                 7.05                      0.27                      0.26              2.939                   0.011                   0.011               0.00450                    0.00012                    0.00011 
   7593843          4622                88          -0.09               0.06               1.04                    0.18                    0.12                10.37                      0.60                      0.45              2.427                   0.020                   0.016               0.00094                    0.00003                    0.00003 
   7430868          4547                93          -0.23               0.06               1.07                    0.14                    0.13                 8.47                      0.44                      0.41              2.612                   0.014                   0.014               0.00176                    0.00006                    0.00006 
   7430415          4466                92          -0.18               0.06               1.20                    0.13                    0.12                14.76                      0.66                      0.62              2.178                   0.011                   0.012               0.00037                    0.00001                    0.00001 
   7348314          4618                83           0.07               0.05               1.23                    0.15                    0.14                 7.11                      0.34                      0.33              2.821                   0.013                   0.013               0.00340                    0.00012                    0.00011 
   7669105          4712               102          -0.54               0.07               0.85                    0.10                    0.06                10.30                      0.43                      0.33              2.349                   0.014                   0.013               0.00079                    0.00003                    0.00003 
   7668782          4446                98          -0.37               0.07               1.22                    0.17                    0.15                17.65                      0.95                      0.95              2.032                   0.013                   0.013               0.00022                    0.00001                    0.00001 
   7667657          4696                85          -0.01               0.06               1.80                    0.18                    0.19                11.92                      0.49                      0.52              2.539                   0.010                   0.011               0.00106                    0.00004                    0.00003 
   7428418          4667                86          -0.03               0.06               1.23                    0.13                    0.12                10.96                      0.47                      0.47              2.447                   0.012                   0.013               0.00093                    0.00003                    0.00003 
   7592356          4680                92          -0.23               0.06               1.00                    0.11                    0.10                10.52                      0.45                      0.39              2.391                   0.014                   0.013               0.00085                    0.00003                    0.00003 
   7592262          4817                85          -0.03               0.06               0.98                    0.25                    0.13                 4.04                      0.40                      0.25              3.224                   0.020                   0.022               0.01488                    0.00128                    0.00132 
   7183922          4584               100          -0.44               0.07               1.47                    0.24                    0.21                13.39                      0.75                      0.71              2.352                   0.019                   0.019               0.00061                    0.00002                    0.00002 
   7346442          4631                93          -0.25               0.06               1.17                    0.12                    0.10                 9.18                      0.38                      0.34              2.580                   0.010                   0.011               0.00151                    0.00005                    0.00005 
   7346365          4591                83           0.07               0.05               1.37                    0.13                    0.11                 9.63                      0.36                      0.34              2.608                   0.010                   0.010               0.00154                    0.00004                    0.00004 
   7265189          4882               120          -1.08               0.09               1.06                    0.10                    0.09                 6.46                      0.26                      0.24              2.842                   0.011                   0.011               0.00392                    0.00012                    0.00012 
   7591481          4582                78           0.21               0.05               1.09                    0.18                    0.16                10.43                      0.69                      0.63              2.439                   0.014                   0.014               0.00096                    0.00004                    0.00005 
   7591642          4621                92          -0.22               0.06               0.95                    0.14                    0.09                10.82                      0.55                      0.37              2.350                   0.019                   0.015               0.00075                    0.00002                    0.00002 
   7510604          4671                88          -0.10               0.06               1.09                    0.12                    0.11                10.60                      0.47                      0.45              2.425                   0.011                   0.011               0.00092                    0.00003                    0.00003 
   7591311          4556                76           0.28               0.05               2.01                    0.22                    0.21                14.00                      0.58                      0.60              2.449                   0.012                   0.012               0.00073                    0.00002                    0.00002 
   7667124          4468                92          -0.21               0.06               1.21                    0.14                    0.13                13.01                      0.61                      0.59              2.291                   0.011                   0.012               0.00055                    0.00002                    0.00002 
   7265075          4622                88          -0.10               0.06               1.05                    0.10                    0.09                10.75                      0.44                      0.40              2.398                   0.010                   0.011               0.00085                    0.00003                    0.00003 
   7345200          4579                82           0.09               0.05               1.01                    0.10                    0.06                10.75                      0.43                      0.30              2.379                   0.010                   0.010               0.00081                    0.00002                    0.00003 
   7345186          4542                70           0.46               0.04               1.27                    0.10                    0.19                11.34                      0.30                      0.74              2.432                   0.012                   0.013               0.00088                    0.00003                    0.00003 
   7264736          4610                95          -0.31               0.07               1.14                    0.11                    0.10                 7.60                      0.29                      0.29              2.732                   0.010                   0.010               0.00259                    0.00008                    0.00008 
   7017044          4620                85           0.01               0.06               1.01                    0.11                    0.07                10.57                      0.51                      0.36              2.396                   0.009                   0.010               0.00085                    0.00003                    0.00004 
   7100768          4636                93          -0.25               0.06               0.93                    0.11                    0.07                11.14                      0.47                      0.32              2.313                   0.015                   0.013               0.00067                    0.00002                    0.00002 
   8088198          4728                91          -0.21               0.06               1.35                    0.16                    0.14                11.35                      0.53                      0.50              2.460                   0.012                   0.012               0.00093                    0.00003                    0.00003 
   7950550          4689                91          -0.20               0.06               1.39                    0.15                    0.14                 8.88                      0.37                      0.35              2.683                   0.012                   0.012               0.00198                    0.00006                    0.00006 
   8088244          4776               105          -0.63               0.07               0.84                    0.12                    0.06                 9.63                      0.47                      0.30              2.398                   0.017                   0.012               0.00094                    0.00003                    0.00003 
   7880417          4633                71           0.43               0.04               1.14                    0.10                    0.10                 4.60                      0.17                      0.17              3.169                   0.009                   0.010               0.01171                    0.00034                    0.00034 
   7949599          4590                78           0.22               0.05               1.11                    0.14                    0.14                10.73                      0.56                      0.55              2.422                   0.012                   0.012               0.00090                    0.00003                    0.00003 
   7811522          4507               100          -0.45               0.07               1.14                    0.14                    0.13                12.26                      0.58                      0.57              2.317                   0.014                   0.014               0.00062                    0.00002                    0.00002 
   7949585          4781                88          -0.13               0.06               1.38                    0.12                    0.19                10.82                      0.33                      0.62              2.508                   0.013                   0.016               0.00109                    0.00004                    0.00003 
   8087067          4692                85          -0.00               0.06               1.23                    0.12                    0.11                 6.54                      0.25                      0.24              2.896                   0.010                   0.010               0.00440                    0.00012                    0.00012 
   7949258          4620                74           0.34               0.05               1.17                    0.16                    0.16                10.95                      0.59                      0.64              2.425                   0.013                   0.013               0.00089                    0.00003                    0.00003 
   8154541          4647                80           0.16               0.05               1.54                    0.18                    0.16                11.65                      0.52                      0.50              2.494                   0.012                   0.012               0.00098                    0.00003                    0.00003 
   8354896          4828                94          -0.30               0.06               1.51                    0.16                    0.14                 7.37                      0.29                      0.29              2.883                   0.012                   0.012               0.00378                    0.00010                    0.00010 
   8154799          4515                90          -0.15               0.06               1.31                    0.19                    0.18                14.05                      0.78                      0.77              2.260                   0.015                   0.016               0.00047                    0.00002                    0.00002 
   7594865          4669                94          -0.30               0.06               1.03                    0.13                    0.12                10.76                      0.54                      0.51              2.387                   0.013                   0.014               0.00082                    0.00003                    0.00003 
   7670419          4537                77           0.25               0.05               1.07                    0.21                    0.12                11.08                      0.77                      0.51              2.378                   0.022                   0.017               0.00078                    0.00003                    0.00003 
   7670489          4543                96          -0.33               0.07               1.32                    0.15                    0.13                11.37                      0.49                      0.48              2.447                   0.012                   0.012               0.00090                    0.00003                    0.00003 
   8288164          4601                87          -0.06               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   8154383          4583                78           0.23               0.05               1.33                    0.12                    0.12                 8.43                      0.31                      0.34              2.709                   0.010                   0.010               0.00222                    0.00006                    0.00006 
   8086192          4630                83           0.06               0.05               1.30                    0.14                    0.13                 7.81                      0.33                      0.31              2.767                   0.013                   0.012               0.00273                    0.00008                    0.00008 
   7741179          4777               108          -0.72               0.08           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   7948086          4688                83           0.04               0.05               1.52                    0.18                    0.13                11.19                      0.49                      0.37              2.523                   0.013                   0.013               0.00109                    0.00003                    0.00003 
   8017159          4558               162          -2.09               0.13           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   8085964          4905                76           0.23               0.05               2.67                    0.32                    0.36                 9.70                      0.45                      0.48              2.887                   0.016                   0.017               0.00290                    0.00010                    0.00009 
   7948193          4843                84          -0.00               0.05               1.81                    0.23                    0.24                 7.33                      0.34                      0.35              2.963                   0.015                   0.016               0.00458                    0.00012                    0.00012 
   7809908          4602                78           0.22               0.05               1.29                    0.14                    0.13                11.25                      0.50                      0.50              2.447                   0.011                   0.011               0.00091                    0.00003                    0.00003 
   8016118          4893                84          -0.03               0.06               1.61                    0.24                    0.22                 8.09                      0.49                      0.47              2.827                   0.012                   0.012               0.00303                    0.00015                    0.00015 
   8153309          4573                92          -0.22               0.06               1.42                    0.27                    0.24                13.20                      0.85                      0.82              2.350                   0.023                   0.024               0.00062                    0.00002                    0.00002 
   7947648          4511                90          -0.14               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   7808227          4690                92          -0.23               0.06               0.98                    0.08                    0.09                10.23                      0.38                      0.37              2.407                   0.010                   0.011               0.00091                    0.00003                    0.00003 
   7807614          4554                78           0.23               0.05               1.09                    0.12                    0.10                11.01                      0.50                      0.44              2.390                   0.011                   0.010               0.00081                    0.00003                    0.00003 
   5339687          4611                89          -0.13               0.06               0.93                    0.08                    0.08                11.03                      0.43                      0.43              2.321                   0.010                   0.010               0.00069                    0.00003                    0.00003 
   5339823          4756                92          -0.24               0.06               1.66                    0.22                    0.21                11.85                      0.57                      0.57              2.512                   0.015                   0.015               0.00100                    0.00003                    0.00003 
   5340189          4776                81           0.09               0.05               1.16                    0.12                    0.11                 4.61                      0.18                      0.18              3.174                   0.011                   0.011               0.01181                    0.00035                    0.00034 
   5426041          4562                79           0.17               0.05               1.55                    0.17                    0.13                10.40                      0.44                      0.39              2.596                   0.011                   0.011               0.00138                    0.00004                    0.00004 
   5597965          4695                89          -0.14               0.06               1.39                    0.18                    0.17                 9.39                      0.48                      0.47              2.636                   0.014                   0.015               0.00168                    0.00006                    0.00006 
   5597397          4576                98          -0.39               0.07               1.10                    0.11                    0.11                 9.21                      0.38                      0.38              2.551                   0.010                   0.011               0.00141                    0.00005                    0.00004 
   5768953          4435                87          -0.05               0.06               1.82                    0.49                    0.45                23.76                      2.61                      2.54              1.945                   0.027                   0.030               0.00014                    0.00001                    0.00001 
   5685000          4787                97          -0.38               0.07               0.90                    0.07                    0.05                10.19                      0.35                      0.25              2.374                   0.010                   0.009               0.00085                    0.00002                    0.00002 
   5855568          4718                96          -0.35               0.07               1.25                    0.11                    0.11                10.87                      0.40                      0.41              2.462                   0.010                   0.011               0.00097                    0.00003                    0.00003 
   5770031          4778                91          -0.20               0.06               1.15                    0.15                    0.15                10.64                      0.55                      0.54              2.442                   0.015                   0.014               0.00095                    0.00003                    0.00004 
   5512910          4849                98          -0.43               0.07               1.63                    0.24                    0.22                11.81                      0.64                      0.62              2.505                   0.016                   0.016               0.00099                    0.00003                    0.00003 
   5427229          4695                80           0.15               0.05               1.55                    0.18                    0.12                11.14                      0.59                      0.27              2.532                   0.012                   0.012               0.00111                    0.00004                    0.00004 
   5512777          4627                93          -0.25               0.06               0.88                    0.09                    0.04                 9.99                      0.34                      0.23              2.390                   0.011                   0.009               0.00089                    0.00002                    0.00003 
   5341131          4657                80           0.13               0.05               1.80                    0.25                    0.22                10.01                      0.49                      0.47              2.691                   0.018                   0.018               0.00179                    0.00005                    0.00005 
   5770923          4892                82           0.04               0.05               1.93                    0.30                    0.16                 9.04                      0.52                      0.32              2.812                   0.012                   0.010               0.00261                    0.00008                    0.00007 
   5856931          4330                85           0.05               0.06               1.66                    0.65                    0.73                27.88                      4.53                      5.41              1.764                   0.029                   0.033               0.00008                    0.00001                    0.00001 
   5770637          4609                92          -0.20               0.06               1.20                    0.15                    0.15                10.02                      0.50                      0.50              2.515                   0.014                   0.015               0.00119                    0.00004                    0.00004 
   5856737          4651                83           0.04               0.05               1.11                    0.13                    0.11                 5.20                      0.25                      0.23              3.052                   0.011                   0.011               0.00790                    0.00030                    0.00029 
   5685237          4698                96          -0.35               0.07               1.23                    0.12                    0.11                 6.35                      0.25                      0.25              2.921                   0.011                   0.012               0.00479                    0.00014                    0.00014 
   5598789          4796                82           0.07               0.05               1.77                    0.24                    0.20                10.31                      0.53                      0.45              2.657                   0.013                   0.012               0.00160                    0.00005                    0.00005 
   5685279          4417               103          -0.50               0.07               1.27                    0.29                    0.26                24.11                      2.11                      2.10              1.777                   0.022                   0.024               0.00009                    0.00001                    0.00001 
   5599763          4544                74           0.34               0.05               1.21                    0.13                    0.12                11.57                      0.51                      0.49              2.394                   0.010                   0.010               0.00078                    0.00003                    0.00003 
   5686036          4628                94          -0.29               0.06               1.22                    0.13                    0.13                10.67                      0.45                      0.46              2.470                   0.012                   0.013               0.00101                    0.00003                    0.00003 
   5428360          4640                77           0.24               0.05               1.26                    0.15                    0.13                 6.77                      0.30                      0.29              2.877                   0.014                   0.014               0.00406                    0.00011                    0.00011 
   5514079          4662                81           0.11               0.05               1.42                    0.14                    0.13                 7.51                      0.30                      0.29              2.839                   0.010                   0.009               0.00335                    0.00011                    0.00011 
   5342486          4542                75           0.32               0.05               1.16                    0.13                    0.13                 6.92                      0.32                      0.32              2.822                   0.012                   0.012               0.00351                    0.00013                    0.00014 
   5857548          4759                94          -0.30               0.06               0.91                    0.10                    0.08                 9.82                      0.54                      0.43              2.416                   0.011                   0.011               0.00096                    0.00005                    0.00005 
   5857724          4424               102          -0.46               0.07               1.11                    0.21                    0.19                15.51                      1.00                      1.00              2.101                   0.023                   0.024               0.00030                    0.00001                    0.00001 
   5857618          4637                75           0.31               0.05               1.71                    0.19                    0.18                 9.20                      0.41                      0.38              2.742                   0.011                   0.011               0.00219                    0.00007                    0.00007 
   5771513          4890               103          -0.58               0.07               0.95                    0.14                    0.14                10.21                      0.77                      0.68              2.394                   0.012                   0.012               0.00089                    0.00007                    0.00007 
   5600739          4792                78           0.19               0.05               1.28                    0.15                    0.13                 4.82                      0.24                      0.23              3.178                   0.009                   0.010               0.01139                    0.00049                    0.00048 
   5515314          4685                70           0.45               0.04               1.40                    0.14                    0.14                 6.04                      0.24                      0.24              3.021                   0.011                   0.012               0.00634                    0.00018                    0.00018 
   5772710          4540                72           0.41               0.04               1.41                    0.32                    0.29                12.14                      1.01                      0.98              2.416                   0.024                   0.027               0.00078                    0.00004                    0.00004 
   5514974          4633                84           0.02               0.06               1.02                    0.12                    0.08                10.44                      0.46                      0.34              2.411                   0.012                   0.010               0.00090                    0.00003                    0.00003 
   5773063          4618                91          -0.20               0.06               1.25                    0.14                    0.13                 9.61                      0.44                      0.42              2.568                   0.013                   0.013               0.00141                    0.00005                    0.00004 
   5601827          4695                87          -0.08               0.06               1.47                    0.15                    0.14                 8.02                      0.32                      0.31              2.798                   0.011                   0.012               0.00285                    0.00008                    0.00007 
   5602062          4700                88          -0.12               0.06               1.07                    0.10                    0.10                 5.87                      0.23                      0.22              2.931                   0.009                   0.010               0.00530                    0.00015                    0.00015 
   5515939          4814               101          -0.52               0.07               0.86                    0.10                    0.05                 9.86                      0.39                      0.27              2.389                   0.014                   0.011               0.00090                    0.00003                    0.00003 
   5515794          4810                82           0.06               0.05               1.83                    0.13                    0.40                10.88                      0.29                      0.99              2.623                   0.015                   0.023               0.00145                    0.00005                    0.00005 
   5430779          4743                76           0.26               0.05               1.41                    0.15                    0.14                 6.20                      0.27                      0.27              3.004                   0.011                   0.011               0.00595                    0.00020                    0.00020 
   5602545          4813                91          -0.23               0.06               1.32                    0.15                    0.12                11.14                      0.53                      0.45              2.465                   0.010                   0.010               0.00095                    0.00003                    0.00003 
   5602690          4564               109          -0.72               0.08               1.16                    0.13                    0.11                11.22                      0.49                      0.48              2.399                   0.012                   0.011               0.00082                    0.00003                    0.00003 
   5688694          4575                87          -0.06               0.06               1.22                    0.12                    0.11                 9.48                      0.37                      0.35              2.569                   0.011                   0.011               0.00143                    0.00004                    0.00004 
   5859492          4562                74           0.33               0.05               1.30                    0.12                    0.11                11.33                      0.42                      0.42              2.442                   0.010                   0.010               0.00089                    0.00003                    0.00003 
   5860093          4584               103          -0.54               0.07               1.08                    0.11                    0.10                 8.60                      0.34                      0.33              2.600                   0.011                   0.011               0.00169                    0.00005                    0.00005 
   5517310          4544                96          -0.32               0.07               1.32                    0.14                    0.13                15.22                      0.63                      0.63              2.194                   0.011                   0.011               0.00038                    0.00001                    0.00001 
   5517118          4585                78           0.22               0.05               1.09                    0.15                    0.12                11.03                      0.56                      0.48              2.389                   0.015                   0.012               0.00081                    0.00003                    0.00003 
   5517442          4773                88          -0.12               0.06               1.46                    0.19                    0.18                11.80                      0.64                      0.65              2.459                   0.010                   0.011               0.00089                    0.00004                    0.00004 
   5689606          4634                84           0.03               0.05               1.69                    0.18                    0.17                11.48                      0.53                      0.48              2.546                   0.011                   0.011               0.00112                    0.00004                    0.00004 
   5689343          4913                79           0.15               0.05               1.81                    0.22                    0.20                 7.97                      0.39                      0.37              2.892                   0.012                   0.011               0.00357                    0.00011                    0.00012 
   5689750          4550                75           0.30               0.05               1.03                    0.17                    0.11                10.67                      0.62                      0.45              2.397                   0.016                   0.012               0.00085                    0.00003                    0.00003 
   5944493          4913                95          -0.35               0.06               1.15                    0.14                    0.13                11.01                      0.52                      0.51              2.415                   0.013                   0.013               0.00086                    0.00003                    0.00003 
   5774558          4647                90          -0.17               0.06               1.18                    0.23                    0.20                 9.30                      0.67                      0.62              2.573                   0.021                   0.021               0.00146                    0.00007                    0.00007 
   5774568          4649                75           0.31               0.05               1.30                    0.12                    0.11                 6.40                      0.23                      0.22              2.939                   0.010                   0.010               0.00496                    0.00013                    0.00013 
   6026983          4613                76           0.29               0.05               1.34                    0.12                    0.12                 7.42                      0.26                      0.26              2.824                   0.011                   0.010               0.00328                    0.00008                    0.00009 
   5774861          4606                91          -0.20               0.06               1.17                    0.22                    0.19                11.79                      0.79                      0.71              2.362                   0.025                   0.023               0.00071                    0.00003                    0.00003 
   4813971          4573                76           0.27               0.05               1.26                    0.15                    0.13                11.36                      0.53                      0.52              2.428                   0.011                   0.012               0.00086                    0.00003                    0.00003 
   4814198          4727                78           0.18               0.05               1.82                    0.16                    0.10                11.24                      0.43                      0.25              2.594                   0.009                   0.009               0.00127                    0.00003                    0.00003 
   5165979          4635                83           0.04               0.05               1.48                    0.19                    0.18                 8.50                      0.39                      0.38              2.748                   0.016                   0.017               0.00241                    0.00007                    0.00007 
   5253296          4543                96          -0.32               0.07               1.44                    0.24                    0.24                13.03                      0.85                      0.84              2.367                   0.018                   0.019               0.00065                    0.00003                    0.00003 
   5078240          4285                77           0.28               0.05               1.14                    0.35                    0.22                21.50                      2.41                      1.56              1.828                   0.032                   0.026               0.00011                    0.00001                    0.00001 
   5253782          4764                86          -0.05               0.06               1.38                    0.11                    0.16                10.84                      0.36                      0.51              2.507                   0.012                   0.015               0.00108                    0.00003                    0.00003 
   4814689          4622                81           0.13               0.05               1.19                    0.13                    0.12                 6.95                      0.28                      0.27              2.831                   0.012                   0.011               0.00356                    0.00011                    0.00011 
   4902641          4867                81           0.07               0.05               2.00                    0.20                    0.18                 8.34                      0.32                      0.30              2.895                   0.011                   0.011               0.00344                    0.00011                    0.00011 
   4902701          4500                88          -0.07               0.06               1.12                    0.12                    0.11                10.58                      0.47                      0.45              2.439                   0.011                   0.011               0.00095                    0.00003                    0.00003 
   4903283          4853                92          -0.27               0.06               1.25                    0.18                    0.18                11.30                      0.59                      0.62              2.430                   0.017                   0.019               0.00087                    0.00003                    0.00002 
   4633907          4600                85          -0.02               0.06               1.03                    0.10                    0.08                10.88                      0.42                      0.35              2.375                   0.010                   0.010               0.00079                    0.00002                    0.00002 
   4634310          4579                78           0.22               0.05               1.53                    0.21                    0.20                12.22                      0.66                      0.67              2.449                   0.013                   0.014               0.00084                    0.00003                    0.00003 
   4634108          4571                86          -0.03               0.06               1.20                    0.16                    0.14                 8.84                      0.42                      0.41              2.623                   0.015                   0.014               0.00174                    0.00005                    0.00005 
   5166068          4668               100          -0.47               0.07               0.91                    0.11                    0.07                 5.66                      0.26                      0.16              2.894                   0.013                   0.012               0.00503                    0.00013                    0.00015 
   4991033          4560                87          -0.05               0.06               1.17                    0.13                    0.11                 9.23                      0.40                      0.39              2.576                   0.010                   0.010               0.00149                    0.00005                    0.00005 
   5254812          4738                94          -0.29               0.06               1.15                    0.11                    0.10                 6.65                      0.26                      0.25              2.853                   0.010                   0.010               0.00391                    0.00012                    0.00011 
   4904166          4763                96          -0.35               0.07               1.05                    0.10                    0.09                 5.77                      0.22                      0.22              2.938                   0.010                   0.010               0.00547                    0.00016                    0.00016 
   4991425          4730               104          -0.58               0.07               0.89                    0.16                    0.09                10.98                      0.65                      0.41              2.311                   0.020                   0.016               0.00068                    0.00002                    0.00002 
   4991732          4747                78           0.18               0.05               1.67                    0.17                    0.15                 7.47                      0.29                      0.28              2.914                   0.011                   0.011               0.00401                    0.00011                    0.00011 
   5167972          4671                92          -0.22               0.06               1.77                    0.29                    0.27                13.40                      0.87                      0.87              2.432                   0.019                   0.020               0.00074                    0.00004                    0.00004 
   5167473          4716                97          -0.38               0.07               0.96                    0.09                    0.09                10.24                      0.39                      0.36              2.397                   0.011                   0.010               0.00089                    0.00003                    0.00003 
   5256019          4701                95          -0.33               0.07               0.92                    0.09                    0.06                10.27                      0.42                      0.28              2.380                   0.011                   0.010               0.00085                    0.00003                    0.00003 
   5255835          4706               112          -0.82               0.08               1.09                    0.12                    0.11                 6.89                      0.31                      0.30              2.798                   0.011                   0.012               0.00333                    0.00011                    0.00011 
   5430086          4506                70           0.47               0.04               1.10                    0.18                    0.13                11.88                      0.75                      0.56              2.329                   0.015                   0.013               0.00065                    0.00002                    0.00002 
   5257167          4896               112          -0.85               0.08               0.83                    0.19                    0.10                 9.95                      0.91                      0.59              2.370                   0.012                   0.013               0.00085                    0.00006                    0.00006 
   5168707          4538               102          -0.50               0.07               0.99                    0.11                    0.10                12.22                      0.55                      0.53              2.261                   0.011                   0.011               0.00054                    0.00002                    0.00002 
   5168713          4591                99          -0.41               0.07               1.14                    0.12                    0.11                 9.73                      0.42                      0.40              2.518                   0.011                   0.010               0.00124                    0.00004                    0.00004 
   5168382          4800                96          -0.37               0.07               0.96                    0.09                    0.08                 3.91                      0.14                      0.13              3.237                   0.010                   0.009               0.01611                    0.00042                    0.00042 
   5080831          4724                79           0.17               0.05               0.98                    0.15                    0.08                 3.94                      0.20                      0.13              3.246                   0.016                   0.013               0.01622                    0.00058                    0.00058 
   5344943          4670                73           0.36               0.04               1.31                    0.14                    0.12                 6.00                      0.23                      0.22              3.001                   0.012                   0.012               0.00610                    0.00017                    0.00016 
   5431353          4486               107          -0.64               0.08               1.12                    0.14                    0.13                14.45                      0.68                      0.68              2.166                   0.014                   0.014               0.00037                    0.00001                    0.00001 
   5345094          4666                79           0.17               0.05               1.19                    0.11                    0.10                 5.31                      0.19                      0.18              3.064                   0.010                   0.010               0.00796                    0.00021                    0.00021 
   6504978          4816                75           0.26               0.05               1.29                    0.13                    0.12                 4.62                      0.19                      0.17              3.217                   0.011                   0.010               0.01302                    0.00038                    0.00037 
   6587865          4385                86          -0.01               0.06               0.94                    0.31                    0.11                20.94                      2.15                      0.96              1.784                   0.026                   0.016               0.00011                    0.00001                    0.00001 
   6505025          4656                85          -0.00               0.06               1.06                    0.15                    0.12                10.35                      0.56                      0.43              2.432                   0.016                   0.014               0.00095                    0.00003                    0.00003 
   6504840          4603                88          -0.08               0.06               1.15                    0.11                    0.11                 8.99                      0.37                      0.37              2.591                   0.010                   0.010               0.00158                    0.00005                    0.00005 
   6188269          4751                88          -0.13               0.06               1.94                    0.27                    0.28                10.32                      0.54                      0.56              2.698                   0.017                   0.019               0.00177                    0.00006                    0.00006 
   6188215          4891                82           0.03               0.05               2.23                    0.29                    0.27                 8.19                      0.43                      0.39              2.958                   0.014                   0.015               0.00405                    0.00016                    0.00017 
   6106895          4712                93          -0.28               0.06               1.17                    0.15                    0.13                11.33                      0.60                      0.55              2.398                   0.012                   0.012               0.00081                    0.00003                    0.00003 
   6347518          4842                94          -0.32               0.06               1.29                    0.15                    0.14                 6.42                      0.29                      0.27              2.932                   0.013                   0.014               0.00487                    0.00014                    0.00014 
   5943448          4571                90          -0.16               0.06               0.96                    0.20                    0.11                 9.87                      0.69                      0.44              2.436                   0.020                   0.015               0.00100                    0.00004                    0.00004 
   5858947          4781               119          -1.04               0.09               1.04                    0.11                    0.11                 4.48                      0.18                      0.19              3.151                   0.012                   0.013               0.01154                    0.00035                    0.00035 
   6025641          4700                72           0.39               0.04               1.42                    0.13                    0.12                 6.40                      0.23                      0.23              2.979                   0.010                   0.009               0.00543                    0.00015                    0.00015 
   6425652          4666                95          -0.32               0.07               0.89                    0.11                    0.06                10.57                      0.47                      0.29              2.344                   0.012                   0.011               0.00076                    0.00003                    0.00003 
   6425301          4554                88          -0.08               0.06               1.17                    0.15                    0.13                 8.24                      0.40                      0.38              2.674                   0.013                   0.013               0.00209                    0.00007                    0.00008 
   6504725          4533                74           0.35               0.05               1.31                    0.23                    0.20                11.78                      0.80                      0.75              2.413                   0.017                   0.018               0.00080                    0.00003                    0.00003 
   6504411          4783               102          -0.55               0.07               0.85                    0.06                    0.05                 9.95                      0.30                      0.27              2.369                   0.010                   0.009               0.00086                    0.00003                    0.00003 
   5858641          4315                86           0.00               0.06               1.45                    0.20                    0.18                23.91                      1.27                      1.26              1.841                   0.015                   0.015               0.00011                    0.00000                    0.00000 
   5858034          4794                91          -0.21               0.06               1.26                    0.11                    0.16                10.64                      0.33                      0.54              2.484                   0.011                   0.013               0.00105                    0.00003                    0.00003 
   6025031          4548                79           0.20               0.05               1.16                    0.13                    0.12                 8.42                      0.37                      0.34              2.651                   0.012                   0.012               0.00194                    0.00006                    0.00006 
   6346443          4734                87          -0.08               0.06               1.18                    0.15                    0.15                10.64                      0.50                      0.51              2.455                   0.015                   0.016               0.00098                    0.00003                    0.00003 
   6186435          4525                71           0.44               0.04               1.03                    0.25                    0.12                10.70                      0.84                      0.45              2.398                   0.023                   0.016               0.00085                    0.00003                    0.00003 
   6185790          4578                90          -0.15               0.06               1.21                    0.13                    0.13                10.06                      0.45                      0.46              2.516                   0.011                   0.012               0.00119                    0.00004                    0.00004 
   6104786          4785                99          -0.44               0.07               1.10                    0.10                    0.09                 4.73                      0.17                      0.17              3.131                   0.009                   0.010               0.01043                    0.00029                    0.00028 
   6266772          4552                84           0.03               0.06               1.50                    0.19                    0.15                10.94                      0.54                      0.50              2.536                   0.011                   0.011               0.00115                    0.00005                    0.00005 
   6424157          4689                84           0.00               0.06               1.25                    0.12                    0.11                 6.63                      0.25                      0.25              2.890                   0.010                   0.010               0.00428                    0.00012                    0.00012 
   6345474          4607                83           0.06               0.05               0.99                    0.12                    0.08                10.22                      0.52                      0.41              2.415                   0.010                   0.009               0.00092                    0.00004                    0.00004 
   6423690          4798               106          -0.65               0.07               1.18                    0.14                    0.13                10.97                      0.54                      0.52              2.429                   0.013                   0.012               0.00089                    0.00003                    0.00003 
   6345145          4614                87          -0.08               0.06               1.28                    0.19                    0.17                 9.92                      0.57                      0.54              2.550                   0.017                   0.017               0.00131                    0.00005                    0.00005 
   6023638          4580                86          -0.04               0.06               1.27                    0.15                    0.14                 8.63                      0.39                      0.37              2.670                   0.014                   0.013               0.00198                    0.00006                    0.00006 
   6103934          4755                82           0.07               0.05               1.59                    0.17                    0.15                 7.46                      0.30                      0.29              2.896                   0.013                   0.012               0.00385                    0.00011                    0.00011 
   6185317          4683                84           0.00               0.06               1.11                    0.11                    0.10                 5.93                      0.23                      0.21              2.936                   0.010                   0.010               0.00532                    0.00014                    0.00014 
   5940587          4786                93          -0.28               0.06               1.37                    0.14                    0.12                 6.76                      0.27                      0.26              2.916                   0.011                   0.011               0.00445                    0.00014                    0.00013 
   6501237          4671                89          -0.14               0.06               1.43                    0.14                    0.13                 8.88                      0.34                      0.34              2.697                   0.011                   0.011               0.00205                    0.00006                    0.00006 
   6264398          4631                89          -0.14               0.06               0.97                    0.08                    0.06                10.38                      0.38                      0.29              2.391                   0.010                   0.009               0.00086                    0.00003                    0.00003 
   6343543          4794                97          -0.40               0.07               1.61                    0.23                    0.21                13.49                      0.79                      0.73              2.384                   0.013                   0.013               0.00065                    0.00003                    0.00003 
   6422994          4910                88          -0.15               0.06               1.71                    0.19                    0.18                11.60                      0.53                      0.54              2.543                   0.011                   0.011               0.00110                    0.00003                    0.00003 
   6344499          4901               112          -0.87               0.08           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6421579          4342                86           0.02               0.06               1.55                    0.55                    0.45                25.97                      3.83                      3.64              1.801                   0.018                   0.019               0.00009                    0.00001                    0.00001 
   6343222          4562                76           0.27               0.05               1.22                    0.13                    0.12                 7.43                      0.30                      0.29              2.784                   0.011                   0.013               0.00298                    0.00008                    0.00008 
   6500038          4544                90          -0.16               0.06               1.14                    0.11                    0.12                 8.93                      0.37                      0.39              2.591                   0.011                   0.012               0.00159                    0.00005                    0.00005 
   6183311          4778                90          -0.20               0.06               1.31                    0.23                    0.21                11.48                      0.84                      0.80              2.436                   0.015                   0.016               0.00087                    0.00005                    0.00005 
   5940068          4591                85          -0.00               0.06               1.16                    0.11                    0.10                 6.69                      0.26                      0.25              2.850                   0.010                   0.010               0.00386                    0.00011                    0.00011 
   5940060          4589                98          -0.40               0.07               1.09                    0.12                    0.12                 8.54                      0.40                      0.39              2.612                   0.011                   0.011               0.00175                    0.00006                    0.00006 
   6103082          4796                86          -0.06               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6341990          4610                85          -0.00               0.06               1.03                    0.11                    0.08                 5.42                      0.21                      0.17              2.984                   0.011                   0.010               0.00648                    0.00017                    0.00017 
   6263410          4900                82           0.05               0.05               2.21                    0.27                    0.25                 8.34                      0.38                      0.33              2.938                   0.015                   0.015               0.00379                    0.00010                    0.00010 
   6262867          4531                99          -0.40               0.07               1.09                    0.15                    0.13                11.23                      0.57                      0.53              2.376                   0.016                   0.016               0.00077                    0.00002                    0.00002 
   6262706          4719                90          -0.17               0.06               1.61                    0.21                    0.19                 9.67                      0.49                      0.46              2.672                   0.014                   0.015               0.00177                    0.00007                    0.00007 
   6181896          4779               101          -0.52               0.07               1.63                    0.19                    0.18                 8.88                      0.40                      0.39              2.752                   0.012                   0.013               0.00232                    0.00008                    0.00007 
   6100524          4651                98          -0.39               0.07               1.02                    0.11                    0.09                 6.45                      0.27                      0.24              2.829                   0.011                   0.011               0.00381                    0.00011                    0.00011 
   6101471          4786                91          -0.21               0.06               1.26                    0.12                    0.11                 6.49                      0.25                      0.24              2.915                   0.010                   0.011               0.00462                    0.00013                    0.00014 
   6100831          4615                96          -0.33               0.07               0.88                    0.08                    0.06                10.89                      0.37                      0.26              2.308                   0.013                   0.012               0.00068                    0.00002                    0.00002 
   5938430          4566                88          -0.09               0.06               1.31                    0.15                    0.14                 8.79                      0.43                      0.43              2.665                   0.011                   0.012               0.00192                    0.00008                    0.00008 
   5768075          4597                67           0.56               0.04               1.49                    0.15                    0.15                 6.59                      0.26                      0.25              2.973                   0.011                   0.012               0.00519                    0.00015                    0.00014 
   5854149          4643                77           0.23               0.05               1.52                    0.15                    0.14                11.41                      0.43                      0.42              2.507                   0.012                   0.012               0.00103                    0.00003                    0.00003 
   5682548          4508                91          -0.15               0.06               1.14                    0.14                    0.13                11.51                      0.57                      0.57              2.372                   0.012                   0.012               0.00075                    0.00003                    0.00003 
   5937398          4668                87          -0.07               0.06               1.05                    0.12                    0.11                 5.57                      0.27                      0.24              2.966                   0.011                   0.011               0.00605                    0.00020                    0.00022 
   5596344          4782                92          -0.24               0.06               1.19                    0.13                    0.12                10.96                      0.50                      0.45              2.432                   0.012                   0.012               0.00090                    0.00003                    0.00003 
   6844293          4751                95          -0.33               0.06               0.90                    0.08                    0.05                10.26                      0.36                      0.25              2.368                   0.011                   0.010               0.00083                    0.00003                    0.00002 
   7014958          4623                76           0.26               0.05               1.45                    0.19                    0.16                 8.78                      0.41                      0.39              2.713                   0.015                   0.014               0.00215                    0.00006                    0.00006 
   6929729          4646                81           0.12               0.05               1.54                    0.19                    0.19                 9.14                      0.44                      0.43              2.704                   0.015                   0.015               0.00202                    0.00006                    0.00006 
   6844373          4619                86          -0.02               0.06               1.14                    0.15                    0.14                 8.51                      0.44                      0.41              2.633                   0.014                   0.013               0.00184                    0.00007                    0.00007 
   6587345          4552                77           0.25               0.05               0.98                    0.13                    0.10                10.46                      0.60                      0.51              2.395                   0.010                   0.010               0.00086                    0.00005                    0.00005 
   6587245          4591                85          -0.01               0.06               1.97                    0.28                    0.28                16.65                      0.96                      0.97              2.287                   0.017                   0.017               0.00042                    0.00002                    0.00002 
   6587665          4634                93          -0.24               0.06               1.24                    0.19                    0.17                 8.90                      0.48                      0.47              2.630                   0.019                   0.019               0.00175                    0.00005                    0.00005 
   6672662          4799                88          -0.12               0.06               1.41                    0.25                    0.21                11.06                      0.72                      0.57              2.499                   0.020                   0.024               0.00104                    0.00004                    0.00004 
   6586554          4769                79           0.15               0.05               1.69                    0.28                    0.24                10.29                      0.64                      0.57              2.642                   0.017                   0.020               0.00155                    0.00006                    0.00005 
   6843557          4582                78           0.20               0.05               1.61                    0.16                    0.15                10.81                      0.44                      0.43              2.576                   0.011                   0.010               0.00127                    0.00004                    0.00004 
   6843705          4637                96          -0.35               0.07               1.47                    0.20                    0.19                13.03                      0.72                      0.69              2.374                   0.014                   0.015               0.00066                    0.00003                    0.00003 
   6587049          4697                91          -0.21               0.06               1.35                    0.16                    0.15                11.50                      0.53                      0.54              2.446                   0.011                   0.012               0.00089                    0.00003                    0.00003 
   7098412          4373               111          -0.72               0.08               1.19                    0.27                    0.24                24.69                      2.12                      2.02              1.727                   0.023                   0.025               0.00008                    0.00001                    0.00001 
   6928997          4717                77           0.23               0.05               1.42                    0.14                    0.13                 6.37                      0.26                      0.25              2.983                   0.010                   0.010               0.00551                    0.00018                    0.00017 
   7014894          4865                79           0.15               0.05               2.12                    0.14                    0.28                 9.85                      0.28                      0.54              2.776                   0.011                   0.014               0.00223                    0.00006                    0.00007 
   6929280          4584                81           0.13               0.05               1.11                    0.12                    0.12                10.79                      0.48                      0.47              2.418                   0.010                   0.010               0.00089                    0.00003                    0.00003 
   7098252          4637                94          -0.27               0.06               1.01                    0.11                    0.10                12.06                      0.50                      0.46              2.280                   0.013                   0.013               0.00058                    0.00002                    0.00002 
   6502960          4510               107          -0.65               0.08               1.11                    0.26                    0.22                15.62                      1.22                      1.14              2.097                   0.028                   0.029               0.00029                    0.00001                    0.00001 
   6502831          4883               115          -0.92               0.08           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   6502800          4626                81           0.12               0.05               1.27                    0.13                    0.12                 7.43                      0.29                      0.29              2.797                   0.011                   0.010               0.00308                    0.00009                    0.00009 
   6502765          4603                95          -0.30               0.06               0.92                    0.12                    0.06                10.58                      0.51                      0.28              2.356                   0.015                   0.012               0.00078                    0.00002                    0.00002 
   6842824          4594                89          -0.13               0.06               1.20                    0.20                    0.18                11.23                      0.68                      0.64              2.415                   0.020                   0.020               0.00085                    0.00003                    0.00003 
   6842918          4737                87          -0.09               0.06               1.07                    0.29                    0.16                 9.98                      0.87                      0.55              2.473                   0.025                   0.016               0.00108                    0.00004                    0.00004 
   7014001          4716                84          -0.00               0.06               1.42                    0.13                    0.20                10.88                      0.36                      0.60              2.516                   0.015                   0.018               0.00111                    0.00003                    0.00003 
   6842204          4656                75           0.31               0.05               1.15                    0.10                    0.09                 4.72                      0.17                      0.16              3.149                   0.009                   0.010               0.01087                    0.00028                    0.00028 
   6585816          4551                72           0.39               0.04               1.57                    0.19                    0.18                 9.37                      0.45                      0.45              2.690                   0.013                   0.013               0.00191                    0.00007                    0.00007 
   6756908          4583                84           0.04               0.05               1.14                    0.25                    0.19                12.06                      0.88                      0.72              2.332                   0.026                   0.022               0.00065                    0.00002                    0.00002 
   6756648          4958                80           0.10               0.05               2.51                    0.32                    0.30                10.10                      0.46                      0.44              2.827                   0.017                   0.017               0.00243                    0.00006                    0.00006 
   6756579          4866                92          -0.26               0.06               2.08                    0.20                    0.16                13.59                      0.51                      0.42              2.489                   0.010                   0.010               0.00083                    0.00002                    0.00002 
   6757332          4598                94          -0.27               0.06               1.16                    0.11                    0.11                 7.93                      0.31                      0.30              2.704                   0.011                   0.011               0.00233                    0.00007                    0.00007 
   6757558          4696                83           0.04               0.05               1.13                    0.10                    0.09                 5.46                      0.20                      0.18              3.016                   0.009                   0.009               0.00694                    0.00018                    0.00018 
   6501869          4811                90          -0.18               0.06               1.04                    0.13                    0.09                10.35                      0.52                      0.41              2.425                   0.011                   0.011               0.00094                    0.00003                    0.00003 
   6501676          4554                92          -0.19               0.06               1.20                    0.14                    0.12                 9.85                      0.42                      0.40              2.530                   0.012                   0.012               0.00126                    0.00004                    0.00004 
   6584555          4669                72           0.40               0.04               1.24                    0.11                    0.10                 5.03                      0.18                      0.17              3.130                   0.010                   0.010               0.00979                    0.00026                    0.00025 
   6756017          4658                86          -0.05               0.06               1.11                    0.19                    0.15                10.86                      0.73                      0.61              2.413                   0.018                   0.016               0.00087                    0.00004                    0.00004 
   6841449          4599                93          -0.23               0.06               1.21                    0.12                    0.11                 9.79                      0.41                      0.37              2.540                   0.010                   0.011               0.00129                    0.00004                    0.00004 
   6755907          4519                90          -0.15               0.06               1.17                    0.12                    0.11                 9.74                      0.38                      0.39              2.529                   0.010                   0.011               0.00127                    0.00004                    0.00004 
   6755830          4616                78           0.20               0.05               1.50                    0.16                    0.16                11.08                      0.46                      0.45              2.524                   0.014                   0.016               0.00110                    0.00003                    0.00003 
   6841322          4602                98          -0.39               0.07               1.32                    0.22                    0.21                12.26                      0.76                      0.77              2.382                   0.018                   0.019               0.00072                    0.00003                    0.00003 
   6755958          4633               103          -0.55               0.07               1.12                    0.13                    0.11                 9.49                      0.43                      0.40              2.533                   0.011                   0.011               0.00131                    0.00004                    0.00004 
   6584091          4603                79           0.19               0.05               1.08                    0.16                    0.15                10.51                      0.65                      0.57              2.429                   0.013                   0.013               0.00093                    0.00004                    0.00004 
   6755373          4593                87          -0.05               0.06               1.38                    0.16                    0.14                 9.81                      0.45                      0.41              2.594                   0.012                   0.012               0.00146                    0.00005                    0.00005 
   6500623          4445                83           0.09               0.05               1.54                    0.23                    0.24                19.26                      1.09                      1.32              2.055                   0.016                   0.018               0.00021                    0.00001                    0.00001 
   6583850          4969               114          -0.92               0.08               0.81                    0.15                    0.08                 9.06                      0.54                      0.32              2.438                   0.021                   0.017               0.00110                    0.00004                    0.00004 
   3323943          4670                92          -0.21               0.06               1.08                    0.15                    0.12                10.68                      0.51                      0.47              2.414                   0.018                   0.016               0.00089                    0.00002                    0.00003 
   3217051          4583                74           0.33               0.05               1.28                    0.13                    0.19                11.02                      0.41                      0.66              2.462                   0.014                   0.017               0.00097                    0.00003                    0.00003 
   3216467          4496                70           0.48               0.04               1.14                    0.15                    0.14                11.36                      0.58                      0.52              2.385                   0.015                   0.014               0.00078                    0.00003                    0.00003 
   3096473          4546                88          -0.09               0.06               1.15                    0.20                    0.19                10.65                      0.69                      0.68              2.444                   0.021                   0.020               0.00095                    0.00004                    0.00004 
   3216638          4450                89          -0.11               0.06               1.27                    0.21                    0.19                15.48                      1.00                      0.97              2.162                   0.018                   0.019               0.00034                    0.00002                    0.00002 
   3424384          4667                99          -0.42               0.07               0.86                    0.07                    0.04                 9.81                      0.35                      0.27              2.395                   0.016                   0.015               0.00092                    0.00005                    0.00005 
   3526625          4632                82           0.10               0.05               1.11                    0.22                    0.17                10.50                      0.71                      0.55              2.442                   0.023                   0.020               0.00096                    0.00003                    0.00003 
   3526061          4683                77           0.23               0.05               1.26                    0.13                    0.11                 5.86                      0.24                      0.22              3.001                   0.011                   0.011               0.00624                    0.00019                    0.00019 
   3424105          4554                77           0.26               0.05               1.49                    0.16                    0.13                10.10                      0.42                      0.38              2.603                   0.011                   0.011               0.00145                    0.00004                    0.00005 
   3323401          4607                84           0.03               0.05               1.00                    0.13                    0.08                10.40                      0.50                      0.35              2.406                   0.013                   0.012               0.00089                    0.00003                    0.00003 
   3425675          4682                90          -0.16               0.06               1.00                    0.10                    0.08                10.38                      0.44                      0.36              2.405                   0.012                   0.012               0.00089                    0.00003                    0.00003 
   3527032          4666                91          -0.21               0.06               1.50                    0.19                    0.17                11.03                      0.59                      0.55              2.529                   0.013                   0.013               0.00112                    0.00005                    0.00005 
   3425476          4697                83           0.04               0.05               1.38                    0.13                    0.11                10.90                      0.43                      0.28              2.501                   0.011                   0.012               0.00106                    0.00003                    0.00003 
   3098716          4789               102          -0.55               0.07               0.86                    0.14                    0.05                 9.76                      0.52                      0.31              2.402                   0.017                   0.013               0.00094                    0.00003                    0.00003 
   3098045          4747                93          -0.27               0.06               1.13                    0.11                    0.11                10.66                      0.40                      0.42              2.436                   0.010                   0.010               0.00093                    0.00003                    0.00003 
   2970396          4581                86          -0.04               0.06               1.02                    0.10                    0.09                10.88                      0.47                      0.38              2.375                   0.011                   0.010               0.00079                    0.00003                    0.00003 
   3527708          4435                90          -0.14               0.06               1.02                    0.27                    0.13                20.38                      1.83                      0.95              1.829                   0.030                   0.019               0.00012                    0.00000                    0.00000 
   3527891          4560                84           0.05               0.05               1.48                    0.26                    0.25                13.04                      0.80                      0.80              2.379                   0.021                   0.022               0.00067                    0.00002                    0.00002 
   3426898          4657                98          -0.39               0.07               1.13                    0.10                    0.10                 7.85                      0.29                      0.29              2.703                   0.010                   0.011               0.00234                    0.00007                    0.00007 
   3730854          4522                79           0.18               0.05               1.47                    0.17                    0.18                10.84                      0.50                      0.55              2.535                   0.015                   0.015               0.00115                    0.00004                    0.00004 
   3427629          4524                72           0.42               0.04               1.06                    0.14                    0.09                11.07                      0.58                      0.36              2.373                   0.014                   0.012               0.00077                    0.00003                    0.00003 
   3529597          4794                80           0.11               0.05               2.19                    0.32                    0.26                11.85                      0.61                      0.56              2.630                   0.015                   0.015               0.00131                    0.00004                    0.00004 
   3529276          4702                92          -0.24               0.06               1.57                    0.15                    0.15                 9.70                      0.37                      0.37              2.660                   0.010                   0.011               0.00172                    0.00005                    0.00005 
   3427850          4657                94          -0.30               0.06               1.07                    0.12                    0.11                11.80                      0.52                      0.48              2.322                   0.013                   0.013               0.00065                    0.00002                    0.00002 
   3529480          4660                79           0.16               0.05               1.50                    0.13                    0.22                10.98                      0.34                      0.67              2.533                   0.015                   0.017               0.00114                    0.00004                    0.00004 
   3528656          4531               101          -0.47               0.07               1.37                    0.15                    0.14                15.20                      0.66                      0.62              2.211                   0.011                   0.012               0.00039                    0.00001                    0.00001 
   3529097          4591                77           0.25               0.05               1.33                    0.19                    0.16                11.67                      0.70                      0.60              2.425                   0.012                   0.012               0.00083                    0.00003                    0.00003 
   3631092          4873                86          -0.07               0.06               1.50                    0.18                    0.17                 5.18                      0.23                      0.22              3.183                   0.014                   0.015               0.01073                    0.00027                    0.00028 
   3631402          4690                79           0.17               0.05               1.44                    0.28                    0.18                10.37                      0.76                      0.51              2.563                   0.016                   0.014               0.00128                    0.00004                    0.00005 
   3326790          4599                91          -0.18               0.06               0.92                    0.06                    0.06                10.97                      0.32                      0.30              2.317                   0.010                   0.009               0.00069                    0.00002                    0.00002 
   3530520          4546                71           0.43               0.04               1.43                    0.30                    0.27                11.96                      0.84                      0.83              2.437                   0.025                   0.028               0.00084                    0.00003                    0.00003 
   3429738          4589                94          -0.26               0.06               1.11                    0.13                    0.12                 8.33                      0.37                      0.38              2.641                   0.011                   0.012               0.00192                    0.00007                    0.00007 
   3530823          4757                86          -0.06               0.06               1.67                    0.19                    0.14                11.28                      0.50                      0.38              2.558                   0.012                   0.012               0.00117                    0.00003                    0.00003 
   3531478          4861                87          -0.09               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3532113          4599                91          -0.17               0.06               1.27                    0.15                    0.14                 9.83                      0.45                      0.43              2.556                   0.014                   0.014               0.00134                    0.00004                    0.00004 
   3430048          4697                79           0.17               0.05               2.65                    0.46                    0.40                16.09                      1.10                      0.98              2.447                   0.020                   0.020               0.00063                    0.00003                    0.00003 
   3222670          4771                94          -0.31               0.06               1.25                    0.24                    0.20                11.13                      0.78                      0.68              2.439                   0.022                   0.022               0.00090                    0.00003                    0.00003 
   3222220          4601                82           0.09               0.05               1.15                    0.14                    0.12                11.53                      0.55                      0.51              2.376                   0.012                   0.012               0.00075                    0.00003                    0.00003 
   3633057          4709                95          -0.31               0.06               1.33                    0.14                    0.13                 9.60                      0.38                      0.38              2.595                   0.014                   0.012               0.00150                    0.00004                    0.00004 
   3633152          4530                97          -0.36               0.07               1.09                    0.13                    0.13                10.83                      0.54                      0.52              2.407                   0.013                   0.014               0.00086                    0.00003                    0.00003 
   3532734          4799                89          -0.16               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3222834          4675                87          -0.07               0.06               1.01                    0.11                    0.09                 4.54                      0.20                      0.16              3.126                   0.010                   0.009               0.01072                    0.00034                    0.00035 
   3432732          4903                75           0.26               0.05               2.58                    0.27                    0.26                10.54                      0.43                      0.41              2.804                   0.013                   0.013               0.00220                    0.00006                    0.00005 
   3103685          4359                77           0.29               0.05               1.33                    0.16                    0.15                16.85                      0.75                      0.73              2.108                   0.014                   0.014               0.00028                    0.00001                    0.00001 
   3634720          4780                84           0.01               0.05               2.04                    0.24                    0.25                13.51                      0.66                      0.72              2.485                   0.012                   0.012               0.00083                    0.00003                    0.00004 
   3839310          4425               103          -0.50               0.07               1.23                    0.16                    0.15                18.28                      0.94                      0.92              2.004                   0.013                   0.014               0.00020                    0.00001                    0.00001 
   3736477          4705               104          -0.59               0.07               0.85                    0.09                    0.06                10.10                      0.41                      0.30              2.362                   0.011                   0.009               0.00083                    0.00003                    0.00003 
   3736401          4622                83           0.04               0.05               1.02                    0.14                    0.07                10.52                      0.52                      0.34              2.406                   0.014                   0.012               0.00088                    0.00003                    0.00003 
   2422635          4754                85          -0.03               0.06               1.21                    0.22                    0.20                 6.39                      0.40                      0.39              2.908                   0.022                   0.023               0.00462                    0.00016                    0.00015 
   2140446          4526                75           0.32               0.05               1.42                    0.15                    0.13                 9.33                      0.41                      0.38              2.651                   0.009                   0.009               0.00175                    0.00006                    0.00006 
   2283075          4599                79           0.19               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   2422073          4491                83           0.06               0.05               1.29                    0.18                    0.16                13.07                      0.69                      0.67              2.316                   0.015                   0.016               0.00058                    0.00002                    0.00002 
   2831788          4574                82           0.09               0.05               1.34                    0.13                    0.12                 9.37                      0.35                      0.35              2.621                   0.011                   0.011               0.00163                    0.00005                    0.00005 
   2693261          4611                78           0.20               0.05               1.47                    0.23                    0.22                12.15                      0.70                      0.70              2.437                   0.016                   0.017               0.00082                    0.00003                    0.00003 
   2832426          4638                89          -0.14               0.06               1.41                    0.16                    0.15                10.34                      0.47                      0.43              2.558                   0.013                   0.014               0.00127                    0.00004                    0.00004 
   2554924          4584                76           0.27               0.05               1.23                    0.13                    0.13                11.31                      0.48                      0.49              2.421                   0.011                   0.012               0.00085                    0.00003                    0.00003 
   2423824          4834                97          -0.39               0.07               1.64                    0.46                    0.35                15.71                      1.36                      1.24              2.261                   0.033                   0.033               0.00042                    0.00001                    0.00001 
   2284330          4757                92          -0.23               0.06               1.51                    0.42                    0.37                13.36                      1.52                      1.45              2.364                   0.021                   0.023               0.00063                    0.00006                    0.00006 
   2142095          4756                98          -0.43               0.07               1.02                    0.11                    0.10                11.06                      0.46                      0.43              2.359                   0.013                   0.012               0.00076                    0.00002                    0.00002 
   2141928          4586                80           0.16               0.05               1.20                    0.15                    0.15                11.06                      0.57                      0.58              2.429                   0.012                   0.013               0.00089                    0.00003                    0.00004 
   3100193          4389                68           0.54               0.04               1.36                    0.16                    0.15                12.76                      0.55                      0.59              2.361                   0.013                   0.013               0.00066                    0.00002                    0.00002 
   2834230          4925                87          -0.13               0.06               2.30                    0.33                    0.34                 9.48                      0.49                      0.51              2.846                   0.018                   0.019               0.00270                    0.00007                    0.00006 
   2695267          4714                98          -0.41               0.07               0.91                    0.12                    0.06                10.32                      0.58                      0.31              2.369                   0.011                   0.010               0.00082                    0.00003                    0.00004 
   3100053          4608                89          -0.12               0.06               0.93                    0.08                    0.06                10.40                      0.35                      0.31              2.375                   0.011                   0.011               0.00083                    0.00003                    0.00003 
   2424934          4712                90          -0.18               0.06               1.32                    0.18                    0.17                11.65                      0.61                      0.61              2.426                   0.013                   0.013               0.00084                    0.00003                    0.00003 
   2285898          4653                93          -0.26               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   2424822          4712                83           0.04               0.05               1.47                    0.18                    0.16                 7.41                      0.35                      0.33              2.865                   0.013                   0.014               0.00361                    0.00012                    0.00013 
   2835720          4624                88          -0.09               0.06               1.34                    0.13                    0.13                 8.86                      0.34                      0.34              2.672                   0.011                   0.012               0.00194                    0.00006                    0.00006 
   2696115          4468                76           0.28               0.05               2.18                    0.27                    0.25                19.58                      0.92                      0.88              2.192                   0.013                   0.014               0.00029                    0.00001                    0.00001 
   2695975          4388                89          -0.07               0.06               1.66                    0.18                    0.19                23.56                      0.97                      1.03              1.913                   0.014                   0.014               0.00013                    0.00000                    0.00000 
   3101090          4641                86          -0.05               0.06               1.19                    0.22                    0.18                11.29                      0.78                      0.69              2.410                   0.020                   0.019               0.00083                    0.00003                    0.00003 
   3100505          4527                86          -0.02               0.06               1.19                    0.20                    0.18                11.15                      0.68                      0.66              2.419                   0.020                   0.020               0.00086                    0.00003                    0.00003 
   2696732          4702                91          -0.18               0.06               1.27                    0.14                    0.13                 6.95                      0.29                      0.28              2.858                   0.013                   0.012               0.00379                    0.00010                    0.00011 
   2697082          4692                81           0.10               0.05               2.13                    0.36                    0.24                15.28                      1.04                      0.72              2.399                   0.012                   0.015               0.00059                    0.00002                    0.00003 
   2696628          4293                83           0.09               0.05               1.37                    0.16                    0.15                21.92                      1.03                      1.04              1.893                   0.012                   0.012               0.00013                    0.00001                    0.00001 
   2425631          4516                89          -0.10               0.06               1.59                    0.18                    0.16                16.44                      0.72                      0.71              2.207                   0.011                   0.012               0.00036                    0.00001                    0.00001 
   2836038          4574                75           0.33               0.05               1.34                    0.16                    0.13                11.28                      0.59                      0.45              2.460                   0.011                   0.011               0.00093                    0.00004                    0.00004 
   2973894          4720               117          -0.95               0.08               0.80                    0.07                    0.06                 9.75                      0.37                      0.31              2.367                   0.013                   0.012               0.00086                    0.00003                    0.00003 
   2697501          4798                73           0.34               0.05               1.99                    0.38                    0.28                11.18                      0.94                      0.67              2.642                   0.020                   0.020               0.00141                    0.00009                    0.00009 
   2975717          4468                84           0.03               0.06               1.28                    0.19                    0.17                12.72                      0.71                      0.67              2.336                   0.016                   0.016               0.00062                    0.00002                    0.00002 
   3102479          4618                76           0.27               0.05               1.46                    0.17                    0.13                11.37                      0.54                      0.46              2.489                   0.011                   0.011               0.00099                    0.00003                    0.00004 
   4249357          4576                87          -0.07               0.06               1.25                    0.12                    0.11                 9.55                      0.37                      0.35              2.576                   0.010                   0.010               0.00144                    0.00004                    0.00004 
   4249128          4646                77           0.25               0.05               1.46                    0.11                    0.11                11.04                      0.37                      0.31              2.515                   0.010                   0.011               0.00108                    0.00003                    0.00003 
   3942203          4631                88          -0.10               0.06               1.05                    0.13                    0.11                10.26                      0.51                      0.44              2.437                   0.012                   0.011               0.00097                    0.00003                    0.00003 
   3838180          4627                86          -0.04               0.06               1.28                    0.17                    0.15                 8.81                      0.43                      0.40              2.656                   0.015                   0.016               0.00187                    0.00006                    0.00006 
   3941538          4551                79           0.17               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3940854          4547                72           0.41               0.04               1.59                    0.19                    0.19                 9.84                      0.46                      0.45              2.651                   0.015                   0.014               0.00166                    0.00005                    0.00005 
   3838075          4612                81           0.13               0.05               1.28                    0.15                    0.14                10.98                      0.51                      0.50              2.464                   0.014                   0.015               0.00097                    0.00003                    0.00003 
   4042951          4831               106          -0.66               0.07               0.96                    0.11                    0.10                10.13                      0.43                      0.43              2.410                   0.012                   0.011               0.00093                    0.00003                    0.00003 
   4143460          4741                96          -0.36               0.07               1.56                    0.21                    0.20                11.64                      0.59                      0.60              2.497                   0.014                   0.015               0.00098                    0.00003                    0.00003 
   3733028          4853                83           0.03               0.05               1.62                    0.15                    0.15                 5.54                      0.20                      0.21              3.159                   0.009                   0.010               0.00950                    0.00028                    0.00027 
   3631821          4857                88          -0.14               0.06               1.82                    0.20                    0.21                10.33                      0.46                      0.50              2.670                   0.013                   0.013               0.00166                    0.00005                    0.00005 
   3734104          4588                83           0.06               0.05               1.27                    0.16                    0.16                 8.76                      0.44                      0.43              2.656                   0.015                   0.016               0.00189                    0.00007                    0.00007 
   4350501          4744                92          -0.23               0.06               1.57                    0.19                    0.17                 6.13                      0.28                      0.28              3.057                   0.012                   0.013               0.00679                    0.00022                    0.00022 
   4141815          4713                85          -0.02               0.06               1.50                    0.11                    0.16                10.93                      0.29                      0.51              2.537                   0.010                   0.011               0.00116                    0.00003                    0.00003 
   3835996          4614                95          -0.29               0.06               1.21                    0.13                    0.11                 9.53                      0.40                      0.36              2.561                   0.011                   0.011               0.00139                    0.00004                    0.00004 
   4041405          4506               107          -0.62               0.08               1.14                    0.12                    0.12                14.61                      0.63                      0.63              2.167                   0.012                   0.012               0.00037                    0.00001                    0.00001 
   4140726          4628                83           0.06               0.05               1.66                    0.17                    0.18                10.77                      0.42                      0.44              2.592                   0.012                   0.013               0.00133                    0.00004                    0.00004 
   4348593          4958                82           0.04               0.05               3.04                    0.42                    0.39                12.93                      0.58                      0.62              2.701                   0.018                   0.020               0.00142                    0.00004                    0.00004 
   3938291          4821                88          -0.13               0.06               1.64                    0.18                    0.17                 7.01                      0.28                      0.29              2.963                   0.012                   0.013               0.00478                    0.00013                    0.00012 
   4039306          4682                89          -0.15               0.06               0.99                    0.13                    0.09                10.12                      0.51                      0.37              2.426                   0.012                   0.011               0.00096                    0.00003                    0.00004 
   4039831          4196                78           0.25               0.05               1.64                    0.23                    0.20                28.94                      1.62                      1.46              1.729                   0.014                   0.015               0.00007                    0.00000                    0.00000 
   4244973          4824                74           0.31               0.05               2.27                    0.54                    0.39                12.34                      1.06                      0.78              2.613                   0.020                   0.017               0.00121                    0.00005                    0.00005 
   4139914          4703                89          -0.13               0.06               1.30                    0.16                    0.15                10.97                      0.58                      0.55              2.472                   0.012                   0.012               0.00099                    0.00004                    0.00004 
   4139784          4600                79           0.17               0.05               1.53                    0.20                    0.16                10.58                      0.59                      0.48              2.574                   0.011                   0.010               0.00129                    0.00005                    0.00005 
   4040211          4629                95          -0.31               0.07               1.42                    0.16                    0.15                11.31                      0.47                      0.46              2.481                   0.014                   0.013               0.00098                    0.00003                    0.00003 
   3936921          4534                82           0.11               0.05               0.99                    0.12                    0.07                11.41                      0.54                      0.39              2.322                   0.012                   0.011               0.00067                    0.00003                    0.00003 
   3937217          4663                93          -0.24               0.06               1.03                    0.11                    0.10                11.08                      0.44                      0.42              2.360                   0.013                   0.013               0.00076                    0.00002                    0.00002 
   4243796          4600                78           0.20               0.05               1.31                    0.13                    0.12                10.94                      0.47                      0.38              2.475                   0.011                   0.012               0.00099                    0.00003                    0.00003 
   4243803          4546                84           0.05               0.05               2.92                    0.38                    0.39                25.17                      1.26                      1.31              2.103                   0.017                   0.018               0.00018                    0.00001                    0.00001 
   4346893          4547                73           0.39               0.04               1.12                    0.17                    0.15                10.96                      0.60                      0.54              2.406                   0.016                   0.014               0.00085                    0.00003                    0.00003 
   4346319          4702                78           0.20               0.05               1.60                    0.09                    0.16                11.10                      0.23                      0.46              2.552                   0.010                   0.011               0.00118                    0.00003                    0.00003 
   3833819          4747                86          -0.06               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3730125          4427                95          -0.26               0.06               1.55                    0.57                    0.54                25.64                      3.63                      3.96              1.810                   0.033                   0.038               0.00009                    0.00001                    0.00001 
   3833399          4601                86          -0.02               0.06               1.42                    0.16                    0.16                11.49                      0.53                      0.52              2.470                   0.011                   0.011               0.00094                    0.00003                    0.00003 
   3729799          4626                97          -0.36               0.07               1.46                    0.14                    0.14                11.61                      0.48                      0.47              2.470                   0.010                   0.010               0.00093                    0.00003                    0.00003 
   3834190          4574                78           0.23               0.05               1.14                    0.22                    0.18                10.87                      0.74                      0.62              2.422                   0.023                   0.021               0.00089                    0.00003                    0.00003 
   4242705          4428                97          -0.34               0.07               1.21                    0.23                    0.21                18.12                      1.19                      1.11              2.004                   0.024                   0.025               0.00020                    0.00001                    0.00001 
   4445711          4758                95          -0.34               0.07               1.17                    0.14                    0.13                10.59                      0.46                      0.46              2.457                   0.013                   0.013               0.00099                    0.00003                    0.00003 
   4241369          4852                84          -0.02               0.06               1.84                    0.26                    0.26                10.10                      0.51                      0.56              2.695                   0.016                   0.019               0.00179                    0.00005                    0.00006 
   4345370          4667               125          -1.17               0.09               1.01                    0.11                    0.10                10.41                      0.45                      0.41              2.408                   0.011                   0.011               0.00090                    0.00003                    0.00003 
   4445549          4848               101          -0.51               0.07               0.87                    0.19                    0.12                 3.86                      0.35                      0.24              3.209                   0.011                   0.011               0.01512                    0.00085                    0.00105 
   3935987          4357                75           0.33               0.05               1.37                    0.16                    0.14                15.49                      0.71                      0.68              2.194                   0.012                   0.012               0.00037                    0.00001                    0.00001 
   3934458          4718                88          -0.11               0.06               1.23                    0.12                    0.12                10.75                      0.42                      0.44              2.465                   0.011                   0.011               0.00099                    0.00003                    0.00003 
   4136374          4800                84           0.01               0.05               1.80                    0.13                    0.27                10.84                      0.26                      0.73              2.623                   0.012                   0.015               0.00144                    0.00005                    0.00004 
   4036300          4725                87          -0.08               0.06               1.28                    0.11                    0.14                10.70                      0.37                      0.47              2.485                   0.011                   0.013               0.00104                    0.00003                    0.00003 
   4036007          4770               100          -0.48               0.07               1.21                    0.12                    0.13                10.49                      0.40                      0.45              2.477                   0.012                   0.011               0.00105                    0.00003                    0.00003 
   5084662          4842                96          -0.36               0.07               1.43                    0.13                    0.14                10.89                      0.42                      0.41              2.518                   0.010                   0.010               0.00111                    0.00003                    0.00003 
   5172229          4577                99          -0.42               0.07               1.35                    0.15                    0.13                10.87                      0.47                      0.45              2.497                   0.011                   0.011               0.00105                    0.00004                    0.00004 
   4821839          4433                78           0.23               0.05               1.74                    0.29                    0.29                17.93                      0.98                      1.23              2.175                   0.021                   0.024               0.00030                    0.00001                    0.00001 
   4548615          4227               105          -0.53               0.07               1.14                    0.30                    0.22                32.64                      3.17                      2.51              1.467                   0.024                   0.024               0.00003                    0.00000                    0.00000 
   4548564          4580                97          -0.36               0.07               1.08                    0.12                    0.11                 8.16                      0.34                      0.35              2.647                   0.012                   0.012               0.00198                    0.00006                    0.00006 
   4640537          4584                79           0.18               0.05               1.15                    0.14                    0.13                10.86                      0.53                      0.53              2.425                   0.011                   0.012               0.00089                    0.00003                    0.00003 
   4640930          4873                86          -0.08               0.06               1.41                    0.22                    0.21                 5.23                      0.28                      0.29              3.151                   0.019                   0.020               0.00990                    0.00032                    0.00030 
   5083936          4825                99          -0.47               0.07               1.08                    0.15                    0.13                10.34                      0.52                      0.49              2.444                   0.014                   0.014               0.00098                    0.00003                    0.00003 
   4995788          4640                76           0.27               0.05               1.09                    0.10                    0.09                 4.78                      0.17                      0.16              3.115                   0.010                   0.009               0.00992                    0.00027                    0.00027 
   4546625          4617                82           0.07               0.05               1.09                    0.12                    0.12                10.60                      0.47                      0.45              2.425                   0.012                   0.011               0.00092                    0.00003                    0.00003 
   4448636          4542                74           0.35               0.05               1.16                    0.15                    0.14                11.04                      0.56                      0.56              2.417                   0.012                   0.011               0.00086                    0.00003                    0.00003 
   4908025          4182                81           0.17               0.05               1.39                    0.17                    0.14                25.58                      1.23                      1.09              1.765                   0.013                   0.013               0.00008                    0.00000                    0.00000 
   4995218          4517                86          -0.02               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   4545474          4547                78           0.22               0.05               1.65                    0.19                    0.18                12.47                      0.61                      0.60              2.463                   0.011                   0.011               0.00085                    0.00003                    0.00003 
   4638317          4532                97          -0.34               0.07               1.20                    0.17                    0.15                12.35                      0.63                      0.61              2.335                   0.016                   0.016               0.00064                    0.00002                    0.00002 
   4818830          4805                94          -0.29               0.06               1.23                    0.22                    0.15                10.16                      0.71                      0.51              2.513                   0.014                   0.015               0.00117                    0.00005                    0.00005 
   4906950          4587                80           0.14               0.05               1.47                    0.28                    0.24                 9.91                      0.64                      0.60              2.612                   0.024                   0.024               0.00151                    0.00004                    0.00004 
   4637793          4595                90          -0.15               0.06               1.32                    0.16                    0.15                11.44                      0.58                      0.56              2.443                   0.011                   0.012               0.00089                    0.00003                    0.00003 
   4818420          4619                94          -0.29               0.06               1.20                    0.19                    0.17                10.18                      0.59                      0.55              2.503                   0.014                   0.014               0.00114                    0.00005                    0.00005 
   4818312          4653                98          -0.41               0.07               1.18                    0.14                    0.12                 9.64                      0.45                      0.40              2.543                   0.011                   0.012               0.00132                    0.00004                    0.00004 
   4636731          4461                88          -0.06               0.06               1.28                    0.14                    0.14                14.06                      0.60                      0.63              2.247                   0.013                   0.014               0.00046                    0.00001                    0.00001 
   4729586          4591                96          -0.32               0.07               1.28                    0.15                    0.14                12.31                      0.57                      0.54              2.365                   0.013                   0.013               0.00069                    0.00002                    0.00002 
   4543229          4485                95          -0.28               0.06               1.22                    0.16                    0.15                12.94                      0.69                      0.67              2.298                   0.014                   0.014               0.00056                    0.00002                    0.00002 
   4446405          4672                89          -0.13               0.06               1.55                    0.22                    0.20                 9.46                      0.50                      0.48              2.678                   0.016                   0.018               0.00184                    0.00006                    0.00006 
   2436688          4512                75           0.31               0.05               1.43                    0.29                    0.28                 8.28                      0.79                      0.83              2.756                   0.021                   0.023               0.00252                    0.00028                    0.00026 
   2437965          4175                73           0.43               0.04               1.33                    0.24                    0.31                24.94                      1.70                      2.23              1.765                   0.023                   0.026               0.00009                    0.00000                    0.00000 
   2438051          4491                73           0.39               0.04               1.92                    0.59                    0.60                14.62                      2.09                      2.19              2.388                   0.035                   0.039               0.00062                    0.00010                    0.00009 
   2438333          4507                74           0.35               0.05               1.07                    0.21                    0.11                 7.88                      0.58                      0.36              2.675                   0.023                   0.018               0.00218                    0.00010                    0.00010 
   2570715          4613                95          -0.31               0.07               1.32                    0.25                    0.22                12.66                      0.80                      0.75              2.352                   0.021                   0.023               0.00065                    0.00002                    0.00002 
   1864855          4776                86          -0.05               0.06               1.41                    0.15                    0.14                 6.17                      0.25                      0.24              3.005                   0.012                   0.013               0.00599                    0.00015                    0.00016 
   2013502          4797                82           0.05               0.05               1.82                    0.25                    0.20                10.10                      0.55                      0.48              2.689                   0.011                   0.013               0.00176                    0.00006                    0.00006 
   2444348          4526                79           0.18               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   2303367          4576                79           0.18               0.05               1.01                    0.15                    0.12                10.32                      0.63                      0.52              2.418                   0.010                   0.009               0.00092                    0.00004                    0.00004 
   2303101          4649                77           0.23               0.05               1.01                    0.12                    0.07                 4.64                      0.20                      0.13              3.111                   0.012                   0.012               0.01008                    0.00031                    0.00028 
   2304765          4322                74           0.37               0.05               3.52                    0.78                    0.69                41.37                      2.82                      3.01              1.755                   0.023                   0.029               0.00005                    0.00000                    0.00000 
   2305930          4736               107          -0.69               0.08               0.87                    0.12                    0.06                10.15                      0.49                      0.30              2.367                   0.015                   0.011               0.00083                    0.00002                    0.00002 
   2018392          4587                89          -0.12               0.06               1.43                    0.20                    0.18                12.24                      0.70                      0.66              2.418                   0.010                   0.011               0.00078                    0.00004                    0.00003 
   2307683          4664                92          -0.23               0.06               1.46                    0.16                    0.13                11.26                      0.47                      0.45              2.499                   0.011                   0.012               0.00102                    0.00003                    0.00003 
   1725552          4363                81           0.14               0.05               1.98                    0.47                    0.51                28.96                      2.48                      2.78              1.808                   0.035                   0.038               0.00008                    0.00000                    0.00000 
   1726211          4785               108          -0.72               0.08               1.29                    0.19                    0.16                11.97                      0.62                      0.58              2.393                   0.016                   0.017               0.00075                    0.00002                    0.00002 
   2448225          4622                77           0.25               0.05               1.48                    0.24                    0.22                12.01                      0.70                      0.69              2.449                   0.017                   0.017               0.00086                    0.00003                    0.00003 
   2579661          4797                89          -0.15               0.06               1.48                    0.18                    0.17                 6.02                      0.30                      0.29              3.050                   0.012                   0.013               0.00681                    0.00026                    0.00025 
   2449703          4581                84           0.04               0.05               1.03                    0.14                    0.08                10.63                      0.53                      0.37              2.399                   0.014                   0.012               0.00086                    0.00003                    0.00003 
   2309469          4548                78           0.22               0.05               1.11                    0.13                    0.11                11.85                      0.56                      0.52              2.334                   0.010                   0.009               0.00067                    0.00003                    0.00003 
   2996112          4603                86          -0.04               0.06               1.18                    0.17                    0.15                11.18                      0.60                      0.55              2.413                   0.017                   0.016               0.00084                    0.00003                    0.00003 
   1864183          4557                79           0.20               0.05               1.38                    0.12                    0.12                 9.41                      0.34                      0.33              2.630                   0.009                   0.010               0.00165                    0.00005                    0.00005 
   1719297          4265                88          -0.05               0.06               1.39                    0.21                    0.20                26.01                      1.46                      1.57              1.750                   0.018                   0.018               0.00008                    0.00000                    0.00000 
   1720425          4713                91          -0.20               0.06               0.98                    0.14                    0.10                10.80                      0.61                      0.47              2.364                   0.019                   0.017               0.00078                    0.00004                    0.00004 
   1572175          4627                86          -0.04               0.06               1.75                    0.22                    0.19                10.47                      0.47                      0.45              2.642                   0.013                   0.014               0.00153                    0.00005                    0.00005 
   1162746          4673               103          -0.56               0.07               0.85                    0.08                    0.06                10.25                      0.35                      0.27              2.350                   0.012                   0.010               0.00080                    0.00002                    0.00002 
   1432587          4312                94          -0.23               0.06               0.93                    0.17                    0.06                24.48                      1.54                      0.76              1.636                   0.016                   0.013               0.00006                    0.00000                    0.00000 
   1433730          4627                87          -0.06               0.06               1.84                    0.20                    0.19                12.67                      0.58                      0.56              2.498                   0.011                   0.012               0.00090                    0.00003                    0.00003 
   1576469          4874                80           0.12               0.05               2.03                    0.27                    0.19                 8.86                      0.43                      0.36              2.853                   0.012                   0.013               0.00293                    0.00010                    0.00009 
   1433593          4664                81           0.11               0.05               1.57                    0.18                    0.18                 9.01                      0.40                      0.41              2.723                   0.014                   0.014               0.00214                    0.00006                    0.00006 
   1435573          4596                82           0.10               0.05               0.97                    0.11                    0.10                11.02                      0.56                      0.54              2.345                   0.016                   0.015               0.00073                    0.00004                    0.00004 
   1725732          4101                84           0.09               0.06               1.17                    0.42                    0.26                36.48                      5.43                      3.61              1.377                   0.024                   0.023               0.00002                    0.00000                    0.00000 
   3121940          4616                93          -0.25               0.06               0.89                    0.10                    0.05                10.59                      0.40                      0.25              2.343                   0.012                   0.011               0.00076                    0.00002                    0.00002 
   2995197          4335                84           0.06               0.06               1.38                    0.22                    0.19                22.08                      1.37                      1.32              1.890                   0.015                   0.016               0.00013                    0.00001                    0.00001 
   2994493          4158                84           0.08               0.06               1.60                    0.54                    0.65                37.73                      4.01                      5.86              1.489                   0.037                   0.054               0.00003                    0.00000                    0.00000 
   3122548          4675                88          -0.11               0.06               1.42                    0.28                    0.26                11.91                      0.98                      0.96              2.436                   0.015                   0.015               0.00084                    0.00006                    0.00006 
   3120486          4788                77           0.23               0.05               1.71                    0.16                    0.16                 6.54                      0.25                      0.24              3.038                   0.010                   0.011               0.00609                    0.00016                    0.00017 
   3120585          4814                83           0.02               0.05               1.73                    0.17                    0.18                 7.66                      0.30                      0.32              2.909                   0.011                   0.011               0.00387                    0.00010                    0.00010 
   3346501          4366                79           0.21               0.05               1.23                    0.16                    0.13                14.57                      0.70                      0.62              2.201                   0.014                   0.013               0.00040                    0.00001                    0.00001 
   2993958          4737                80           0.14               0.05               1.81                    0.35                    0.23                11.24                      0.83                      0.52              2.592                   0.023                   0.025               0.00126                    0.00005                    0.00005 
   2714397          4703               105          -0.62               0.07               0.97                    0.10                    0.09                10.09                      0.41                      0.37              2.417                   0.010                   0.010               0.00094                    0.00003                    0.00003 
   2579142          4189                90          -0.09               0.06               1.36                    0.16                    0.18                30.62                      1.55                      1.80              1.598                   0.012                   0.012               0.00005                    0.00000                    0.00000 
   2854297          4619                92          -0.21               0.06               1.65                    0.61                    0.54                13.57                      2.27                      2.28              2.390                   0.032                   0.032               0.00067                    0.00011                    0.00010 
   3237572          4522                80           0.17               0.05               1.69                    0.25                    0.22                13.25                      0.72                      0.68              2.420                   0.018                   0.018               0.00073                    0.00002                    0.00002 
   3118806          4462                75           0.32               0.05               1.01                    0.35                    0.19                13.73                      1.48                      0.85              2.176                   0.034                   0.023               0.00040                    0.00001                    0.00002 
   3444374          4571                81           0.11               0.05               1.26                    0.13                    0.11                 8.89                      0.37                      0.33              2.640                   0.010                   0.011               0.00179                    0.00005                    0.00006 
   2988638          4874                79           0.13               0.05               1.82                    0.24                    0.23                 8.25                      0.47                      0.45              2.865                   0.012                   0.012               0.00324                    0.00014                    0.00014 
   2988988          4651                79           0.17               0.05               1.33                    0.13                    0.11                11.00                      0.44                      0.36              2.477                   0.010                   0.010               0.00099                    0.00003                    0.00003 
   3114408          4539                82           0.09               0.05               1.45                    0.19                    0.17                13.13                      0.62                      0.60              2.364                   0.015                   0.015               0.00064                    0.00002                    0.00002 
   3231503          4705                78           0.20               0.05               1.80                    0.18                    0.16                12.16                      0.47                      0.45              2.525                   0.010                   0.010               0.00101                    0.00003                    0.00003 
   2847978          4431                92          -0.17               0.06               1.11                    0.33                    0.21                20.85                      2.10                      1.45              1.844                   0.035                   0.028               0.00012                    0.00001                    0.00001 
   2569618          4506                75           0.32               0.05               1.21                    0.21                    0.20                 8.86                      0.55                      0.52              2.625                   0.023                   0.023               0.00174                    0.00006                    0.00006 
   2570214          4517                77           0.27               0.05               1.82                    0.57                    0.47                14.40                      1.75                      1.74              2.382                   0.030                   0.034               0.00061                    0.00006                    0.00006 
   2569945          4515                72           0.42               0.04               1.29                    0.46                    0.34                11.93                      1.38                      1.12              2.393                   0.044                   0.041               0.00076                    0.00003                    0.00003 
   3110460          4337                90          -0.11               0.06               1.02                    0.35                    0.14                21.79                      2.52                      1.21              1.775                   0.032                   0.024               0.00010                    0.00001                    0.00001 
   2569055          4500                73           0.40               0.04           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   2435987          4448                75           0.33               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   2568912          4668                91          -0.18               0.06               1.08                    0.10                    0.10                 5.39                      0.21                      0.20              3.007                   0.011                   0.011               0.00687                    0.00018                    0.00018 
   3956513          4673                93          -0.26               0.06               1.71                    0.67                    0.60                13.61                      2.43                      2.46              2.404                   0.026                   0.028               0.00068                    0.00013                    0.00011 
   3748691          4665                82           0.07               0.05               1.40                    0.18                    0.15                11.22                      0.53                      0.49              2.484                   0.014                   0.015               0.00099                    0.00003                    0.00003 
   3955590          4490                79           0.19               0.05               1.02                    0.19                    0.11                13.52                      0.95                      0.56              2.190                   0.017                   0.014               0.00041                    0.00002                    0.00002 
   4057744          4581                86          -0.03               0.06               1.84                    0.33                    0.27                15.83                      1.04                      0.90              2.303                   0.022                   0.022               0.00046                    0.00001                    0.00001 
   4057076          4698                86          -0.04               0.06               1.36                    0.15                    0.16                10.58                      0.40                      0.50              2.520                   0.012                   0.013               0.00114                    0.00004                    0.00003 
   4157282          4495                87          -0.04               0.06               1.81                    0.24                    0.22                20.96                      1.03                      0.99              2.051                   0.016                   0.016               0.00020                    0.00001                    0.00001 
   4262505          4801                92          -0.24               0.06               1.39                    0.14                    0.13                 7.37                      0.31                      0.30              2.847                   0.010                   0.009               0.00348                    0.00012                    0.00011 
   3747777          4597                82           0.08               0.05               1.67                    0.17                    0.15                11.59                      0.47                      0.43              2.532                   0.010                   0.010               0.00107                    0.00003                    0.00003 
   3545147          4635                82           0.08               0.05               1.68                    0.19                    0.18                10.33                      0.45                      0.44              2.633                   0.012                   0.013               0.00152                    0.00005                    0.00005 
   3646933          4262                82           0.12               0.05               1.93                    0.50                    0.50                32.72                      2.79                      3.16              1.691                   0.037                   0.042               0.00006                    0.00000                    0.00000 
   3747860          4603                96          -0.33               0.07               1.43                    0.15                    0.13                11.70                      0.47                      0.44              2.456                   0.011                   0.011               0.00089                    0.00003                    0.00003 
   4056266          4886                86          -0.08               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3849996          4749               109          -0.73               0.08               0.84                    0.13                    0.06                10.12                      0.52                      0.29              2.359                   0.016                   0.012               0.00082                    0.00002                    0.00002 
   3849027          4806                98          -0.42               0.07               0.90                    0.10                    0.09                10.72                      0.55                      0.45              2.331                   0.011                   0.011               0.00073                    0.00003                    0.00003 
   3443483          4783                83           0.02               0.05               1.44                    0.14                    0.14                 6.12                      0.23                      0.23              3.023                   0.012                   0.012               0.00629                    0.00015                    0.00016 
   3645232          4445               113          -0.79               0.08               1.13                    0.16                    0.14                21.76                      1.21                      1.17              1.815                   0.016                   0.016               0.00011                    0.00000                    0.00000 
   3543722          4431                95          -0.26               0.06               1.09                    0.13                    0.11                14.66                      0.66                      0.63              2.145                   0.012                   0.012               0.00035                    0.00001                    0.00001 
   3339894          4628                98          -0.40               0.07               1.53                    0.21                    0.20                13.48                      0.65                      0.64              2.363                   0.017                   0.017               0.00063                    0.00002                    0.00002 
   3847071          4652                90          -0.17               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3642038          4624                91          -0.17               0.06               1.57                    0.16                    0.13                11.63                      0.46                      0.42              2.504                   0.009                   0.009               0.00100                    0.00003                    0.00003 
   3847697          4595                88          -0.09               0.06               1.28                    0.13                    0.13                 9.95                      0.42                      0.41              2.550                   0.010                   0.011               0.00130                    0.00004                    0.00004 
   3453419          4641                76           0.26               0.05               1.63                    0.14                    0.16                11.15                      0.39                      0.41              2.554                   0.013                   0.013               0.00117                    0.00003                    0.00003 
   3858714          4709                79           0.18               0.05               1.59                    0.30                    0.24                10.43                      0.69                      0.61              2.604                   0.021                   0.021               0.00140                    0.00004                    0.00005 
   3756174          4592                74           0.34               0.05               1.25                    0.11                    0.11                 6.34                      0.23                      0.22              2.931                   0.010                   0.010               0.00491                    0.00013                    0.00012 
   3860176          4832                79           0.14               0.05               1.85                    0.26                    0.19                 9.15                      0.49                      0.38              2.780                   0.014                   0.012               0.00240                    0.00006                    0.00007 
   3756737          4515                75           0.33               0.05               1.13                    0.23                    0.17                11.43                      0.84                      0.63              2.375                   0.023                   0.019               0.00075                    0.00003                    0.00003 
   4168909          4630                73           0.37               0.04               1.20                    0.11                    0.10                 5.44                      0.21                      0.20              3.046                   0.009                   0.009               0.00746                    0.00022                    0.00022 
   3760337          4647                80           0.16               0.05               1.31                    0.14                    0.12                11.00                      0.46                      0.41              2.473                   0.011                   0.013               0.00098                    0.00003                    0.00003 
   3658136          4411                88          -0.07               0.06               1.01                    0.43                    0.16                21.49                      2.82                      1.13              1.782                   0.044                   0.024               0.00010                    0.00000                    0.00000 
   4377436          4385                73           0.41               0.04               1.39                    0.26                    0.24                13.19                      1.07                      1.02              2.340                   0.016                   0.016               0.00060                    0.00004                    0.00004 
   4070631          4191                96          -0.26               0.07               1.13                    0.21                    0.20                29.40                      2.20                      2.22              1.555                   0.018                   0.018               0.00005                    0.00000                    0.00000 
   3662233          4149                95          -0.24               0.07               1.73                    0.54                    0.51                38.78                      6.78                      6.73              1.497                   0.017                   0.019               0.00003                    0.00001                    0.00000 
   3866844          4515                73           0.39               0.04               1.17                    0.29                    0.21                11.13                      0.89                      0.66              2.412                   0.032                   0.025               0.00085                    0.00003                    0.00003 
   3869326          4702                77           0.22               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   4484996          4694                69           0.49               0.04               2.41                    0.49                    0.52                12.25                      0.92                      0.94              2.640                   0.024                   0.025               0.00130                    0.00005                    0.00005 
   3355015          4712                87          -0.08               0.06               1.18                    0.14                    0.13                12.25                      0.54                      0.55              2.334                   0.013                   0.013               0.00064                    0.00002                    0.00002 
   3660820          4627                91          -0.19               0.06               1.03                    0.11                    0.10                10.63                      0.43                      0.40              2.397                   0.013                   0.013               0.00085                    0.00003                    0.00003 
   3560181          4540                77           0.27               0.05               1.07                    0.13                    0.11                10.85                      0.56                      0.48              2.399                   0.010                   0.009               0.00084                    0.00003                    0.00004 
   4481621          4443                77           0.26               0.05               1.04                    0.20                    0.11                10.96                      0.70                      0.44              2.379                   0.022                   0.017               0.00079                    0.00003                    0.00003 
   4760954          4690                80           0.13               0.05               1.51                    0.13                    0.19                10.80                      0.31                      0.56              2.550                   0.011                   0.011               0.00121                    0.00004                    0.00003 
   4381519          4893                86          -0.07               0.06               2.08                    0.26                    0.27                 8.11                      0.36                      0.37              2.938                   0.017                   0.017               0.00390                    0.00011                    0.00011 
   4279700          4562                84           0.05               0.05               1.55                    0.17                    0.16                13.19                      0.58                      0.55              2.386                   0.011                   0.011               0.00067                    0.00002                    0.00002 
   4575645          4646                76           0.27               0.05               1.48                    0.19                    0.27                11.07                      0.54                      0.72              2.516                   0.018                   0.029               0.00108                    0.00003                    0.00003 
   4937056          4761                83           0.02               0.05               1.66                    0.12                    0.24                11.03                      0.29                      0.65              2.573                   0.014                   0.017               0.00125                    0.00004                    0.00003 
   4937576          4573                84           0.05               0.05               1.71                    0.20                    0.18                13.50                      0.59                      0.58              2.409                   0.013                   0.014               0.00069                    0.00002                    0.00002 
   5024851          4174                84           0.09               0.05               1.78                    0.38                    0.40                38.51                      3.39                      3.78              1.515                   0.021                   0.023               0.00003                    0.00000                    0.00000 
   4937204          4618                97          -0.36               0.07               1.31                    0.15                    0.14                10.71                      0.46                      0.47              2.496                   0.011                   0.011               0.00107                    0.00004                    0.00004 
   5024476          4880                80           0.11               0.05               2.22                    0.35                    0.22                10.61                      0.62                      0.42              2.735                   0.015                   0.015               0.00186                    0.00006                    0.00005 
   5024240          4864                87          -0.09               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   5023953          4780                79           0.14               0.05               1.88                    0.24                    0.18                11.57                      0.55                      0.47              2.585                   0.013                   0.013               0.00121                    0.00004                    0.00004 
   5023732          4541                84           0.05               0.05               1.69                    0.20                    0.18                14.79                      0.69                      0.64              2.325                   0.012                   0.012               0.00052                    0.00002                    0.00002 
   4378473          4516                97          -0.36               0.07               1.33                    0.16                    0.14                14.41                      0.64                      0.60              2.245                   0.013                   0.013               0.00044                    0.00001                    0.00001 
   4475934          4659                84           0.02               0.05               1.37                    0.15                    0.14                10.96                      0.47                      0.39              2.494                   0.013                   0.014               0.00104                    0.00003                    0.00003 
   4755467          4738                90          -0.19               0.06               1.08                    0.16                    0.13                10.10                      0.57                      0.50              2.464                   0.012                   0.013               0.00105                    0.00004                    0.00004 
   4756934          4431                98          -0.37               0.07               1.25                    0.33                    0.29                21.70                      1.92                      1.89              1.861                   0.031                   0.033               0.00012                    0.00001                    0.00001 
   4662939          4783                72           0.38               0.04               2.26                    0.34                    0.28                11.06                      0.60                      0.51              2.707                   0.012                   0.011               0.00168                    0.00005                    0.00005 
   4570555          4826                89          -0.16               0.06               1.24                    0.14                    0.13                 4.67                      0.19                      0.19              3.192                   0.012                   0.013               0.01216                    0.00034                    0.00033 
   4843143          4576                80           0.15               0.05               1.23                    0.17                    0.14                11.38                      0.67                      0.57              2.414                   0.011                   0.012               0.00083                    0.00004                    0.00004 
   4569298          4589                75           0.30               0.05               1.32                    0.15                    0.13                11.27                      0.49                      0.44              2.456                   0.012                   0.012               0.00093                    0.00003                    0.00003 
   4569691          4857               100          -0.49               0.07               1.10                    0.17                    0.14                10.70                      0.62                      0.51              2.423                   0.017                   0.019               0.00090                    0.00003                    0.00003 
   4271039          4607                98          -0.40               0.07               1.13                    0.12                    0.11                 9.18                      0.38                      0.38              2.565                   0.012                   0.012               0.00146                    0.00005                    0.00005 
   5016549          4869               105          -0.65               0.07               1.53                    0.15                    0.14                 7.17                      0.27                      0.28              2.912                   0.010                   0.010               0.00416                    0.00012                    0.00012 
   4469886          4841                88          -0.13               0.06               1.73                    0.28                    0.27                10.19                      0.59                      0.58              2.660                   0.020                   0.022               0.00164                    0.00004                    0.00005 
   4469602          4645                88          -0.11               0.06               1.79                    0.19                    0.16                13.84                      0.59                      0.51              2.408                   0.010                   0.010               0.00067                    0.00002                    0.00002 
   5288716          4742                91          -0.20               0.06               1.19                    0.10                    0.10                10.74                      0.36                      0.38              2.452                   0.010                   0.010               0.00096                    0.00003                    0.00003 
   5461921          4634                97          -0.37               0.07               1.10                    0.13                    0.12                 6.71                      0.33                      0.33              2.826                   0.010                   0.010               0.00365                    0.00015                    0.00014 
   5113910          4482                96          -0.32               0.07               1.05                    0.28                    0.17                22.53                      2.02                      1.37              1.753                   0.031                   0.024               0.00009                    0.00000                    0.00000 
   5112744          4601                84           0.03               0.05               1.71                    0.18                    0.16                11.73                      0.47                      0.46              2.533                   0.011                   0.013               0.00106                    0.00003                    0.00003 
   5112950          4667                82           0.09               0.05               1.52                    0.21                    0.17                11.35                      0.56                      0.50              2.511                   0.015                   0.016               0.00104                    0.00003                    0.00003 
   5112734          4585                82           0.09               0.05               1.70                    0.17                    0.13                12.21                      0.49                      0.42              2.495                   0.010                   0.010               0.00093                    0.00003                    0.00003 
   5545303          4733                83           0.04               0.05               1.40                    0.10                    0.26                10.85                      0.27                      0.96              2.516                   0.011                   0.014               0.00113                    0.00007                    0.00004 
   5287610          4572                86          -0.03               0.06               1.17                    0.13                    0.12                 8.26                      0.37                      0.36              2.671                   0.011                   0.011               0.00207                    0.00007                    0.00007 
   5374118          4840                84          -0.02               0.06               1.97                    0.17                    0.32                10.47                      0.36                      0.66              2.689                   0.013                   0.019               0.00171                    0.00005                    0.00005 
   5112072          4841                83           0.04               0.05               1.64                    0.15                    0.15                 6.70                      0.24                      0.23              3.000                   0.010                   0.010               0.00545                    0.00014                    0.00014 
   5112387          4684                83           0.05               0.05               1.51                    0.12                    0.18                10.88                      0.27                      0.57              2.546                   0.012                   0.012               0.00119                    0.00004                    0.00003 
   5111949          4670                81           0.10               0.05               1.61                    0.15                    0.20                11.00                      0.35                      0.66              2.565                   0.013                   0.012               0.00123                    0.00005                    0.00005 
   5283798          4736                79           0.17               0.05               1.85                    0.18                    0.38                10.64                      0.38                      0.82              2.646                   0.019                   0.028               0.00153                    0.00005                    0.00005 
   5193840          4907                84          -0.01               0.05               1.88                    0.26                    0.18                 9.05                      0.49                      0.33              2.798                   0.013                   0.011               0.00253                    0.00007                    0.00007 
   5105190          4789                83           0.04               0.05               1.32                    0.16                    0.15                 6.15                      0.28                      0.28              2.980                   0.014                   0.014               0.00567                    0.00017                    0.00017 
   4930906          4590                79           0.17               0.05               1.21                    0.16                    0.14                11.44                      0.63                      0.55              2.405                   0.012                   0.012               0.00081                    0.00003                    0.00003 
   5104949          4582                88          -0.08               0.06               1.03                    0.23                    0.15                12.70                      0.99                      0.66              2.242                   0.026                   0.021               0.00050                    0.00002                    0.00002 
   5017711          4608                82           0.10               0.05               1.36                    0.17                    0.15                11.55                      0.61                      0.54              2.447                   0.012                   0.012               0.00088                    0.00003                    0.00003 
   3656231          4638                83           0.05               0.05               1.29                    0.13                    0.12                10.97                      0.43                      0.41              2.470                   0.011                   0.011               0.00098                    0.00003                    0.00003 
   4169130          4633                79           0.18               0.05               1.34                    0.15                    0.12                11.04                      0.47                      0.40              2.478                   0.012                   0.013               0.00099                    0.00003                    0.00003 
   3758458          4900                78           0.17               0.05               2.58                    0.35                    0.42                11.09                      0.54                      0.65              2.759                   0.018                   0.021               0.00189                    0.00005                    0.00005 
   4276070          4676                73           0.36               0.04               1.70                    0.16                    0.11                11.42                      0.46                      0.21              2.551                   0.012                   0.012               0.00113                    0.00003                    0.00003 
   4275625          4591                81           0.12               0.05               1.32                    0.15                    0.15                12.03                      0.57                      0.57              2.396                   0.010                   0.011               0.00076                    0.00003                    0.00003 
   4069447          4363                88          -0.05               0.06               1.45                    0.18                    0.16                25.54                      1.26                      1.17              1.785                   0.012                   0.013               0.00009                    0.00000                    0.00000 
   3660976          4877                89          -0.18               0.06               2.33                    0.30                    0.26                14.02                      0.72                      0.64              2.511                   0.013                   0.011               0.00084                    0.00003                    0.00003 
   3660554          4794                93          -0.27               0.06               1.50                    0.21                    0.19                11.41                      0.62                      0.58              2.502                   0.014                   0.014               0.00101                    0.00004                    0.00003 
   3867193          4588                84           0.03               0.05               1.37                    0.17                    0.15                10.19                      0.49                      0.45              2.558                   0.013                   0.013               0.00129                    0.00004                    0.00004 
   3973328          4596                86          -0.02               0.06               1.39                    0.21                    0.18                10.39                      0.55                      0.51              2.547                   0.017                   0.018               0.00124                    0.00004                    0.00004 
   4383388          4601                83           0.05               0.05               1.32                    0.13                    0.13                10.09                      0.41                      0.40              2.553                   0.010                   0.010               0.00129                    0.00004                    0.00004 
   4281702          4776                97          -0.40               0.07               1.04                    0.15                    0.13                10.72                      0.56                      0.50              2.394                   0.018                   0.017               0.00084                    0.00003                    0.00003 
   3455760          4572                88          -0.08               0.06               1.49                    0.16                    0.14                10.46                      0.42                      0.40              2.571                   0.011                   0.011               0.00130                    0.00004                    0.00004 
   3247570          4670               104          -0.57               0.07           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   3457618          4585                79           0.18               0.05               1.95                    0.17                    0.18                13.97                      0.52                      0.54              2.436                   0.010                   0.010               0.00071                    0.00002                    0.00002 
   4851519          4719                90          -0.17               0.06               1.28                    0.28                    0.26                11.37                      0.88                      0.85              2.433                   0.027                   0.027               0.00087                    0.00003                    0.00003 
   4764420          4638                80           0.15               0.05               1.29                    0.15                    0.25                10.76                      0.42                      0.81              2.485                   0.016                   0.022               0.00104                    0.00003                    0.00003 
   4764422          4669                90          -0.15               0.06               1.07                    0.15                    0.12                10.83                      0.67                      0.51              2.397                   0.012                   0.013               0.00084                    0.00004                    0.00004 
   4672904          4661                99          -0.43               0.07               1.13                    0.12                    0.11                 8.24                      0.33                      0.34              2.659                   0.011                   0.011               0.00203                    0.00006                    0.00006 
   4480358          4469               120          -0.98               0.09               0.96                    0.19                    0.15                19.63                      1.33                      1.10              1.836                   0.023                   0.021               0.00013                    0.00000                    0.00001 
   4578488          4580                92          -0.21               0.06               1.05                    0.11                    0.10                 8.77                      0.36                      0.34              2.574                   0.011                   0.010               0.00156                    0.00005                    0.00005 
   5026178          4538                89          -0.11               0.06               1.39                    0.20                    0.18                12.16                      0.71                      0.66              2.411                   0.012                   0.013               0.00077                    0.00003                    0.00003 
   4479314          4534                85           0.01               0.06               2.22                    0.28                    0.26                20.02                      0.90                      0.95              2.183                   0.013                   0.014               0.00028                    0.00001                    0.00001 
   4478615          4790                99          -0.47               0.07               1.16                    0.38                    0.34                 7.20                      0.74                      0.68              2.786                   0.037                   0.035               0.00310                    0.00015                    0.00015 
   4937770          4877                84          -0.01               0.05               1.63                    0.25                    0.24                 7.88                      0.45                      0.44              2.855                   0.018                   0.019               0.00332                    0.00010                    0.00010 
   4575420          4658                83           0.05               0.05               1.54                    0.17                    0.17                 9.18                      0.37                      0.37              2.700                   0.013                   0.013               0.00199                    0.00005                    0.00005 
   4571962          4332                87          -0.03               0.06               1.79                    0.28                    0.26                29.67                      1.73                      1.72              1.747                   0.017                   0.018               0.00007                    0.00000                    0.00000 
   4844527          4774               101          -0.50               0.07               1.04                    0.24                    0.18                10.88                      1.02                      0.80              2.381                   0.025                   0.025               0.00080                    0.00006                    0.00006 
   4662188          4473                92          -0.20               0.06               1.37                    0.20                    0.16                17.54                      0.90                      0.85              2.088                   0.015                   0.016               0.00025                    0.00001                    0.00001 
   4570120          4911                83           0.01               0.05               2.13                    0.21                    0.26                 9.01                      0.36                      0.40              2.854                   0.013                   0.014               0.00290                    0.00008                    0.00009 
   4659706          4521                72           0.41               0.04               1.94                    0.31                    0.28                13.72                      0.80                      0.75              2.452                   0.020                   0.020               0.00075                    0.00003                    0.00003 
   4840774          4607                83           0.06               0.05               1.08                    0.19                    0.13                10.65                      0.65                      0.47              2.417                   0.021                   0.016               0.00089                    0.00003                    0.00003 
   4269391          4594                77           0.25               0.05               1.45                    0.31                    0.26                11.63                      0.81                      0.75              2.468                   0.025                   0.028               0.00092                    0.00003                    0.00003 
   4164910          4620                79           0.17               0.05               1.24                    0.23                    0.26                10.64                      0.63                      0.84              2.478                   0.026                   0.028               0.00104                    0.00003                    0.00003 
   5288607          4829                78           0.17               0.05               2.06                    0.15                    0.40                10.51                      0.32                      0.80              2.703                   0.013                   0.023               0.00177                    0.00006                    0.00005 
   5113441          4842                80           0.13               0.05               1.42                    0.16                    0.14                 5.68                      0.24                      0.22              3.082                   0.011                   0.012               0.00775                    0.00022                    0.00022 
   5024967          4705                82           0.07               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   5112974          4686                83           0.04               0.05               1.45                    0.15                    0.13                11.19                      0.46                      0.42              2.501                   0.011                   0.011               0.00103                    0.00003                    0.00003 
   5112880          4568                84           0.05               0.05               2.39                    0.33                    0.28                17.77                      0.92                      0.85              2.317                   0.017                   0.016               0.00043                    0.00001                    0.00001 
   5113041          4598                85           0.01               0.06               1.64                    0.18                    0.16                12.36                      0.52                      0.50              2.468                   0.012                   0.012               0.00087                    0.00003                    0.00003 
   5112491          4755                83           0.03               0.05               1.55                    0.10                    0.20                10.98                      0.23                      0.62              2.547                   0.011                   0.013               0.00118                    0.00004                    0.00003 
   5112481          4265                85           0.05               0.06               2.17                    0.67                    0.50                36.89                      3.35                      3.10              1.642                   0.039                   0.035               0.00004                    0.00000                    0.00000 
   5112373          4664                83           0.06               0.05               1.50                    0.12                    0.17                10.85                      0.28                      0.50              2.543                   0.011                   0.011               0.00118                    0.00003                    0.00003 
   5112730          4693                81           0.09               0.05               1.56                    0.14                    0.11                11.08                      0.40                      0.29              2.540                   0.010                   0.010               0.00114                    0.00003                    0.00003 
   5200152          4753                82           0.08               0.05               1.60                    0.11                    0.27                11.01                      0.22                      0.82              2.560                   0.014                   0.017               0.00122                    0.00004                    0.00004 
   5199906          4861                74           0.31               0.05               2.56                    0.30                    0.34                11.05                      0.52                      0.57              2.757                   0.014                   0.014               0.00189                    0.00006                    0.00006 
   5024143          4818                82           0.06               0.05               1.63                    0.18                    0.17                 6.85                      0.28                      0.28              2.979                   0.013                   0.014               0.00508                    0.00013                    0.00013 
   4937011          4620                86          -0.03               0.06           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   5023889          4568                80           0.15               0.05               1.49                    0.16                    0.14                 9.82                      0.42                      0.38              2.626                   0.012                   0.012               0.00157                    0.00004                    0.00004 
   5024043          4676                91          -0.19               0.06               1.37                    0.13                    0.12                 9.25                      0.35                      0.33              2.642                   0.010                   0.011               0.00173                    0.00005                    0.00005 
   4937257          4650                83           0.05               0.05               1.17                    0.14                    0.13                10.78                      0.49                      0.50              2.443                   0.012                   0.012               0.00094                    0.00003                    0.00003 
   5285357          4648                86          -0.05               0.06               1.02                    0.18                    0.10                10.44                      0.64                      0.41              2.410                   0.021                   0.015               0.00090                    0.00003                    0.00003 
   5457811          4402                73           0.39               0.05               1.42                    0.15                    0.14                12.72                      0.53                      0.54              2.380                   0.010                   0.011               0.00069                    0.00002                    0.00002 
   5111718          4860                79           0.14               0.05               1.59                    0.16                    0.14                 6.43                      0.25                      0.24              3.025                   0.010                   0.011               0.00601                    0.00017                    0.00015 
   5023931          4648                83           0.06               0.05           -9999.00                -9999.00                -9999.00             -9999.00                  -9999.00                  -9999.00          -9999.000               -9999.000               -9999.000           -9999.00000                -9999.00000                -9999.00000 
   5111940          4632                83           0.06               0.05               1.56                    0.17                    0.17                10.21                      0.45                      0.42              2.613                   0.012                   0.013               0.00146                    0.00004                    0.00004 
   5196152          4676                88          -0.11               0.06               1.27                    0.20                    0.19                 7.54                      0.44                      0.43              2.786                   0.020                   0.020               0.00296                    0.00009                    0.00009 
   4933594          4589                80           0.16               0.05               1.09                    0.17                    0.15                10.59                      0.61                      0.51              2.426                   0.018                   0.016               0.00092                    0.00003                    0.00003 
   5282875          4846                89          -0.17               0.06               1.66                    0.27                    0.19                11.09                      0.70                      0.47              2.567                   0.019                   0.020               0.00120                    0.00004                    0.00004 
   5371626          4473                81           0.13               0.05               1.57                    0.21                    0.20                16.61                      0.82                      0.85              2.193                   0.015                   0.016               0.00034                    0.00001                    0.00001 
   5283958          4855                86          -0.06               0.06               1.96                    0.25                    0.18                11.10                      0.56                      0.39              2.641                   0.010                   0.010               0.00143                    0.00005                    0.00005 
   4930464          4629                91          -0.18               0.06               1.48                    0.17                    0.15                10.91                      0.51                      0.49              2.532                   0.010                   0.010               0.00114                    0.00004                    0.00004 

==> anc/Table5.txt <==
Title:
Authors:
Table:
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1-  8 I8     ---     KIC-ID  Star number in the Kepler Input Catalog
  10- 13 I4     K       Teff    Effective temperature, taken from the Pinsonneault et al.(2012) SDSS calibration
  15- 20 F6.3   ---     [Fe/H]  Metallicity in the Kepler Input Catalog
  22- 26 F5.3   ---     log(g)  Asteroseismic surface gravity
  28- 32 F5.3   ---   e_log(g)  Error in the surface gravity
--------------------------------------------------------------------------------
Note (1):   ***ADD LENGTHY NOTES HERE***
Note (2):   ***OR REMOVE THIS SECTION***
--------------------------------------------------------------------------------
 1161618 4907 -0.112 2.426 0.010 
 1432587 4693 -0.022 1.661 0.024 
 1433593 5013 -0.141 2.741 0.014 
 1433730 4829 -0.099 2.504 0.013 
 1435573 4943 -0.113 2.324 0.012 
 1720425 4794 -0.368 2.357 0.011 
 1725552 4534 -0.328 1.786 0.024 
 1726211 5147 -0.961 2.408 0.014 
 1864183 4795 -0.334 2.632 0.010 
 1864855 5009 -0.016 3.013 0.010 
 1868101 4639 -0.237 2.399 0.014 
 2013502 4973 -0.339 2.698 0.010 
 2018392 4881 -0.134 2.429 0.012 
 2142095 5022 -0.496 2.369 0.013 
 2300503 4692 -0.057 2.047 0.017 
 2303367 4811  0.199 2.429 0.011 
 2305930 4978 -0.450 2.378 0.013 
 2307683 4907 -0.427 2.510 0.011 
 2309469 4813  0.021 2.352 0.011 
 2424822 4992  0.115 2.879 0.010 
 2424934 4986 -0.075 2.434 0.012 
 2424955 4864  0.052 2.617 0.011 
 2425631 4774 -0.819 2.215 0.014 
 2444348 4800 -0.072 2.377 0.011 
 2448225 4837 -0.027 2.452 0.011 
 2449703 4833 -0.083 2.401 0.011 
 2554924 4836  0.148 2.429 0.012 
 2695975 4635 -0.100 1.931 0.020 
 2696628 4572  0.029 1.901 0.015 
 2696732 5084 -0.200 2.864 0.009 
 2696955    0  0.000 2.941 0.018 
 2714397 5132 -0.530 2.430 0.010 
 2831788 4858 -0.105 2.638 0.013 
 2988988 4959  0.021 2.488 0.011 
 2995197 4578  0.009 1.905 0.019 
 3098045 5041 -0.155 2.446 0.010 
 3098716 5175 -0.169 2.407 0.011 
 3100193 4577  0.122 2.371 0.012 
 3101090 4937 -0.226 2.409 0.012 
 3110460 4678 -0.166 1.802 0.027 
 3114408 4804 -0.038 2.375 0.012 
 3120486 5062  0.147 3.051 0.010 
 3120585 5048 -0.069 2.925 0.011 
 3121940 4916 -0.268 2.348 0.012 
 3217051 4793  0.215 2.457 0.011 
 3231503 4904 -0.020 2.532 0.012 
 3323943 4978 -0.380 2.419 0.010 
 3326790 4907 -0.090 2.319 0.011 
 3339894 4983 -0.008 2.387 0.013 
 3346501 4657  0.006 2.211 0.014 
 3425476 4954 -0.063 2.507 0.012 
 3426898 5058 -0.610 2.717 0.010 
 3443483 5104  0.119 3.034 0.010 
 3444374 4855  0.038 2.653 0.011 
 3526061 4949 -0.074 3.008 0.007 
 3528656 4834 -0.250 2.226 0.014 
 3529276 4940 -0.335 2.661 0.012 
 3530520 4772  0.412 2.434 0.013 
 3531478 5161 -0.566 3.294 0.009 
 3631092 5144  0.019 3.193 0.009 
 3631402 4942 -0.363 2.577 0.012 
 3642038 4907 -0.302 2.512 0.012 
 3645232 4797 -0.171 1.822 0.018 
 3729799 4879 -0.412 2.477 0.012 
 3730953 5143 -0.327 2.595 0.011 
 3744043 5182 -0.093 2.956 0.009 
 3747777 4820  0.152 2.530 0.012 
 3747860 4952 -0.148 2.471 0.011 
 3748585 4818  0.373 2.553 0.011 
 3748691 4936  0.473 2.497 0.011 
 3835996 4915 -0.309 2.564 0.012 
 3839310 4738 -0.384 2.023 0.016 
 3842486 4617  0.337 1.981 0.017 
 3847071 4938 -0.032 2.692 0.011 
 3847697 4868 -0.027 2.561 0.010 
 3849996 5127 -0.151 2.361 0.011 
 3854605 4816  0.264 2.475 0.012 
 3935987 4533  0.043 2.190 0.012 
 3936921 4719 -0.059 2.322 0.013 
 3941538 4777  0.490 2.302 0.017 
 3946389 4682 -0.096 2.266 0.014 
 3955590 4673  0.518 2.208 0.015 
 4036007 4993 -0.412 2.495 0.010 
 4039306 4955 -0.100 2.434 0.011 
 4042951 4991 -0.412 2.415 0.012 
 4044238    0  0.000 2.442 0.019 
 4056266 5157 -0.157 2.861 0.010 
 4057076 4973 -0.702 2.533 0.010 
 4057744 4793 -0.055 2.314 0.012 
 4140726 4790 -0.202 2.606 0.012 
 4157282 4699 -0.782 2.065 0.015 
 4243796 4789 -0.280 2.482 0.011 
 4249128 4787 -0.218 2.524 0.011 
 4249357 4859 -0.482 2.580 0.012 
 4262505 5132 -0.562 2.856 0.009 
 4345370 5051 -0.475 2.407 0.010 
 4350501 4863  0.002 3.025 0.007 
 4365609 5151 -0.594 2.441 0.012 
 4445711 5004 -0.602 2.460 0.014 
 4446181 4950 -0.294 2.382 0.016 
 4448636 4754  0.326 2.423 0.011 
 4448777 5007  0.116 3.251 0.008 
 4456739 4812  0.108 2.470 0.011 
 4457200 4873 -0.023 2.540 0.012 
 4457395 4991 -0.088 2.431 0.010 
 4489185 5066 -0.376 2.886 0.009 
 4545474 4715  0.407 2.455 0.013 
 4546625 4734  0.157 2.431 0.012 
 4548564 4791 -0.158 2.641 0.011 
 4553892 4950 -0.129 2.544 0.013 
 4555456 4650 -0.049 1.805 0.019 
 4636731 4749 -0.048 2.262 0.012 
 4638317 4789 -0.191 2.342 0.013 
 4640537 4728  0.277 2.425 0.010 
 4644949 5037 -0.189 2.690 0.010 
 4645692 4939 -0.591 2.459 0.011 
 4646245 4845  0.412 2.546 0.010 
 4736611 5083 -0.485 2.868 0.010 
 4738255 5018 -0.391 2.082 0.015 
 4738610 4673  0.090 1.840 0.025 
 4739728 4946 -0.099 2.373 0.012 
 4743924 5099  0.080 2.921 0.009 
 4770846 4983 -0.129 2.663 0.009 
 4771707 4453 -0.356 1.673 0.019 
 4773539 5026 -0.176 2.537 0.012 
 4818830 5054 -0.163 2.525 0.013 
 4821839 4615 -0.101 2.189 0.012 
 4828670 4850  0.162 2.541 0.013 
 4857853 4709  0.221 2.395 0.011 
 4908025 4273 -0.193 1.766 0.018 
 4920044 4674 -0.400 1.881 0.018 
 4946220 4297 -0.159 2.223 0.016 
 4949422 4962  0.130 2.591 0.011 
 4950323 4912  0.134 2.651 0.010 
 4995218 4692 -0.055 2.029 0.019 
 5000307 5209 -0.353 2.542 0.010 
 5002776 4771 -0.523 2.367 0.016 
 5005217 4900  0.494 2.518 0.012 
 5006817 5033  0.288 3.067 0.009 
 5008996 4951 -0.154 2.383 0.011 
 5009393 4920  0.262 2.415 0.011 
 5032140 4854  0.005 2.558 0.010 
 5034571 4771  0.231 2.675 0.013 
 5084662 5083 -0.588 2.523 0.011 
 5087542 4877 -0.119 2.455 0.011 
 5088148 4931  0.076 2.405 0.012 
 5088362 4934 -0.017 2.489 0.010 
 5091962 4832 -0.203 2.247 0.013 
 5095946 4884  0.117 2.464 0.010 
 5121116 4710  0.069 2.262 0.014 
 5121605 4872 -0.164 2.443 0.011 
 5129011 4834  0.020 2.531 0.010 
 5172229 4868 -0.025 2.497 0.009 
 5266416 4934 -0.225 2.420 0.012 
 5269165 4779  0.022 2.374 0.012 
 5270933 4785  0.356 2.454 0.007 
 5307203 4897 -0.055 2.588 0.011 
 5353178 4991 -0.143 2.347 0.012 
 5360757 4724  0.410 2.475 0.013 
 5364240 5025 -0.081 2.753 0.010 
 5380775 4907  0.122 2.717 0.009 
 5384584 4718  0.038 2.134 0.013 
 5385518 4861  0.181 2.650 0.010 
 5392657 4684  0.219 2.539 0.010 
 5436082 5045  0.213 2.489 0.011 
 5436814 4813 -0.293 1.914 0.018 
 5524720 4666  0.472 2.192 0.014 
 5526083 5169 -0.070 2.525 0.010 
 5530598 4870 -0.067 2.918 0.010 
 5612549 5125 -0.567 2.347 0.012 
 5615439 4897 -0.067 2.099 0.018 
 5694720 4783  0.235 2.393 0.012 
 5698156 4956 -0.576 1.921 0.018 
 5700368 5011 -0.351 2.464 0.011 
 5709564 4959 -0.058 2.335 0.012 
 5709667 4980  0.055 2.864 0.010 
 5780782 4644  0.183 1.924 0.018 
 5782127 5055 -0.140 2.368 0.013 
 5782671 4758  0.093 2.218 0.014 
 5787509 4842  0.018 2.393 0.012 
 5790837 4720  0.278 2.565 0.011 
 5791844 5072  0.098 2.639 0.009 
 5794100 4836 -0.064 2.441 0.011 
 5795250 4921  0.094 2.604 0.011 
 5795626 5323 -1.013 2.509 0.010 
 5806522 4846  0.269 2.664 0.010 
 5866737 5140 -0.443 2.732 0.009 
 5872509 4949 -0.029 2.483 0.009 
 5900096 4683  0.538 2.399 0.012 
 5903484 4724  0.045 2.380 0.014 
 5905655 4620 -0.063 2.024 0.013 
 5950394 4901 -0.069 2.489 0.011 
 5950668 4605 -0.078 1.950 0.015 
 5959615 4952 -0.118 2.364 0.012 
 5963732 4814 -0.251 1.879 0.019 
 5983299 5099 -0.032 2.714 0.009 
 6029189 4985 -0.111 2.745 0.010 
 6029474 4851 -0.040 2.777 0.010 
 6032639 5037 -0.070 2.557 0.012 
 6033938 5079 -0.022 3.115 0.009 
 6037660 5040 -0.116 2.381 0.014 
 6037858 4963 -0.047 2.551 0.012 
 6043187 4914 -0.072 2.701 0.010 
 6067958 4911 -0.365 2.155 0.014 
 6115575 4776  0.282 2.587 0.010 
 6117517 4896  0.297 2.976 0.010 
 6118479 5002 -0.057 2.707 0.012 
 6123202 4828  0.299 2.618 0.011 
 6125893 4589  0.274 1.807 0.028 
 6140161 4743 -0.113 2.064 0.016 
 6144777 4889 -0.062 3.012 0.009 
 6150124    0  0.000 2.519 0.021 
 6191288 4890 -0.462 2.311 0.015 
 6192431 4838 -0.037 2.449 0.012 
 6196149 4940  0.074 2.364 0.015 
 6197019 4737  0.121 1.875 0.017 
 6198581 5038 -0.208 2.528 0.011 
 6200565 5018 -0.149 2.457 0.010 
 6231193 4817 -0.444 2.399 0.014 
 6277741 4634  0.448 2.274 0.014 
 6279491 5035 -0.100 2.353 0.012 
 6286142 4574 -0.014 1.989 0.014 
 6304081    0 -0.032 2.712 0.014 
 6357879 5252 -0.218 2.549 0.011 
 6363090 5009 -0.150 2.535 0.009 
 6365867 5139 -0.204 2.362 0.012 
 6370549 4636 -0.122 1.955 0.021 
 6371008 4958  0.050 2.416 0.013 
 6382830 4708  0.461 2.204 0.024 
 6383574 4530 -0.303 1.867 0.023 
 6418912 4700  0.497 2.390 0.015 
 6431941 4899 -0.331 2.220 0.011 
 6444595 4855 -0.281 2.207 0.014 
 6448010 5018 -0.129 2.452 0.014 
 6451238 4786  0.554 2.398 0.015 
 6465610 4922 -0.426 2.499 0.010 
 6508328 4872  0.263 2.482 0.009 
 6508943 4884  0.235 2.437 0.013 
 6522182 4661 -0.196 1.807 0.016 
 6547007 5017 -0.587 2.487 0.010 
 6549467 4517 -0.250 1.759 0.022 
 6579495 4965 -0.008 2.837 0.010 
 6579998 5256 -0.695 2.419 0.013 
 6580479 5039 -0.416 2.459 0.013 
 6591336 4623  0.479 2.271 0.013 
 6593623 4894 -0.014 2.482 0.013 
 6606106 5036  0.010 2.409 0.011 
 6610828 5028  0.006 2.449 0.011 
 6612293 4933  0.067 2.540 0.012 
 6614588 5076 -0.078 2.521 0.010 
 6665058 4979 -0.032 2.929 0.008 
 6680734 4896 -0.530 2.153 0.014 
 6690139 5209 -0.597 2.977 0.010 
 6696436 4926 -0.434 2.301 0.011 
 6718509 4379 -0.188 1.907 0.016 
 6751876 5020 -0.483 2.384 0.012 
 6762022 5024  0.014 2.511 0.012 
 6768319 4885 -0.252 2.631 0.010 
 6779699 4794  0.344 2.842 0.011 
 6780490 4975 -0.130 2.478 0.013 
 6804138 5142 -0.365 2.828 0.011 
 6805631 4894 -0.048 2.533 0.010 
 6837256 5008 -0.620 2.452 0.011 
 6838420 4535  0.267 2.368 0.013 
 6838707 4930 -0.029 2.429 0.010 
 6849167 5102  0.062 2.454 0.010 
 6851499 4926 -0.129 2.617 0.011 
 6853465 5100 -0.085 2.844 0.010 
 6853779 4777  0.154 1.972 0.017 
 6854095 5091 -0.179 2.397 0.012 
 6878800 4736 -0.015 2.210 0.011 
 6888756 4609  0.085 2.034 0.014 
 6925158 4895  0.153 2.866 0.010 
 6949816 5087 -0.147 2.818 0.009 
 6951925 4980  0.036 2.549 0.012 
 6952140 4612 -0.256 1.835 0.020 
 6952430 5027  0.088 2.471 0.009 
 6964342 4787  0.233 2.506 0.011 
 7006979 5031 -0.014 2.435 0.013 
 7018252 5065 -0.329 2.349 0.011 
 7020371 4783 -0.019 2.082 0.012 
 7031016 4986  0.045 2.446 0.011 
 7039075 5047 -0.215 2.573 0.009 
 7048889 4792 -0.856 2.386 0.011 
 7049306 4796  0.103 2.420 0.012 
 7060732 4892 -0.049 3.023 0.010 
 7092067 4863 -0.252 2.597 0.010 
 7093179 4802 -0.269 2.383 0.012 
 7100768 5080 -0.066 2.317 0.013 
 7103297 5005  0.252 2.499 0.010 
 7109120 4728  0.432 2.665 0.011 
 7118721 5128  0.058 2.738 0.009 
 7177015 4879  0.425 2.825 0.011 
 7204369 4629  0.076 2.104 0.013 
 7206531 5026  0.032 2.570 0.011 
 7213716 4712 -0.515 2.053 0.017 
 7258771 4945 -0.142 2.824 0.009 
 7259653 4840 -0.406 2.507 0.013 
 7270142 4791 -0.014 2.609 0.007 
 7272257 4897  0.006 2.273 0.012 
 7273672 4808  0.102 2.275 0.012 
 7281777 4914  0.182 2.469 0.009 
 7289277 5022 -0.066 2.373 0.012 
 7293531 4846 -0.204 2.217 0.016 
 7293609 4996 -0.148 2.403 0.012 
 7294715 4957  0.026 2.544 0.009 
 7297940 5072  0.088 2.913 0.010 
 7303187 4654 -0.091 2.319 0.012 
 7340724 5044 -0.108 3.025 0.009 
 7341343 4643  0.128 2.033 0.016 
 7346365 4865  0.053 2.618 0.012 
 7346442 4998 -0.289 2.595 0.010 
 7365701 5156 -0.435 2.412 0.012 
 7366121    0  0.000 2.554 0.016 
 7366820 5042  0.028 2.462 0.013 
 7374855    0  0.000 2.481 0.011 
 7378357 4823 -0.351 1.796 0.022 
 7382407 4941 -0.102 2.554 0.010 
 7384523 4836  0.017 2.443 0.011 
 7387188 4818  0.245 2.421 0.011 
 7420223 4969 -0.058 2.454 0.009 
 7429055 4818  0.212 2.681 0.012 
 7435143 4743  0.309 2.682 0.011 
 7445698 4983 -0.109 2.496 0.010 
 7446560 4688 -0.095 1.984 0.011 
 7448051 4782  0.229 2.414 0.011 
 7500388 4945 -0.426 2.509 0.014 
 7513379 5241 -0.265 2.956 0.009 
 7522297 5059 -0.205 2.420 0.011 
 7523875 5129 -0.355 2.850 0.011 
 7529215 5121 -0.218 2.868 0.009 
 7540130 4661 -0.365 1.991 0.014 
 7552779 4639 -0.025 1.755 0.026 
 7581822 4984 -0.045 3.117 0.009 
 7585523 5088 -0.128 2.473 0.011 
 7587099 5061 -0.097 2.480 0.011 
 7591642 5008 -0.298 2.361 0.014 
 7594865 5096 -0.143 2.403 0.011 
 7595155 4740  0.578 2.359 0.012 
 7595285 5018 -0.035 2.374 0.013 
 7596701 5039 -0.217 2.569 0.014 
 7611069 5092  0.021 3.104 0.009 
 7618122 4850  0.063 2.747 0.009 
 7619034 4989 -0.106 2.558 0.011 
 7619745 5183 -0.196 3.139 0.009 
 7626457 4956 -0.008 3.143 0.010 
 7661609 4735  0.330 2.252 0.014 
 7663241 4924 -0.112 2.275 0.014 
 7667657 5088 -0.007 2.548 0.012 
 7668782 4789 -0.056 2.045 0.013 
 7670419 4810  0.340 2.393 0.016 
 7671562 4912  0.189 2.395 0.012 
 7672405 5028 -0.151 2.041 0.015 
 7674224 4991  0.170 3.023 0.010 
 7677317 4813  0.087 2.293 0.012 
 7685724 5178 -0.213 2.466 0.011 
 7693833 5200 -1.449 2.430 0.011 
 7697146 5026 -0.059 2.696 0.009 
 7701048 4775  0.125 2.508 0.012 
 7732065 4745  0.047 1.990 0.017 
 7732335 5156 -0.055 2.821 0.011 
 7734065 5216 -0.352 2.346 0.011 
 7749249 4933  0.007 2.760 0.010 
 7764335 4639 -0.371 1.895 0.008 
 7799762 4810 -0.144 2.151 0.015 
 7802551 4793 -0.242 1.993 0.014 
 7808227 5176 -0.074 2.424 0.011 
 7820638    0  0.000 2.587 0.015 
 7821234 4893  0.263 2.452 0.011 
 7831348 4979 -0.462 2.451 0.011 
 7841410 4360 -0.283 1.758 0.021 
 7867854 5172 -0.215 2.421 0.011 
 7868532 4720  0.494 2.757 0.012 
 7872519 5057 -0.093 2.427 0.010 
 7888403 4836 -0.026 2.584 0.013 
 7905696 4806  0.110 2.542 0.012 
 7919558 4865 -0.162 2.480 0.012 
 7935931 4817  0.495 2.391 0.012 
 7936033 4662  0.015 2.040 0.016 
 7938029 4653  0.108 2.246 0.015 
 7944142    0  0.000 2.785 0.016 
 7948086 5102  0.132 2.541 0.011 
 7949599 4913  0.125 2.433 0.011 
 7957166 5060  0.313 3.210 0.010 
 7989213 4511 -0.383 1.816 0.021 
 8005116 4872  0.203 2.499 0.011 
 8039416 4852  0.218 2.407 0.012 
 8041612 4890 -0.186 1.473 0.034 
 8045883 4931 -0.091 2.393 0.011 
 8056874 5017 -0.131 2.642 0.009 
 8078554 5081  0.002 2.460 0.013 
 8081278 4838  0.165 2.417 0.011 
 8081535 4945  0.187 2.531 0.013 
 8085998 5062 -0.167 2.460 0.012 
 8086192 4965  0.066 2.776 0.011 
 8087067 5011 -0.265 2.904 0.009 
 8088244 5172 -0.846 2.407 0.010 
 8094602 4840  0.008 2.647 0.012 
 8099073 5008 -0.060 2.532 0.009 
 8120076 4928 -0.083 2.440 0.011 
 8123843 4752  0.184 2.438 0.011 
 8144529 4897  0.223 2.499 0.009 
 8154383 4887  0.286 2.716 0.010 
 8160590 4838  0.081 2.424 0.012 
 8164977 5030  0.033 2.441 0.011 
 8173148 4931  0.106 2.451 0.011 
 8173725 5039 -0.181 2.600 0.013 
 8176543 4637 -0.047 2.024 0.018 
 8195595 4952 -0.127 2.721 0.009 
 8196436 4836  0.022 2.501 0.012 
 8210100 4782  0.449 2.521 0.010 
 8212786 4622  0.413 2.197 0.020 
 8232851 4878  0.291 2.578 0.011 
 8233917 4881  0.150 2.376 0.011 
 8235013 4954 -0.113 2.377 0.012 
 8241402 4867 -0.255 2.374 0.012 
 8246635 4866  0.312 2.517 0.011 
 8248948 4576  0.235 2.353 0.012 
 8258311 5010 -0.592 2.458 0.009 
 8260453 4944  0.020 2.538 0.010 
 8278906 5008 -0.249 2.400 0.012 
 8284032 5097 -0.580 2.496 0.011 
 8285025 4714 -0.119 2.080 0.017 
 8293158 4939 -0.129 2.440 0.011 
 8293686 4524 -0.128 1.900 0.019 
 8300747 4902 -0.479 2.101 0.014 
 8307630 5034 -0.404 2.420 0.011 
 8346238 4799  0.201 2.395 0.014 
 8350443 5074 -0.291 2.400 0.012 
 8350645 4927 -0.095 2.643 0.010 
 8359169 4980  0.158 2.640 0.009 
 8366239 5280 -0.033 3.177 0.009 
 8377116 4802  0.238 2.394 0.012 
 8378653 5028  0.007 2.864 0.010 
 8381505 4558 -0.136 1.796 0.025 
 8386921 4762 -0.115 2.320 0.014 
 8396782 4922 -0.493 2.822 0.012 
 8410006 4966 -0.578 2.393 0.012 
 8415501 4990 -0.163 2.397 0.013 
 8431695 5070 -0.354 2.682 0.010 
 8432239 4875  0.192 2.610 0.012 
 8454209 4577 -0.227 2.061 0.015 
 8458519 4857  0.104 2.401 0.012 
 8462934 4963  0.080 2.767 0.009 
 8475025 5106 -0.115 2.959 0.010 
 8475511 4855 -0.597 2.030 0.013 
 8480097 4974  0.188 3.202 0.009 
 8482522 4780  0.391 2.410 0.012 
 8495082 4683 -0.091 1.853 0.020 
 8506788 5053 -0.418 2.392 0.011 
 8507397 5071 -0.327 2.464 0.011 
 8508931    0  0.000 2.664 0.010 
 8515390 5070 -0.305 2.654 0.010 
 8518198 4864 -0.283 3.037 0.010 
 8522040 4921 -0.148 2.561 0.010 
 8525359 4765  0.218 2.631 0.013 
 8526108 4892 -0.281 2.533 0.012 
 8539201 5154 -0.510 2.448 0.010 
 8540615 5143 -0.209 2.569 0.011 
 8540767 5115 -0.142 2.363 0.013 
 8545504 5121 -0.184 2.948 0.009 
 8547390 4736  0.118 2.552 0.008 
 8561238 4964  0.025 2.657 0.010 
 8583586 4913 -0.275 2.568 0.011 
 8611833 4975  0.249 2.492 0.011 
 8612520 4951  0.039 2.525 0.010 
 8612811 5102  0.010 2.434 0.010 
 8624155 5117 -0.131 2.829 0.010 
 8628585 4930  0.242 2.460 0.012 
 8669282 5056 -0.038 2.499 0.010 
 8683589 4889 -0.253 2.115 0.012 
 8686058 5057 -0.123 2.555 0.010 
 8686389 4797  0.316 2.271 0.012 
 8690009 4848  0.198 2.365 0.012 
 8707667 4796  0.035 2.439 0.011 
 8708654 5043 -0.234 2.662 0.010 
 8718745 4991 -0.620 3.009 0.009 
 8748278 5059 -0.200 2.442 0.011 
 8753234 5024  0.211 2.660 0.010 
 8757215 4997  0.060 2.455 0.008 
 8758700 5007 -0.280 2.395 0.011 
 8771414 4809  0.054 2.503 0.013 
 8803432 5079  0.062 2.409 0.011 
 8812397 4951  0.180 2.735 0.009 
 8813946    0  0.000 2.782 0.012 
 8827646 4997 -0.187 2.431 0.012 
 8827934 5024 -0.050 2.657 0.012 
 8839028 4659  0.155 2.329 0.011 
 8840004 5181 -0.155 1.962 0.014 
 8843610 4856 -0.130 2.512 0.009 
 8845313 4979 -0.571 2.491 0.012 
 8845321 4919 -0.201 2.419 0.010 
 8846187 4898 -0.230 2.604 0.010 
 8867740 4960 -0.238 2.245 0.013 
 8880420 4803 -0.075 2.214 0.013 
 8907943 4653  0.548 2.405 0.011 
 8909673 4758 -0.200 2.539 0.010 
 8911558 4809 -0.211 2.510 0.012 
 8934264 4801 -0.272 1.838 0.018 
 8936084 5347 -0.731 2.421 0.014 
 8936339 5105 -0.017 2.560 0.011 
 8936409 4684 -0.082 1.754 0.025 
 8941202 5183 -0.120 2.447 0.013 
 8949653 4665  0.132 2.232 0.012 
 8955683 5086 -0.003 2.587 0.012 
 8962844 4994 -0.240 2.530 0.010 
 9002344 4969 -0.052 2.538 0.011 
 9009805 5113  0.002 2.607 0.010 
 9020419 5147 -0.298 2.448 0.010 
 9021464 5167 -0.102 2.507 0.011 
 9027245 4882 -0.287 2.596 0.010 
 9028697 4890 -0.015 2.673 0.011 
 9072262 5161 -0.372 2.495 0.010 
 9075872 5307 -0.094 3.106 0.009 
 9086505 4987 -0.097 2.426 0.012 
 9088119 5069 -0.672 2.425 0.011 
 9112472 4707 -0.493 2.567 0.012 
 9115334 4837  0.113 2.737 0.013 
 9139859 4810  0.307 2.747 0.012 
 9143834 4883 -0.522 2.103 0.012 
 9143924 4772  0.002 1.883 0.019 
 9145781 5116 -0.093 3.292 0.010 
 9145952 5002 -0.037 2.428 0.009 
 9145955 5221 -0.377 3.032 0.010 
 9150223 5069 -0.526 2.475 0.010 
 9151763 4618 -0.269 2.029 0.012 
 9157260 5154 -0.315 3.285 0.009 
 9159227 4795  0.343 2.367 0.013 
 9166023 4478 -0.075 2.152 0.016 
 9173371 5044 -0.383 2.906 0.009 
 9176207 4761 -0.062 2.659 0.011 
 9217456 4721  0.086 1.922 0.014 
 9265513 5032 -0.400 2.588 0.010 
 9267654 5062  0.261 2.973 0.009 
 9268146 4813  0.182 2.395 0.011 
 9269772 4887 -0.037 2.669 0.011 
 9300159 5017 -0.215 3.122 0.009 
 9307073 4788  0.009 2.526 0.014 
 9328135 4831  0.292 2.642 0.012 
 9329200 4917  0.132 2.779 0.010 
 9332840 4951  0.212 2.508 0.012 
 9333184 5106 -0.183 2.422 0.011 
 9333501 4990 -0.304 2.349 0.012 
 9340114 4834  0.092 2.347 0.013 
 9344639 4556 -0.467 1.704 0.015 
 9346288 4852 -0.141 2.346 0.012 
 9351617 5060 -0.225 2.508 0.011 
 9390293 4876  0.080 2.410 0.013 
 9392039 5149 -0.076 2.481 0.011 
 9395535 4890 -0.101 2.247 0.015 
 9396363 5063  0.195 2.535 0.009 
 9414068 4815 -0.208 1.899 0.016 
 9427247 4985 -0.169 2.957 0.011 
 9430786 4815 -0.155 2.485 0.013 
 9447310 4944  0.176 2.768 0.010 
 9451434 4910  0.024 2.351 0.011 
 9456598 4967  0.294 2.519 0.013 
 9475697 4999  0.197 2.960 0.010 
 9508346 4781 -0.008 2.008 0.016 
 9511938 4817  0.131 2.583 0.010 
 9517003 4777 -0.187 1.796 0.018 
 9517542 4783  0.108 2.205 0.013 
 9520156 5082 -0.068 2.408 0.013 
 9551036 4886 -0.003 2.628 0.012 
 9569462 4851 -0.231 2.348 0.012 
 9574650 5176 -0.056 2.938 0.009 
 9579860 5000 -0.295 2.645 0.010 
 9589500 5192 -0.115 2.931 0.010 
 9589638 5083 -0.288 2.512 0.009 
 9611634 4821 -0.258 2.351 0.012 
 9631782 4830  0.258 2.723 0.010 
 9635388 4920  0.231 2.496 0.010 
 9635603 5146 -0.186 2.419 0.010 
 9635649 5255  0.036 3.226 0.009 
 9640886 4774  0.368 2.430 0.012 
 9641772 4954  0.061 2.447 0.013 
 9650046 5120  0.161 2.743 0.009 
 9650527 5197 -0.161 2.654 0.010 
 9652494    0  0.000 2.533 0.020 
 9658002 4805  0.136 2.442 0.011 
 9704774 5019  0.098 2.445 0.012 
 9705636 4843  0.261 2.425 0.010 
 9705687 5361 -0.245 2.791 0.009 
 9706194 4850  0.209 2.320 0.012 
 9711231 4929  0.164 2.574 0.012 
 9711349 4755  0.074 2.091 0.015 
 9711492 5124  0.061 2.626 0.010 
 9711510 5086  0.145 2.623 0.009 
 9716866 4843  0.021 2.406 0.012 
 9761597 4790  0.540 2.663 0.015 
 9761625 4755  0.014 1.866 0.018 
 9767051 4668  0.087 2.219 0.013 
 9767815 5201 -0.327 2.825 0.009 
 9777536 4998  0.187 2.561 0.009 
 9780183 4931 -0.049 2.380 0.011 
 9818513 4769  0.513 2.396 0.013 
 9818604 4631  0.483 2.366 0.012 
 9835436 5001 -0.447 2.300 0.013 
 9882316 5420 -0.109 3.178 0.009 
 9882550 5082  0.090 2.474 0.012 
 9884818 5197 -0.076 2.460 0.009 
 9896174 5285 -0.196 3.309 0.010 
 9896877 4744 -0.046 1.937 0.016 
 9933754 4893  0.016 2.434 0.012 
 9941242 4778 -0.217 2.104 0.017 
 9942071 5127 -0.031 2.458 0.011 
 9942816 5358 -0.379 2.522 0.010 
 9945290 4951  0.068 2.482 0.010 
 9992544 4766 -0.036 2.341 0.011 
 9994798 4910  0.152 2.504 0.010 
10010946 5015 -0.359 2.534 0.010 
10011329 4971  0.119 2.471 0.013 
10016093 4954 -0.180 2.400 0.012 
10055196 4926  0.330 2.933 0.011 
10055700 5238 -0.166 2.455 0.013 
10062594 4895  0.047 2.536 0.014 
10068801 4653  0.234 1.933 0.019 
10068810 4969 -0.238 2.592 0.011 
10070717 5034  0.170 2.423 0.012 
10080974 5139  0.048 2.535 0.010 
10118422 5100 -0.085 2.552 0.008 
10118929 4954 -0.089 2.519 0.013 
10122158 5191 -0.031 3.193 0.011 
10123207 5206 -0.480 3.119 0.009 
10124436 4955  0.047 2.587 0.009 
10136291 4916 -0.205 2.432 0.011 
10145279 5005 -0.223 2.387 0.011 
10186053 4908  0.064 2.417 0.010 
10186608 4974  0.211 2.426 0.010 
10188964 4909  0.242 2.491 0.010 
10189920 4902 -0.041 2.323 0.012 
10190733 4984 -0.269 2.388 0.013 
10196240 4938  0.190 2.440 0.010 
10199187 4877 -0.321 2.163 0.014 
10200377 5262 -0.548 3.073 0.009 
10202184 5168 -0.291 3.110 0.009 
10207321 5082 -0.334 2.713 0.009 
10213931 4913  0.088 2.532 0.011 
10252281 5029  0.085 2.415 0.012 
10252692 5040  0.187 2.383 0.013 
10254023 4932  0.184 2.266 0.013 
10257278 5144  0.141 3.085 0.009 
10257419 5013  0.223 2.863 0.010 
10257683 4925  0.063 2.406 0.012 
10267242 4941 -0.019 2.348 0.014 
10271721 4629 -0.073 1.851 0.013 
10319709 4783  0.141 2.097 0.014 
10320170 4785  0.217 2.290 0.014 
10323222    0  0.000 2.573 0.026 
10328946 4952  0.108 2.424 0.010 
10332186 4948  0.150 2.264 0.013 
10382615 5207 -0.606 2.412 0.010 
10383488 4841 -0.289 2.056 0.018 
10384255 5121 -0.435 2.555 0.011 
10386904 5041 -0.184 3.167 0.008 
10388249 4879  0.037 2.622 0.009 
10389393 5067 -0.429 2.493 0.012 
10403036 4762 -1.389 1.904 0.016 
10403323 5015 -0.244 2.368 0.012 
10404994    0  0.000 2.513 0.017 
10405285 4840 -0.207 2.180 0.012 
10463137 5273 -0.359 2.383 0.013 
10467570 4858  0.160 2.421 0.012 
10468528 5002 -0.196 2.341 0.012 
10514458 4561  0.170 1.905 0.020 
10527754 4751  0.522 2.667 0.011 
10533369 5012  0.052 2.515 0.012 
10590683 5120 -0.075 2.342 0.012 
10592249 4911  0.300 2.471 0.010 
10600926 5137 -0.506 2.395 0.013 
10602374 4947 -0.099 2.481 0.007 
10602976 5122 -0.554 2.475 0.012 
10604460 4830  0.137 2.376 0.012 

